CRAFT-{\epsilon}: A Conformer-Resolved Atom- and Fragment-based Theory for the Static Relative Permittivity of Pure Organic Liquids

The static relative permittivity is an important property in thermodynamic modeling, electrochemistry, and solvent design, but predicting it directly from molecular structure remains challenging because both electronic polarization and molecular dipole orientation contribute to the measured response. Here, we introduce CRAFT-{\epsilon} (Conformer-Resolved Atom- and Fragment-based Theory for {\epsilon}), a conformer-resolved molecular descriptor model for predicting the static relative permittivity of neutral pure liquids. Conformer free energies, molecular dipoles, and atom-resolved polarizabilities are obtained from a GFN2-xTB/ALPB 10 workflow. The molecular dipole is decomposed into chemically defined polar-fragment vectors, allowing fitted corrections to retain both the magnitude and relative orientation of local dipolar contributions. Electronic and orientational polarization are combined with a group-contribution molar volume in the Onsager-Kirkwood-Fr\"ohlich relation. A staged parameterization with 41 parameters is applied to nonpolar, polar, and hydrogen-bonding compounds. For 1393 liquids with permittivities between 1.5 and 183, CRAFT-{\epsilon} reaches a five-fold cross-validated average absolute deviation of 2.40 ({R^2} = 0.93). Conformational averaging 15 is essential for liquids with several polar groups. Compared with an established fragment-based model with 139 parameters, it reaches a similar cross-validated RMSE (3.65 versus 3.41) with about a quarter of the parameters and applies to every liquid of the dataset. The resulting framework provides a computationally inexpensive route from molecular structure to liquid dielectric response and forms a basis for later application to solvent mixtures and electrolyte systems.

==> anc/1_MB.json <==
{
    "CCC": [
        "Propane",
        "74-98-6",
        20.0,
        75.73,
        1.344886,
        -0.107469,
        1.80872,
        1.81,
        "Handbook 2017",
        1.67
    ],
    "CCCC": [
        "Butane",
        "106-97-8",
        22.0,
        92.3,
        1.366103,
        -0.087963,
        1.86624,
        1.87,
        "Handbook 2017",
        1.77
    ],
    "CC(C)C": [
        "Isobutane (2-Methylpropane)",
        "75-28-5",
        22.0,
        93.2,
        1.362553,
        -0.099044,
        1.85655,
        1.86,
        "Handbook 2017",
        1.75
    ],
    "CCCCC": [
        "Pentane",
        "109-66-0",
        20.0,
        108.87,
        1.381045,
        -0.070132,
        1.90729,
        1.91,
        "Handbook 2017",
        1.84
    ],
    "CCC(C)C": [
        "Isopentane (2-Methylbutane)",
        "78-78-4",
        20.0,
        109.77,
        1.377877,
        -0.051072,
        1.89855,
        1.9,
        "Handbook 2017",
        1.85
    ],
    "CC(C)(C)C": [
        "Neopentane (2,2-Dimethylpropane)",
        "463-82-1",
        23.0,
        109.92,
        1.381652,
        -0.149647,
        1.90896,
        1.91,
        "Handbook 2017",
        1.77
    ],
    "CCCCCC": [
        "Hexane",
        "110-54-3",
        20.0,
        125.44,
        1.392138,
        -0.056597,
        1.93805,
        1.94,
        "Handbook 2017",
        1.89
    ],
    "CCCC(C)C": [
        "Isohexane (2-Methylpentane)",
        "107-83-5",
        20.0,
        126.34,
        1.389285,
        -0.047715,
        1.93011,
        1.93,
        "Handbook 2017",
        1.89
    ],
    "CCC(C)CC": [
        "3-Methylpentane",
        "96-14-0",
        20.0,
        126.34,
        1.389285,
        -0.047715,
        1.93011,
        1.93,
        "Handbook 2017",
        1.89
    ],
    "CCC(C)(C)C": [
        "Neohexane (2,2-Dimethylbutane)",
        "75-83-2",
        20.0,
        126.49,
        1.392577,
        -0.082543,
        1.93927,
        1.94,
        "Handbook 2017",
        1.87
    ],
    "CC(C)C(C)C": [
        "Diisopropyl (2,3-Dimethylbutane)",
        "79-29-8",
        20.0,
        127.24,
        1.386477,
        -0.038818,
        1.92232,
        1.92,
        "Handbook 2017",
        1.89
    ],
    "CCCCCCC": [
        "Heptane",
        "142-82-5",
        20.0,
        142.01,
        1.400701,
        -0.05522,
        1.96196,
        1.96,
        "Handbook 2017",
        1.92
    ],
    "CCCCC(C)C": [
        "2-Methylhexane",
        "591-76-4",
        20.0,
        142.91,
        1.398109,
        -0.046074,
        1.95471,
        1.95,
        "Handbook 2017",
        1.92
    ],
    "CCCC(C)CC": [
        "3-Methylhexane",
        "589-34-4",
        20.0,
        142.91,
        1.398109,
        -0.046074,
        1.95471,
        1.95,
        "Handbook 2017",
        1.92
    ],
    "CCCC(C)(C)C": [
        "2,2-Dimethylpentane",
        "590-35-2",
        20.0,
        143.06,
        1.401029,
        -0.056829,
        1.96288,
        1.96,
        "Handbook 2017",
        1.92
    ],
    "CCC(C)C(C)C": [
        "2,3-Dimethylpentane",
        "565-59-3",
        20.0,
        143.81,
        1.395554,
        -0.023486,
        1.94757,
        1.95,
        "Handbook 2017",
        1.93
    ],
    "CC(C)CC(C)C": [
        "2,4-Dimethylpentane",
        "108-08-7",
        20.0,
        143.81,
        1.395554,
        -0.063923,
        1.94757,
        1.95,
        "Handbook 2017",
        1.9
    ],
    "CCC(C)(C)CC": [
        "3,3-Dimethylpentane",
        "562-49-2",
        18.0,
        143.06,
        1.401029,
        -0.030012,
        1.96288,
        1.96,
        "Handbook 2017",
        1.94
    ],
    "CCC(CC)CC": [
        "3-Ethylpentane",
        "617-78-7",
        20.0,
        142.91,
        1.398109,
        -0.019457,
        1.95471,
        1.95,
        "Handbook 2017",
        1.94
    ],
    "CC(C)C(C)(C)C": [
        "Triptane (2,2,3-Trimethylbutane)",
        "464-06-2",
        20.0,
        143.96,
        1.398453,
        -0.034256,
        1.95567,
        1.96,
        "Handbook 2017",
        1.93
    ],
    "CCCCCCCC": [
        "Octane",
        "111-65-9",
        20.0,
        158.58,
        1.407511,
        -0.045155,
        1.98109,
        1.98,
        "Handbook 2017",
        1.95
    ],
    "CCCCCC(C)C": [
        "2-Methylheptane",
        "592-27-8",
        20.0,
        159.48,
        1.405139,
        -0.035745,
        1.97442,
        1.97,
        "Handbook 2017",
        1.95
    ],
    "CCCCC(C)(C)C": [
        "2,2-Dimethylhexane",
        "590-73-8",
        20.0,
        159.63,
        1.407761,
        -0.046472,
        1.98179,
        1.98,
        "Handbook 2017",
        1.95
    ],
    "CC(C)CCC(C)C": [
        "Biisobutyl (2,5-Dimethylhexane)",
        "592-13-2",
        21.0,
        160.38,
        1.402796,
        -0.011583,
        1.96784,
        1.97,
        "Handbook 2017",
        1.96
    ],
    "CCCC(C)(C)CC": [
        "3,3-Dimethylhexane",
        "563-16-6",
        20.0,
        159.63,
        1.407761,
        -0.031799,
        1.98179,
        1.98,
        "Handbook 2017",
        1.96
    ],
    "CCC(C)C(C)CC": [
        "3,4-Dimethylhexane",
        "583-48-2",
        19.0,
        160.38,
        1.402796,
        0.017795,
        1.96784,
        1.97,
        "Handbook 2017",
        1.98
    ],
    "CCCC(CC)CC": [
        "3-Ethylhexane",
        "619-99-8",
        20.0,
        159.48,
        1.405139,
        -0.021068,
        1.97442,
        1.97,
        "Handbook 2017",
        1.96
    ],
    "CCC(C)(CC)CC": [
        "3-Ethyl-3-methylpentane",
        "1067-08-9",
        18.0,
        159.63,
        1.407761,
        0.011837,
        1.98179,
        1.98,
        "Handbook 2017",
        1.99
    ],
    "CCC(C)C(C)(C)C": [
        "2-tert-Butylbutane (2,2,3-Trimethylpentane)",
        "564-02-3",
        20.0,
        160.53,
        1.405402,
        -0.022289,
        1.97515,
        1.98,
        "Handbook 2017",
        1.96
    ],
    "CC(C)CC(C)(C)C": [
        "Isooctane (2,2,4-Trimethylpentane)",
        "540-84-1",
        20.0,
        160.53,
        1.405402,
        -0.051883,
        1.97515,
        1.98,
        "Handbook 2017",
        1.94
    ],
    "CCC(C)(C)C(C)C": [
        "2,3,3-Trimethylpentane",
        "560-21-4",
        20.0,
        160.53,
        1.405402,
        0.007102,
        1.97515,
        1.98,
        "Handbook 2017",
        1.98
    ],
    "CC(C)C(C)C(C)C": [
        "2,3,4-Trimethylpentane",
        "565-75-3",
        20.0,
        161.28,
        1.400484,
        0.012811,
        1.96136,
        1.96,
        "Handbook 2017",
        1.97
    ],
    "CCCCCCCCC": [
        "Nonane",
        "111-84-2",
        20.0,
        175.15,
        1.413057,
        -0.042514,
        1.99673,
        2.0,
        "Handbook 2017",
        1.97
    ],
    "CCCCCCC(C)C": [
        "2-Methyloctane",
        "3221-61-2",
        20.0,
        176.05,
        1.41087,
        -0.032927,
        1.99055,
        1.99,
        "Handbook 2017",
        1.97
    ],
    "CCCCC(C)CCC": [
        "4-Methyloctane",
        "2216-34-4",
        20.0,
        176.05,
        1.41087,
        -0.032927,
        1.99055,
        1.99,
        "Handbook 2017",
        1.97
    ],
    "CCCC(C)CC(C)C": [
        "2,4-Dimethylheptane",
        "2213-23-2",
        20.0,
        176.95,
        1.40871,
        -0.154571,
        1.98446,
        1.98,
        "Handbook 2017",
        1.89
    ],
    "CCC(C)CCC(C)C": [
        "2,5-Dimethylheptane",
        "2216-30-0",
        20.0,
        176.95,
        1.40871,
        -0.154571,
        1.98446,
        1.98,
        "Handbook 2017",
        1.89
    ],
    "CC(C)CCCC(C)C": [
        "2,6-Dimethylheptane",
        "1072-05-5",
        20.0,
        176.95,
        1.40871,
        0.008902,
        1.98446,
        1.98,
        "Handbook 2017",
        1.99
    ],
    "CCCCCCCCCC": [
        "Decane",
        "124-18-5",
        20.0,
        191.72,
        1.41766,
        -0.034137,
        2.00976,
        2.01,
        "Handbook 2017",
        1.99
    ],
    "CC(C)CCCCC(C)C": [
        "2,7-Dimethyloctane",
        "1072-16-8",
        20.0,
        193.52,
        1.413629,
        -0.03217,
        1.99835,
        2.0,
        "Handbook 2017",
        1.98
    ],
    "CCCC(CCC)CCC": [
        "4-Propylheptane",
        "3178-29-8",
        20.0,
        192.62,
        1.415634,
        -0.006978,
        2.00402,
        2.0,
        "Handbook 2017",
        2.0
    ],
    "CCCCCCCCCCC": [
        "Undecane",
        "1120-21-4",
        20.0,
        208.29,
        1.421543,
        -0.038803,
        2.02078,
        2.02,
        "Handbook 2017",
        2.0
    ],
    "CCCCCCCCCCCC": [
        "Dodecane",
        "112-40-3",
        20.0,
        224.86,
        1.424862,
        -0.04058,
        2.03023,
        2.03,
        "Handbook 2017",
        2.01
    ],
    "CCCCCCCCCCCCC": [
        "Tridecane",
        "629-50-5",
        20.0,
        241.43,
        1.427731,
        -0.039487,
        2.03842,
        2.04,
        "Handbook 2017",
        2.02
    ],
    "CCCCC(CCCC)CCCC": [
        "5-Butylnonane",
        "17312-63-9",
        20.0,
        242.33,
        1.426071,
        -0.007916,
        2.03368,
        2.03,
        "Handbook 2017",
        2.03
    ],
    "CCCCCCCCCCCCCC": [
        "Tetradecane",
        "629-59-4",
        20.0,
        258.0,
        1.430237,
        -0.035551,
        2.04558,
        2.05,
        "Handbook 2017",
        2.03
    ],
    "CCCCCCCCCCCCCCC": [
        "Pentadecane",
        "629-62-9",
        20.0,
        274.57,
        1.432444,
        -0.028784,
        2.0519,
        2.05,
        "Handbook 2017",
        2.04
    ],
    "CCCCCCCCCCCCCCCC": [
        "Hexadecane",
        "544-76-3",
        20.0,
        291.14,
        1.434403,
        -0.019206,
        2.05751,
        2.06,
        "Handbook 2017",
        2.05
    ],
    "CCCCCCCCCCCCCCCCC": [
        "Heptadecane",
        "629-78-7",
        20.0,
        307.71,
        1.436153,
        -0.006829,
        2.06254,
        2.06,
        "Handbook 2017",
        2.06
    ],
    "CCCCCCCCCCCCCCCCCCC": [
        "Nonadecane",
        "629-92-5",
        20.0,
        340.85,
        1.439148,
        -0.003407,
        2.07115,
        2.07,
        "Handbook 2017",
        2.07
    ],
    "CCCCCCCCCCCCCCCCCCCCCC": [
        "Docosane",
        "629-97-0",
        20.0,
        390.56,
        1.442696,
        -0.004645,
        2.08137,
        2.08,
        "Handbook 2017",
        2.08
    ],
    "CCCCCCCCCCCCCCCCCCCCCCCCCCCCCC": [
        "Triacontane",
        "638-68-6",
        100.0,
        523.12,
        1.448882,
        -1.118742,
        2.09926,
        2.1,
        "Handbook 2017",
        1.91
    ],
    "CC(C)CCCC(C)CCCC(C)CCCCC(C)CCCC(C)CCCC(C)C": [
        "Squalane (2,6,10,15,19,23-Hexamethyltetracosane)",
        "111-01-3",
        100.0,
        528.52,
        1.444033,
        -1.051216,
        2.08523,
        2.09,
        "Handbook 2017",
        1.91
    ],
    "CCCCCC(CCCCC)CCCCC": [
        "6-Pentylundecane",
        "7249-32-3",
        20.0,
        292.04,
        1.432998,
        -0.008945,
        2.05348,
        2.05,
        "Volume 6 - 54A3",
        2.05
    ],
    "CCCCCCC(CCCCCC)CCCCCC": [
        "7-Hexyltridecane",
        "7225-66-3",
        20.0,
        341.75,
        1.437931,
        0.00702,
        2.06765,
        2.07,
        "Volume 6 - 54A3",
        2.07
    ],
    "CCCCCCCC(CCCCCCC)CCCCCCC": [
        "8-Heptylpentadecane",
        "71005-15-7",
        20.0,
        391.46,
        1.441622,
        0.073585,
        2.07827,
        2.08,
        "Volume 6 - 54A3",
        2.1
    ],
    "CCCCCCCCC(CCCCCCCC)CCCCCCCC": [
        "9-Octylheptadecane",
        "7225-64-1",
        20.0,
        441.17,
        1.444489,
        0.089131,
        2.08655,
        2.09,
        "Volume 6 - 54C1",
        2.11
    ],
    "CCCCCCCCCC(CCCCCCCCC)CCCCCCCCC": [
        "10-Nonylnonadecane",
        "699012-34-5  ",
        20.0,
        490.88,
        1.446779,
        0.028868,
        2.09317,
        2.09,
        "Volume 6 - 54C1",
        2.1
    ],
    "CCCCCCCCCCC(CCCCCCCCCC)CCCCCCCCCC": [
        "11-Decylheneicosane",
        "55320-06-4",
        20.0,
        540.59,
        1.44865,
        0.145261,
        2.09859,
        2.1,
        "Volume 6 - 54C1",
        2.13
    ],
    "CCCCCCCCCCCC(CCCCCCCCCCC)CCCCCCCCCCC": [
        "12-Undecyltricosane",
        "850645-69-1  ",
        20.0,
        590.3,
        1.450209,
        0.034867,
        2.10311,
        2.1,
        "Volume 6 - 54C1",
        2.11
    ],
    "CCCCCCCCCCCCC(CCCCCCCCCCCC)CCCCCCCCCCCC": [
        "13-Dodecylpentaeicosane",
        "83480-53-9",
        20.0,
        640.01,
        1.451526,
        0.07148,
        2.10693,
        2.11,
        "Volume 6 - 54C1",
        2.12
    ],
    "C1CCCC1": [
        "Cyclopentane",
        "287-92-3",
        20.0,
        92.26,
        1.412886,
        -0.021993,
        1.99625,
        2.0,
        "Handbook 2017",
        1.97
    ],
    "CCC1CC1": [
        "Ethylcyclopropane",
        "1191-96-4",
        20.0,
        94.64,
        1.401519,
        -0.029965,
        1.96426,
        1.96,
        "Handbook 2017",
        1.93
    ],
    "C1CCCCC1": [
        "Cyclohexane",
        "110-82-7",
        20.0,
        106.31,
        1.432467,
        -0.030042,
        2.05196,
        2.05,
        "Handbook 2017",
        2.02
    ],
    "CC1CCCC1": [
        "Methylcyclopentane",
        "96-37-7",
        20.0,
        109.73,
        1.417439,
        -0.018923,
        2.00913,
        2.01,
        "Handbook 2017",
        1.99
    ],
    "CCC1CCC1": [
        "Ethylcyclobutane",
        "4806-61-5",
        20.0,
        111.21,
        1.411123,
        -0.021517,
        1.99127,
        1.99,
        "Handbook 2017",
        1.97
    ],
    "C1CCCCCC1": [
        "Cycloheptane",
        "291-64-5",
        20.0,
        119.74,
        1.450343,
        -0.024217,
        2.10349,
        2.1,
        "Handbook 2017",
        2.08
    ],
    "CC1CCCCC1": [
        "Methylcyclohexane",
        "108-87-2",
        20.0,
        123.78,
        1.433772,
        -0.039025,
        2.0557,
        2.06,
        "Handbook 2017",
        2.02
    ],
    "C1CCCCCCC1": [
        "Cyclooctane",
        "292-64-8",
        22.0,
        136.31,
        1.45239,
        0.012376,
        2.10944,
        2.11,
        "Handbook 2017",
        2.12
    ],
    "CC1CCC2CC1C2(C)C": [
        "Pinane",
        "473-55-2",
        25.0,
        168.1,
        1.437228,
        0.124375,
        2.06562,
        2.07,
        "Handbook 2017",
        2.15
    ],
    "C1CC[C@H]2CCCC[C@H]2C1": [
        "cis-Decahydronaphthalene (cis-Decalin)",
        "493-01-6",
        20.0,
        155.26,
        1.475601,
        0.054383,
        2.1774,
        2.18,
        "Handbook 2017",
        2.22
    ],
    "C1CC[C@H]2CCCC[C@@H]2C1": [
        "trans-Decahydronaphthalene (trans-Decalin)",
        "493-02-7",
        20.0,
        155.26,
        1.475601,
        0.003341,
        2.1774,
        2.18,
        "Handbook 2017",
        2.18
    ],
    "C=C": [
        "Ethylene (Ethene)",
        "74-85-1",
        -3.0,
        54.34,
        1.319358,
        -0.142638,
        1.74071,
        1.74,
        "Handbook 2017",
        1.48
    ],
    "C/C=C\\C": [
        "cis-2-Butene",
        "590-18-1",
        23.0,
        85.62,
        1.400515,
        -0.001148,
        1.96144,
        1.96,
        "Handbook 2017",
        1.96
    ],
    "C=C(C)C": [
        "Isobutene (2-Methyl-1-propene)",
        "115-11-7",
        16.0,
        86.33,
        1.380274,
        0.167376,
        1.90516,
        1.91,
        "Handbook 2017",
        2.12
    ],
    "C=CCCC": [
        "1-Pentene",
        "109-67-1",
        20.0,
        103.12,
        1.399479,
        0.048482,
        1.95854,
        1.96,
        "Handbook 2017",
        2.01
    ],
    "C=C(C)CC": [
        "2-Methyl-1-butene",
        "563-46-2",
        20.0,
        102.9,
        1.393927,
        0.218269,
        1.94303,
        1.94,
        "Handbook 2017",
        2.18
    ],
    "CC=C(C)C": [
        "2-Methyl-2-butene",
        "513-35-9",
        23.0,
        101.97,
        1.405503,
        0.00429,
        1.97544,
        1.98,
        "Handbook 2017",
        1.98
    ],
    "C=CCCCC": [
        "1-Hexene",
        "592-41-6",
        21.0,
        119.69,
        1.408671,
        0.102886,
        1.98435,
        1.98,
        "Handbook 2017",
        2.08
    ],
    "C/C=C/CCC": [
        "trans-2-Hexene",
        "4050-45-7",
        22.0,
        118.76,
        1.418826,
        -0.03565,
        2.01307,
        2.01,
        "Handbook 2017",
        1.98
    ],
    "CC/C=C\\CC": [
        "cis-3-Hexene",
        "7642-09-3",
        23.0,
        118.76,
        1.418826,
        0.060685,
        2.01307,
        2.01,
        "Handbook 2017",
        2.07
    ],
    "CC/C=C/CC": [
        "trans-3-Hexene",
        "13269-52-8",
        20.0,
        118.76,
        1.418826,
        -0.067882,
        2.01307,
        2.01,
        "Handbook 2017",
        1.95
    ],
    "C=CCCCCC": [
        "1-Heptene",
        "592-76-7",
        20.0,
        136.26,
        1.415667,
        0.103961,
        2.00411,
        2.0,
        "Handbook 2017",
        2.09
    ],
    "CCCC=C(C)C": [
        "2-Methyl-2-hexene",
        "2738-19-4",
        20.0,
        135.11,
        1.420403,
        1.018301,
        2.01754,
        2.02,
        "Handbook 2017",
        2.96
    ],
    "CC=C(CC)CC": [
        "3-Ethyl-2-pentene",
        "816-79-5",
        20.0,
        135.11,
        1.420403,
        0.039024,
        2.01754,
        2.02,
        "Handbook 2017",
        2.05
    ],
    "C=CCCCCCC": [
        "1-Octene",
        "111-66-0",
        20.0,
        152.83,
        1.421171,
        0.121538,
        2.01973,
        2.02,
        "Handbook 2017",
        2.11
    ],
    "CC/C=C\\CCCC": [
        "cis-3-Octene",
        "14850-22-7",
        25.0,
        151.9,
        1.429252,
        0.023465,
        2.04276,
        2.04,
        "Handbook 2017",
        2.06
    ],
    "CC/C=C/CCCC": [
        "trans-3-Octene",
        "14919-01-8",
        25.0,
        151.9,
        1.429252,
        -0.058784,
        2.04276,
        2.04,
        "Handbook 2017",
        2.0
    ],
    "CCC/C=C\\CCC": [
        "cis-4-Octene",
        "7642-15-1",
        25.0,
        151.9,
        1.429252,
        0.009869,
        2.04276,
        2.04,
        "Handbook 2017",
        2.05
    ],
    "CCC/C=C/CCC": [
        "trans-4-Octene",
        "14850-23-8",
        25.0,
        151.9,
        1.429252,
        -0.058784,
        2.04276,
        2.04,
        "Handbook 2017",
        2.0
    ],
    "C/C=C(/C)CCCC": [
        "cis-3-Methyl-2-heptene",
        "22768-19-0",
        20.0,
        151.68,
        1.425447,
        0.519205,
        2.0319,
        2.03,
        "Handbook 2017",
        2.44
    ],
    "C=C(C)CC(C)(C)C": [
        "2,4,4-Trimethyl-1-pentene",
        "107-39-1",
        25.0,
        153.66,
        1.417592,
        0.111459,
        2.00957,
        2.01,
        "Handbook 2017",
        2.09
    ],
    "CC(C)=CCC(C)C": [
        "2,5-Dimethyl-2-hexene",
        "3404-78-2",
        20.0,
        152.58,
        1.422829,
        0.521022,
        2.02444,
        2.02,
        "Handbook 2017",
        2.43
    ],
    "C=CCCCCCCC": [
        "1-Nonene",
        "124-11-8",
        20.0,
        169.4,
        1.425613,
        0.21708,
        2.03237,
        2.03,
        "Handbook 2017",
        2.18
    ],
    "C=CCCCCCCCC": [
        "1-Decene",
        "872-05-9",
        20.0,
        185.97,
        1.429275,
        0.157243,
        2.04283,
        2.04,
        "Handbook 2017",
        2.14
    ],
    "CCCC/C=C\\CCCC": [
        "cis-5-Decene",
        "7433-78-5",
        25.0,
        185.04,
        1.435985,
        0.013072,
        2.06205,
        2.06,
        "Handbook 2017",
        2.07
    ],
    "CCCC/C=C/CCCC": [
        "trans-5-Decene",
        "7433-56-9",
        25.0,
        185.04,
        1.435985,
        -0.053069,
        2.06205,
        2.06,
        "Handbook 2017",
        2.03
    ],
    "CCC/C=C(\\C)CCCC": [
        "5-Methyl-4-nonene",
        "15918-07-7",
        20.0,
        184.82,
        1.432854,
        0.202212,
        2.05307,
        2.05,
        "Handbook 2017",
        2.18
    ],
    "CC(=CC(C)C)CC(C)C": [
        "2,4,6-Trimethyl-3-heptene",
        "126690-66-2",
        20.0,
        186.62,
        1.428482,
        0.396784,
        2.04056,
        2.04,
        "Handbook 2017",
        2.29
    ],
    "C=CCCCCCCCCC": [
        "1-Undecene",
        "821-95-4",
        20.0,
        202.54,
        1.432344,
        0.155316,
        2.05161,
        2.05,
        "Handbook 2017",
        2.14
    ],
    "C=CCCCCCCCCCC": [
        "1-Dodecene",
        "112-41-4",
        20.0,
        219.11,
        1.434955,
        0.172107,
        2.0591,
        2.06,
        "Handbook 2017",
        2.15
    ],
    "C=CCCCCCCCCCCC": [
        "1-Tridecene",
        "2437-56-1",
        20.0,
        235.68,
        1.437203,
        0.151511,
        2.06555,
        2.07,
        "Handbook 2017",
        2.14
    ],
    "CC/C=C(\\CC)CCC": [
        "4-Ethyl-3-heptene",
        "33933-74-3",
        20.0,
        168.25,
        1.42951,
        0.610582,
        2.0435,
        2.04,
        "Volume 6 - 49L1",
        2.48
    ],
    "CC(C)=CCCC(C)C": [
        "2,6-Dimethyl-2-heptene",
        "5557-98-2",
        20.0,
        169.15,
        1.42712,
        0.796491,
        2.03667,
        2.04,
        "Volume 6 - 49L1",
        2.61
    ],
    "CCC(C)=CCC(C)C": [
        "3,6-Dimethyl-3-heptene",
        "62685-72-7",
        20.0,
        169.15,
        1.42712,
        0.435042,
        2.03667,
        2.04,
        "Volume 6 - 49L1",
        2.34
    ],
    "C1=CCCC1": [
        "Cyclopentene",
        "142-29-0",
        22.0,
        85.58,
        1.452293,
        -0.021584,
        2.10915,
        2.11,
        "Handbook 2017",
        2.08
    ],
    "C1=CCCCC1": [
        "Cyclohexene",
        "110-83-8",
        20.0,
        99.63,
        1.468091,
        0.053393,
        2.15529,
        2.16,
        "Handbook 2017",
        2.22
    ],
    "C1=CCCCCC1": [
        "Cycloheptene",
        "628-92-2",
        22.0,
        113.06,
        1.48319,
        0.064697,
        2.19985,
        2.2,
        "Handbook 2017",
        2.27
    ],
    "C1=C\\CCCCCC/1": [
        "cis-Cyclooctene",
        "931-87-3",
        23.0,
        129.63,
        1.481144,
        0.122857,
        2.19379,
        2.19,
        "Handbook 2017",
        2.31
    ],
    "CC1=C(C)CCCC1": [
        "1,2-Dimethylcyclohexene",
        "1674-10-8",
        23.0,
        132.33,
        1.459062,
        0.012591,
        2.12886,
        2.13,
        "Handbook 2017",
        2.14
    ],
    "CC1=CC(C)CCC1": [
        "1,3-Dimethylcyclohexene",
        "2808-76-6",
        23.0,
        133.45,
        1.460139,
        0.054323,
        2.13201,
        2.13,
        "Handbook 2017",
        2.18
    ],
    "CC1=CCC2CC1C2(C)C": [
        "alpha-Pinene",
        "80-56-8",
        25.0,
        160.3,
        1.458488,
        0.072404,
        2.12719,
        2.13,
        "Handbook 2017",
        2.18
    ],
    "C=C1CCC2CC1C2(C)C": [
        "beta-Pinene",
        "127-91-3",
        25.0,
        161.23,
        1.450495,
        0.527435,
        2.10394,
        2.1,
        "Handbook 2017",
        2.5
    ],
    "CC1=CCC2C(C1)C2(C)C": [
        "Carene",
        "13466-78-9",
        25.0,
        153.41,
        1.482575,
        0.00252,
        2.19803,
        2.2,
        "Volume 6 - 54T2",
        2.2
    ],
    "C=C=C": [
        "Allene",
        "463-49-0",
        -4.0,
        64.23,
        1.376908,
        0.073594,
        1.89588,
        1.9,
        "Handbook 2017",
        2.03
    ],
    "C=CC=C": [
        "1,3-Butadiene (Divinyl)",
        "106-99-0",
        -8.0,
        80.8,
        1.41095,
        0.038863,
        1.99078,
        1.99,
        "Handbook 2017",
        2.05
    ],
    "C=CC(=C)C": [
        "Isoprene (2-Methyl-1,3-butadiene)",
        "78-79-5",
        20.0,
        97.15,
        1.414456,
        0.085676,
        2.00069,
        2.0,
        "Handbook 2017",
        2.1
    ],
    "C=C/C=C\\C": [
        "cis-1,3-Pentadiene",
        "1574-41-0",
        25.0,
        96.44,
        1.43311,
        0.220657,
        2.0538,
        2.05,
        "Handbook 2017",
        2.32
    ],
    "C=CCC=C": [
        "1,4-Pentadiene",
        "591-93-5",
        21.0,
        97.37,
        1.420376,
        0.028287,
        2.01747,
        2.02,
        "Handbook 2017",
        2.05
    ],
    "C=CCCC=C": [
        "1,5-Hexadiene",
        "592-42-7",
        21.0,
        113.94,
        1.427098,
        0.093242,
        2.03661,
        2.04,
        "Handbook 2017",
        2.13
    ],
    "C/C=C\\C=C/C": [
        "cis,cis-2,4-Hexadiene",
        "6108-61-8",
        24.0,
        112.08,
        1.449306,
        0.057533,
        2.10049,
        2.1,
        "Handbook 2017",
        2.16
    ],
    "C/C=C/C=C/C": [
        "trans,trans-2,4-Hexadiene",
        "5194-51-4",
        24.0,
        112.08,
        1.449306,
        0.01898,
        2.10049,
        2.1,
        "Handbook 2017",
        2.12
    ],
    "C=C(C)/C=C\\C": [
        "cis-2-Methyl-1,3-pentadiene",
        "1501-60-6",
        25.0,
        112.79,
        1.432936,
        0.351049,
        2.05331,
        2.05,
        "Handbook 2017",
        2.42
    ],
    "C=CC(C)=CC": [
        "3-Methyl-1,3-pentadiene",
        "4549-74-0",
        25.0,
        112.79,
        1.432936,
        0.360181,
        2.05331,
        2.05,
        "Handbook 2017",
        2.43
    ],
    "C=CC=C(C)C": [
        "4-Methyl-1,3-pentadiene",
        "926-56-7",
        20.0,
        112.79,
        1.432936,
        0.503981,
        2.05331,
        2.05,
        "Handbook 2017",
        2.6
    ],
    "C=C(C)C(=C)C": [
        "Diisopropenyl (2,3-Dimethyl-1,3-butadiene)",
        "513-81-5",
        20.0,
        113.5,
        1.416957,
        0.092736,
        2.00777,
        2.01,
        "Handbook 2017",
        2.1
    ],
    "C=CCCCC=C": [
        "1,6-Heptadiene",
        "3070-53-9",
        20.0,
        130.51,
        1.432134,
        0.123062,
        2.05101,
        2.05,
        "Handbook 2017",
        2.16
    ],
    "C=CCCCCC=C": [
        "1,7-Octadiene",
        "3710-30-3",
        20.0,
        147.08,
        1.436049,
        0.161241,
        2.06224,
        2.06,
        "Handbook 2017",
        2.19
    ],
    "C=CC=CC=C": [
        "1,3,5-Hexatriene",
        "2235-12-3",
        23.8,
        107.26,
        1.459685,
        0.134306,
        2.13068,
        2.13,
        "Volume 6 - 86G1",
        2.28
    ],
    "CC=C(C)C=CC=C(C)C": [
        "2,6-Dimethyl-2,4,6-octatriene",
        "673-84-7",
        25.0,
        171.24,
        1.470959,
        0.545202,
        2.16372,
        2.16,
        "Volume 6 - 54T2",
        2.56
    ],
    "C=CC=CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC": [
        "Tetratriacontadiene",
        "80961-14-4",
        25.0,
        576.97,
        1.461501,
        3.114347,
        2.13599,
        2.14,
        "Volume 6 - 35D1",
        2.82
    ],
    "C1=CCC=CC1": [
        "1,4-Cyclohexadiene",
        "628-41-1",
        23.0,
        92.95,
        1.510008,
        -0.052453,
        2.28012,
        2.28,
        "Handbook 2017",
        2.21
    ],
    "C1=CC2C3C=CC(C3)C2C1": [
        "Dicyclopentadiene",
        "1755-01-7",
        40.0,
        132.13,
        1.544137,
        0.04809,
        2.38436,
        2.38,
        "Handbook 2017",
        2.43
    ],
    "CC1=CC=C(C(C)C)CC1": [
        "alpha-Terpinene",
        "99-86-5",
        25.0,
        159.69,
        1.48168,
        0.327526,
        2.19538,
        2.2,
        "Handbook 2017",
        2.45
    ],
    "CC1=CCC(C(C)C)=CC1": [
        "gamma-Terpinene",
        "99-85-4",
        25.0,
        159.69,
        1.48168,
        0.098345,
        2.19538,
        2.2,
        "Handbook 2017",
        2.27
    ],
    "CC1=CCC(=C(C)C)CC1": [
        "Terpinolene",
        "586-62-9",
        25.0,
        158.57,
        1.48092,
        0.126507,
        2.19312,
        2.19,
        "Handbook 2017",
        2.29
    ],
    "C=C(C)C1CC=C(C)CC1": [
        "d-Limonene",
        "5989-27-5",
        25.0,
        160.62,
        1.473385,
        0.262472,
        2.17086,
        2.17,
        "Handbook 2017",
        2.37
    ],
    "C=C(C)[C@@H]1CC=C(C)CC1": [
        "l-Limonene",
        "5989-54-8",
        25.0,
        160.62,
        1.473385,
        0.262472,
        2.17086,
        2.17,
        "Handbook 2017",
        2.37
    ],
    "C=CC(=C)CCC=C(C)C": [
        "beta-Myrcene",
        "123-35-3",
        25.0,
        173.1,
        1.455839,
        0.263377,
        2.11947,
        2.12,
        "Handbook 2017",
        2.3
    ],
    "c1ccccc1": [
        "Benzene",
        "71-43-2",
        20.0,
        88.09,
        1.519534,
        -0.019941,
        2.30898,
        2.31,
        "Handbook 2017",
        2.28
    ],
    "Cc1ccccc1": [
        "Toluene (Methylbenzene)",
        "108-88-3",
        23.0,
        104.44,
        1.515508,
        0.067889,
        2.29676,
        2.3,
        "Handbook 2017",
        2.38
    ],
    "CCc1ccccc1": [
        "Ethylbenzene",
        "100-41-4",
        20.0,
        121.01,
        1.508799,
        0.161887,
        2.27647,
        2.28,
        "Handbook 2017",
        2.45
    ],
    "Cc1ccccc1C": [
        "o-Xylene (1,2-Dimethylbenzene)",
        "95-47-6",
        20.0,
        120.79,
        1.512579,
        0.248994,
        2.2879,
        2.29,
        "Handbook 2017",
        2.56
    ],
    "Cc1cccc(C)c1": [
        "m-Xylene (1,3-Dimethylbenzene)",
        "108-38-3",
        20.0,
        120.79,
        1.512579,
        0.067708,
        2.2879,
        2.29,
        "Handbook 2017",
        2.36
    ],
    "Cc1ccc(C)cc1": [
        "p-Xylene (1,4-Dimethylbenzene)",
        "106-42-3",
        20.0,
        120.79,
        1.512579,
        -0.017021,
        2.2879,
        2.29,
        "Handbook 2017",
        2.27
    ],
    "CCCc1ccccc1": [
        "Propylbenzene (Isocumene)",
        "103-65-1",
        20.0,
        137.58,
        1.503729,
        0.117218,
        2.2612,
        2.26,
        "Handbook 2017",
        2.37
    ],
    "CC(C)c1ccccc1": [
        "Isopropylbenzene (Cumene)",
        "98-82-8",
        20.0,
        138.48,
        1.500153,
        0.140782,
        2.25046,
        2.25,
        "Handbook 2017",
        2.38
    ],
    "CCc1ccccc1C": [
        "2-Ethyltoluene",
        "611-14-3",
        20.0,
        137.36,
        1.507032,
        0.342487,
        2.27115,
        2.27,
        "Handbook 2017",
        2.6
    ],
    "CCc1cccc(C)c1": [
        "3-Ethyltoluene",
        "620-14-4",
        20.0,
        137.36,
        1.507032,
        0.10599,
        2.27115,
        2.27,
        "Handbook 2017",
        2.37
    ],
    "CCc1ccc(C)cc1": [
        "4-Ethyltoluene",
        "622-96-8",
        20.0,
        137.36,
        1.507032,
        -0.001246,
        2.27115,
        2.27,
        "Handbook 2017",
        2.27
    ],
    "Cc1cccc(C)c1C": [
        "1,2,3-Trimethylbenzene (Hemimellitene)",
        "526-73-8",
        20.0,
        137.14,
        1.510353,
        0.38989,
        2.28117,
        2.28,
        "Handbook 2017",
        2.66
    ],
    "Cc1ccc(C)c(C)c1": [
        "1,2,4-Trimethylbenzene (Pseudocumene)",
        "95-63-6",
        20.0,
        137.14,
        1.510353,
        0.10531,
        2.28117,
        2.28,
        "Handbook 2017",
        2.38
    ],
    "Cc1cc(C)cc(C)c1": [
        "1,3,5-Trimethylbenzene (Mesitylene)",
        "108-67-8",
        20.0,
        137.14,
        1.510353,
        -0.00126,
        2.28117,
        2.28,
        "Handbook 2017",
        2.28
    ],
    "CCc1ccccc1CC": [
        "o-Diethylbenzene",
        "135-01-3",
        20.0,
        153.93,
        1.502695,
        0.389518,
        2.25809,
        2.26,
        "Handbook 2017",
        2.59
    ],
    "CCc1cccc(CC)c1": [
        "m-Diethylbenzene",
        "141-93-5",
        20.0,
        153.93,
        1.502695,
        0.135033,
        2.25809,
        2.26,
        "Handbook 2017",
        2.37
    ],
    "CCc1ccc(CC)cc1": [
        "p-Diethylbenzene",
        "105-05-5",
        20.0,
        153.93,
        1.502695,
        0.002338,
        2.25809,
        2.26,
        "Handbook 2017",
        2.26
    ],
    "CCCCc1ccccc1": [
        "Butylbenzene",
        "104-51-8",
        20.0,
        154.15,
        1.499763,
        0.134349,
        2.24929,
        2.25,
        "Handbook 2017",
        2.36
    ],
    "CC(C)Cc1ccccc1": [
        "Isobutylbenzene",
        "538-93-2",
        20.0,
        155.05,
        1.496601,
        0.098723,
        2.23981,
        2.24,
        "Handbook 2017",
        2.32
    ],
    "CCC(C)c1ccccc1": [
        "sec-Butylbenzene",
        "36383-15-0",
        20.0,
        155.05,
        1.496601,
        0.147154,
        2.23981,
        2.24,
        "Handbook 2017",
        2.36
    ],
    "CC(C)(C)c1ccccc1": [
        "tert-Butylbenzene",
        "98-06-6",
        20.0,
        155.2,
        1.499392,
        0.136673,
        2.24818,
        2.25,
        "Handbook 2017",
        2.36
    ],
    "CCc1cc(C)cc(C)c1": [
        "1-Ethyl-3,5-dimethylbenzene",
        "934-74-7",
        20.0,
        153.71,
        1.505642,
        0.015869,
        2.26696,
        2.27,
        "Handbook 2017",
        2.28
    ],
    "Cc1ccc(C)c(C)c1C": [
        "1,2,3,4-Tetramethylbenzene",
        "488-23-3",
        23.0,
        153.49,
        1.508603,
        0.31225,
        2.27588,
        2.28,
        "Handbook 2017",
        2.54
    ],
    "Cc1cc(C)c(C)cc1C": [
        "1,2,4,5-Tetramethylbenzene (Durene)",
        "95-93-2",
        83.0,
        153.49,
        1.508603,
        -0.082996,
        2.27588,
        2.28,
        "Handbook 2017",
        2.22
    ],
    "Cc1ccc(C(C)C)cc1": [
        "1-Isopropyl-4-methylbenzene (p-Cymene)",
        "99-87-6",
        25.0,
        154.83,
        1.499504,
        -0.023386,
        2.24851,
        2.25,
        "Handbook 2017",
        2.23
    ],
    "Cc1cc(C)c(C)c(C)c1C": [
        "Pentamethylbenzene",
        "700-12-9",
        61.0,
        169.84,
        1.507193,
        0.133699,
        2.27163,
        2.27,
        "Handbook 2017",
        2.36
    ],
    "CCc1cc(C)cc(CC)c1": [
        "1,3-Diethyl-5-methylbenzene",
        "2050-24-0",
        20.0,
        170.28,
        1.501859,
        0.005997,
        2.25558,
        2.26,
        "Handbook 2017",
        2.26
    ],
    "CCCCCCc1ccccc1": [
        "Hexylbenzene",
        "1077-16-3",
        20.0,
        187.29,
        1.493956,
        0.101819,
        2.2319,
        2.23,
        "Handbook 2017",
        2.3
    ],
    "CCc1cc(CC)cc(CC)c1": [
        "1,3,5-Triethylbenzene",
        "102-25-0",
        20.0,
        186.85,
        1.498756,
        0.020505,
        2.24627,
        2.25,
        "Handbook 2017",
        2.26
    ],
    "CCCCCCCc1ccccc1": [
        "Heptylbenzene",
        "1078-71-3",
        20.0,
        203.86,
        1.491767,
        0.05681,
        2.22537,
        2.23,
        "Handbook 2017",
        2.26
    ],
    "CCCCCCCCc1ccccc1": [
        "Octylbenzene",
        "2189-60-8",
        20.0,
        220.43,
        1.48991,
        0.071377,
        2.21983,
        2.22,
        "Handbook 2017",
        2.26
    ],
    "c1ccc2c(c1)CCCC2": [
        "1,2,3,4-Tetrahydronaphthalene (Tetralin)",
        "119-64-2",
        25.0,
        134.8,
        1.553978,
        0.345323,
        2.41485,
        2.41,
        "Handbook 2017",
        2.77
    ],
    "Cc1cccc(C(C)(C)C)c1": [
        "3-(2-Methyl-2-propyl)-1-methyl-butylbenzene",
        "1075-38-3",
        20.0,
        171.55,
        1.498879,
        0.113144,
        2.24664,
        2.25,
        "Volume 6 - 54A2",
        2.33
    ],
    "Cc1ccc(C(C)(C)C)cc1": [
        "4-(2-Methyl-2-propyl)-1-methyl-butylbenzene",
        "98-51-1",
        20.0,
        171.55,
        1.498879,
        0.004616,
        2.24664,
        2.25,
        "Volume 6 - 54A2",
        2.25
    ],
    "C=Cc1ccccc1": [
        "Styrene (Vinylbenzene)",
        "100-42-5",
        20.0,
        115.26,
        1.533679,
        0.10189,
        2.35217,
        2.35,
        "Handbook 2017",
        2.47
    ],
    "C=CCc1ccccc1": [
        "Allylbenzene (2-Propenylbenzene)",
        "300-57-2",
        20.0,
        131.83,
        1.525148,
        0.29724,
        2.32608,
        2.33,
        "Handbook 2017",
        2.63
    ],
    "CC=Cc1ccccc1": [
        "1-Propenylbenzene",
        "637-50-3",
        20.0,
        130.9,
        1.536053,
        0.351868,
        2.35946,
        2.36,
        "Handbook 2017",
        2.73
    ],
    "C=C(C)c1ccccc1": [
        "Isopropenylbenzene (alpha-Methyl styrene)",
        "98-83-9",
        20.0,
        131.61,
        1.52061,
        -0.03312,
        2.31225,
        2.31,
        "Handbook 2017",
        2.28
    ],
    "C=Cc1ccc(CC)cc1": [
        "4-Ethylstyrene",
        "3454-07-7",
        25.0,
        148.18,
        1.521678,
        1.084428,
        2.3155,
        2.32,
        "Handbook 2017",
        3.35
    ],
    "c1ccc(-c2ccccc2)cc1": [
        "Biphenyl (Diphenyl)",
        "92-52-4",
        75.0,
        149.72,
        1.604928,
        -0.056496,
        2.57579,
        2.58,
        "Handbook 2017",
        2.53
    ],
    "c1ccc(Cc2ccccc2)cc1": [
        "Diphenylmethane",
        "101-81-5",
        30.0,
        166.29,
        1.590543,
        0.012295,
        2.52983,
        2.53,
        "Handbook 2017",
        2.54
    ],
    "c1ccc(CCc2ccccc2)cc1": [
        "1,2-Diphenylethane (Dibenzyl)",
        "103-29-7",
        58.0,
        182.86,
        1.578884,
        -0.033906,
        2.49287,
        2.49,
        "Handbook 2017",
        2.47
    ],
    "c1ccc(C(c2ccccc2)c2ccccc2)cc1": [
        "Triphenylmethane",
        "519-73-3",
        94.0,
        229.04,
        1.623518,
        -0.346944,
        2.63581,
        2.64,
        "Handbook 2017",
        2.46
    ],
    "Cc1cccc(-c2cccc(C)c2)c1": [
        "3,3-Dimethyldiphenyl",
        "612-75-9",
        25.0,
        182.42,
        1.584341,
        0.012974,
        2.51014,
        2.51,
        "Volume 6 - 51M1",
        2.52
    ],
    "c1ccc2ccccc2c1": [
        "Naphthalene",
        "91-20-3",
        90.0,
        123.26,
        1.608323,
        -0.049248,
        2.5867,
        2.59,
        "Handbook 2017",
        2.54
    ],
    "Cc1cccc2ccccc12": [
        "1-Methylnaphthalene",
        "90-12-0",
        20.0,
        139.61,
        1.594407,
        0.353315,
        2.54213,
        2.54,
        "Handbook 2017",
        2.92
    ],
    "Cc1ccc2ccccc2c1": [
        "2-Methylnaphthalene",
        "91-57-6",
        40.0,
        139.61,
        1.594407,
        0.211513,
        2.54213,
        2.54,
        "Handbook 2017",
        2.75
    ],
    "Cc1ccc2c(C)cccc2c1": [
        "1,6-Dimethylnaphthalene",
        "575-43-9",
        20.0,
        155.96,
        1.583513,
        0.239915,
        2.50751,
        2.51,
        "Handbook 2017",
        2.73
    ],
    "C#CC": [
        "Propyne (Methylacetylene)",
        "74-99-7",
        -27.0,
        62.24,
        1.377428,
        0.567197,
        1.89731,
        1.9,
        "Handbook 2017",
        3.22
    ],
    "C#CCCCC": [
        "1-Hexyne (Butylacetylene)",
        "693-02-7",
        23.0,
        111.95,
        1.416616,
        0.575111,
        2.0068,
        2.01,
        "Handbook 2017",
        2.62
    ],
    "C#Cc1ccccc1": [
        "Phenylacetylene (Ethynylbenzene)",
        "536-74-3",
        25.0,
        107.52,
        1.552279,
        0.433696,
        2.40957,
        2.41,
        "Handbook 2017",
        2.98
    ],
    "c1cnccn1": [
        "Pyrazine (1,4-Diazine)",
        "290-37-9",
        50.0,
        76.47,
        1.506019,
        0.33292,
        2.65238,
        2.71,
        "Handbook 2017",
        2.8
    ],
    "Cc1cnc(C)cn1": [
        "2,5-Dimethylpyrazine",
        "123-32-0",
        20.0,
        109.17,
        1.502414,
        0.15499,
        2.66396,
        2.59,
        "Handbook 2017",
        2.44
    ],
    "Cc1cncc(C)n1": [
        "2,6-Dimethylpyrazine",
        "108-50-9",
        35.0,
        109.17,
        1.502414,
        0.341357,
        2.56442,
        2.58,
        "Handbook 2017",
        2.65
    ],
    "COB(OC)OC": [
        "Trimethyl borate",
        "121-43-7",
        20.0,
        115.1,
        1.350212,
        0.484895,
        2.32982,
        2.32,
        "Handbook 2017",
        2.28
    ],
    "CCCCOB(OCCCC)OCCCC": [
        "Tributyl borate",
        "688-74-4",
        20.0,
        264.23,
        1.415088,
        0.523486,
        2.21574,
        2.23,
        "Handbook 2017",
        2.23
    ],
    "CCCCCCOB(OCCCCCC)OCCCCCC": [
        "Trihexyl borate",
        "5337-36-0",
        20.0,
        363.65,
        1.429161,
        0.555167,
        2.19912,
        2.21,
        "Handbook 2017",
        2.22
    ],
    "C[Si](C)(C)C": [
        "Tetramethylsilane (TMS)",
        "75-76-3",
        20.0,
        127.6,
        1.376876,
        0.029272,
        2.02774,
        2.0,
        "Handbook 2017",
        1.92
    ],
    "CC[Si](CC)(CC)CC": [
        "Tetraethylsilane",
        "631-36-7",
        20.0,
        193.88,
        1.407132,
        0.19097,
        2.01362,
        2.05,
        "Handbook 2017",
        2.09
    ],
    "CCC[Si](C)(C)CCC": [
        "Dimethyldipropylsilane",
        "995-89-1",
        20.0,
        193.88,
        1.407132,
        0.122276,
        2.0263,
        2.05,
        "Volume 6 - 55A2",
        2.05
    ],
    "CO[Si](C)(C)C": [
        "Methoxytrimethylsilane",
        "1825-61-2",
        25.0,
        133.85,
        1.378426,
        1.503108,
        3.00857,
        3.06,
        "Volume 6 - 71N2",
        3.25
    ],
    "CCCO[Si](C)(C)C": [
        "Trimethylpropoxysilane",
        "1825-63-4",
        25.0,
        166.99,
        1.39562,
        1.269999,
        2.91388,
        2.88,
        "Volume 6 - 71N2",
        2.85
    ],
    "CC(C)O[Si](C)(C)C": [
        "Trimethyl-2-propoxy silane",
        "1825-64-5",
        25.0,
        167.89,
        1.393448,
        1.28835,
        2.89546,
        2.87,
        "Volume 6 - 71N2",
        2.85
    ],
    "CCC(C)O[Si](C)(C)C": [
        "2-Butoxy trimethylsilane",
        "1825-66-7",
        25.0,
        184.46,
        1.399923,
        1.191094,
        2.84006,
        2.8,
        "Volume 6 - 71N2",
        2.72
    ],
    "CCCCCCO[Si](C)(C)C": [
        "Trimethyl-n-hexoxy silane",
        "17888-62-9",
        25.0,
        216.7,
        1.411736,
        1.271119,
        2.7333,
        2.71,
        "Volume 6 - 71N2",
        2.69
    ],
    "CCCO[Si](C)(C)OCCC": [
        "Dimethyldi(1-propoxy)silane",
        "5621-09-0",
        25.0,
        206.38,
        1.407332,
        1.713635,
        3.05465,
        3.03,
        "Volume 6 - 71N2",
        2.99
    ],
    "CC(C)O[Si](C)(C)OC(C)C": [
        "Dimethyldi(2-propoxy)silane",
        "5575-49-5",
        25.0,
        208.18,
        1.4037,
        1.8469,
        2.99434,
        3.01,
        "Volume 6 - 71N2",
        3.05
    ],
    "CCCCO[Si](C)(C)OCCCC": [
        "Di-1-butoxydimethylsilane",
        "1591-02-2",
        25.0,
        239.52,
        1.415474,
        1.655478,
        2.93029,
        2.91,
        "Volume 6 - 71N2",
        2.84
    ],
    "CCC(C)O[Si](C)(C)OC(C)CC": [
        "Di-2-butoxydimethylsilane",
        "5621-12-5",
        25.0,
        241.32,
        1.412261,
        1.929613,
        2.86948,
        2.89,
        "Volume 6 - 71N2",
        2.97
    ],
    "CCCO[Si](C)(OCCC)OCCC": [
        "Tri-1-propoxymethylsilane",
        "5581-66-8",
        25.0,
        245.77,
        1.415346,
        2.609227,
        3.27338,
        3.28,
        "Volume 6 - 71N2",
        3.34
    ],
    "CC(C)O[Si](C)(OC(C)C)OC(C)C": [
        "Tri-2-propoxymethylsilane",
        "5581-67-9",
        25.0,
        248.47,
        1.41067,
        2.53308,
        3.2527,
        3.25,
        "Volume 6 - 71N2",
        3.26
    ],
    "CCCCO[Si](C)(OCCCC)OCCCC": [
        "Tris(1-butoxy)methylsilane",
        "5581-68-0",
        25.0,
        295.48,
        1.423947,
        2.62439,
        3.08263,
        3.09,
        "Volume 6 - 71N2",
        3.14
    ],
    "CCC(C)O[Si](C)(OC(C)CC)OC(C)CC": [
        "Tris(2-butoxy)methylsilane",
        "5581-69-1",
        25.0,
        298.18,
        1.419948,
        2.267585,
        3.09051,
        3.06,
        "Volume 6 - 71N2",
        2.95
    ],
    "CCCCCCO[Si](C)(OCCCCCC)OCCCCCC": [
        "Tris(1-hexyloxy)methylsilane",
        "18678-74-5",
        25.0,
        394.9,
        1.434727,
        2.529188,
        2.8478,
        2.84,
        "Volume 6 - 71N2",
        2.85
    ],
    "CO[Si](OC)(OC)OC": [
        "Tetramethoxysilane (Methyl silicate)",
        "681-84-5",
        20.0,
        152.6,
        1.382322,
        4.553165,
        3.20016,
        4.24,
        "Handbook 2017",
        6.0
    ],
    "CCO[Si](OCC)(OCC)OCC": [
        "Tetraethoxysilane (Ethyl silicate)",
        "78-10-4",
        20.0,
        218.88,
        1.40751,
        0.963248,
        4.55688,
        3.6,
        "Handbook 2017",
        2.5
    ],
    "CCCO[Si](OCCC)(OCCC)OCCC": [
        "Tetrapropoxysilane (Propyl silicate)",
        "682-01-9",
        25.0,
        285.16,
        1.421174,
        2.703715,
        3.57416,
        3.23,
        "Handbook 2017",
        3.21
    ],
    "Fc1ccccc1": [
        "Fluorobenzene",
        "462-06-6",
        20.0,
        92.49,
        1.492148,
        1.945733,
        5.8222,
        5.72,
        "Handbook 2017",
        5.47
    ],
    "Cc1ccccc1F": [
        "2-Fluorotoluene",
        "95-52-3",
        25.0,
        108.84,
        1.492429,
        1.508652,
        5.32108,
        5.09,
        "Handbook 2017",
        4.23
    ],
    "Cc1cccc(F)c1": [
        "3-Fluorotoluene",
        "352-70-5",
        25.0,
        108.84,
        1.492429,
        2.288589,
        4.98225,
        5.09,
        "Handbook 2017",
        5.41
    ],
    "Cc1ccc(F)cc1": [
        "4-Fluorotoluene",
        "352-32-9",
        25.0,
        108.84,
        1.492429,
        2.590717,
        4.84747,
        5.09,
        "Handbook 2017",
        5.88
    ],
    "Clc1ccccc1": [
        "Chlorobenzene",
        "108-90-7",
        20.0,
        99.6,
        1.548338,
        1.976656,
        6.23248,
        6.09,
        "Handbook 2017",
        5.69
    ],
    "Cc1ccccc1Cl": [
        "2-Chlorotoluene",
        "95-49-8",
        20.0,
        115.95,
        1.540543,
        1.713971,
        5.63747,
        5.46,
        "Handbook 2017",
        4.72
    ],
    "Cc1cccc(Cl)c1": [
        "3-Chlorotoluene",
        "108-41-8",
        20.0,
        115.95,
        1.540543,
        2.383828,
        5.33405,
        5.46,
        "Handbook 2017",
        5.76
    ],
    "Cc1ccc(Cl)cc1": [
        "4-Chlorotoluene",
        "106-43-4",
        20.0,
        115.95,
        1.540543,
        2.692182,
        5.19123,
        5.46,
        "Handbook 2017",
        6.25
    ],
    "Brc1ccccc1": [
        "Bromobenzene",
        "108-86-1",
        20.0,
        102.38,
        1.583086,
        1.757432,
        5.83199,
        5.74,
        "Handbook 2017",
        5.45
    ],
    "Cc1ccccc1Br": [
        "2-Bromotoluene",
        "95-46-5",
        20.0,
        118.73,
        1.570456,
        1.576489,
        5.27681,
        5.16,
        "Handbook 2017",
        4.64
    ],
    "Cc1cccc(Br)c1": [
        "3-Bromotoluene",
        "591-17-3",
        20.0,
        118.73,
        1.570456,
        2.172074,
        5.00655,
        5.16,
        "Handbook 2017",
        5.57
    ],
    "Cc1ccc(Br)cc1": [
        "4-Bromotoluene",
        "106-38-7",
        20.0,
        118.73,
        1.570456,
        2.127983,
        5.02688,
        5.16,
        "Handbook 2017",
        5.5
    ],
    "CCN": [
        "Ethylamine",
        "75-04-7",
        0.0,
        63.96,
        1.38359,
        2.82043,
        6.28183,
        6.32,
        "Handbook 2017",
        8.7
    ],
    "CCCN": [
        "Propylamine",
        "107-10-8",
        23.0,
        80.53,
        1.400408,
        1.857244,
        5.83015,
        5.16,
        "Handbook 2017",
        5.08
    ],
    "CCCCN": [
        "Butylamine",
        "109-73-9",
        20.0,
        97.1,
        1.411594,
        1.930548,
        5.17108,
        4.66,
        "Handbook 2017",
        4.71
    ],
    "CCCCCN": [
        "Pentylamine",
        "110-58-7",
        20.0,
        113.67,
        1.419574,
        1.891632,
        4.70394,
        4.28,
        "Handbook 2017",
        4.27
    ],
    "CCCCCCN": [
        "Hexylamine",
        "111-26-2",
        20.0,
        130.24,
        1.425552,
        1.972473,
        4.3476,
        4.0,
        "Handbook 2017",
        4.08
    ],
    "CCCCCCCN": [
        "Heptylamine",
        "111-68-2",
        20.0,
        146.81,
        1.430198,
        1.932864,
        4.08408,
        3.78,
        "Handbook 2017",
        3.81
    ],
    "CCCCCCCCN": [
        "Octylamine",
        "111-86-4",
        20.0,
        163.38,
        1.433913,
        1.875229,
        3.87557,
        3.6,
        "Handbook 2017",
        3.58
    ],
    "CCCCCCCCCN": [
        "Nonylamine",
        "112-20-9",
        20.0,
        179.95,
        1.436951,
        1.849764,
        3.70524,
        3.46,
        "Handbook 2017",
        3.42
    ],
    "CCCCCCCCCCN": [
        "Decylamine",
        "2016-57-1",
        20.0,
        196.52,
        1.439482,
        1.854398,
        3.56404,
        3.34,
        "Handbook 2017",
        3.31
    ],
    "CCCCCCCCCCCN": [
        "Undecylamine",
        "7307-55-3",
        20.0,
        213.09,
        1.441623,
        1.907244,
        3.44508,
        3.25,
        "Handbook 2017",
        3.25
    ],
    "CCCCCCCCCCCCN": [
        "Dodecylamine",
        "124-22-1",
        30.0,
        229.66,
        1.443458,
        1.811406,
        3.30014,
        3.12,
        "Handbook 2017",
        3.07
    ],
    "CCCCCCCCCCCCCCN": [
        "Tetradecylamine",
        "2016-42-4",
        39.0,
        262.8,
        1.446438,
        1.7683,
        3.11248,
        2.97,
        "Handbook 2017",
        2.9
    ],
    "CCCCCCCCCCCCCCCN": [
        "Pentadecylamine",
        "2570-26-5",
        40.0,
        279.37,
        1.447665,
        1.766731,
        3.04836,
        2.91,
        "Handbook 2017",
        2.85
    ],
    "CCCCCCCCCCCCCCCCN": [
        "Hexadecylamine",
        "143-27-1",
        55.0,
        295.94,
        1.448755,
        1.609206,
        2.95101,
        2.83,
        "Handbook 2017",
        2.71
    ],
    "CCCCCCCCCCCCCCCCCCN": [
        "Octadecylamine",
        "124-30-1",
        53.0,
        329.08,
        1.450609,
        1.650196,
        2.87071,
        2.76,
        "Handbook 2017",
        2.67
    ],
    "Nc1ccccc1": [
        "Aniline",
        "62-53-3",
        20.0,
        92.67,
        1.569445,
        2.417864,
        6.67153,
        6.73,
        "Handbook 2017",
        7.06
    ],
    "Cc1ccccc1N": [
        "2-Methylaniline",
        "95-53-4",
        25.0,
        109.02,
        1.557854,
        2.422108,
        5.8668,
        5.86,
        "Handbook 2017",
        6.14
    ],
    "Cc1cccc(N)c1": [
        "3-Methylaniline",
        "108-44-1",
        25.0,
        109.02,
        1.557854,
        2.233449,
        5.96333,
        5.86,
        "Handbook 2017",
        5.82
    ],
    "Cc1ccc(N)cc1": [
        "4-Methylaniline",
        "106-49-0",
        60.0,
        109.02,
        1.557854,
        1.986836,
        5.62602,
        5.47,
        "Handbook 2017",
        5.06
    ],
    "CCNCC": [
        "Diethylamine",
        "109-89-7",
        20.0,
        100.04,
        1.402201,
        1.329567,
        3.24713,
        3.36,
        "Handbook 2017",
        3.68
    ],
    "CCCNCCC": [
        "Dipropylamine",
        "142-84-7",
        20.0,
        133.18,
        1.418113,
        0.973792,
        3.16816,
        3.05,
        "Handbook 2017",
        2.92
    ],
    "CCCCNCCCC": [
        "Dibutylamine",
        "111-92-2",
        20.0,
        166.32,
        1.42777,
        0.982328,
        2.9369,
        2.86,
        "Handbook 2017",
        2.77
    ],
    "c1ccc(CNCc2ccccc2)cc1": [
        "Dibenzylamine",
        "103-49-1",
        20.0,
        190.6,
        1.591446,
        1.119933,
        3.49046,
        3.43,
        "Handbook 2017",
        3.45
    ],
    "CNc1ccccc1": [
        "N-Methylaniline",
        "100-61-8",
        20.0,
        112.18,
        1.540244,
        2.430007,
        6.60232,
        6.39,
        "Handbook 2017",
        5.96
    ],
    "CCNc1ccccc1": [
        "N-Ethylaniline",
        "103-69-5",
        20.0,
        128.75,
        1.530626,
        2.780603,
        5.59493,
        5.74,
        "Handbook 2017",
        5.87
    ],
    "CCCNc1ccccc1": [
        "N-Propylaniline",
        "622-80-0",
        20.0,
        145.32,
        1.523248,
        2.86966,
        5.12394,
        5.26,
        "Handbook 2017",
        5.48
    ],
    "CN(C)C": [
        "Trimethylamine",
        "75-50-3",
        25.0,
        85.66,
        1.385773,
        0.395152,
        2.59486,
        2.57,
        "Handbook 2017",
        2.44
    ],
    "CCN(CC)CC": [
        "Triethylamine",
        "121-44-8",
        20.0,
        135.37,
        1.415154,
        0.479931,
        2.37577,
        2.43,
        "Handbook 2017",
        2.42
    ],
    "CCCN(CCC)CCC": [
        "Tripropylamine",
        "102-69-2",
        20.0,
        185.08,
        1.428961,
        0.526865,
        2.3161,
        2.36,
        "Handbook 2017",
        2.38
    ],
    "CCCCN(CCCC)CCCC": [
        "Tributylamine",
        "102-82-9",
        20.0,
        234.79,
        1.436984,
        0.542307,
        2.28366,
        2.31,
        "Handbook 2017",
        2.34
    ],
    "CN(C)c1ccccc1": [
        "N,N-Dimethylaniline",
        "121-69-7",
        25.0,
        130.94,
        1.525348,
        2.180721,
        4.43011,
        4.65,
        "Handbook 2017",
        4.9
    ],
    "CCN(CC)c1ccccc1": [
        "N,N-Diethylaniline",
        "91-66-7",
        30.0,
        164.08,
        1.513414,
        3.101797,
        3.73158,
        4.04,
        "Handbook 2017",
        5.15
    ],
    "Cc1ccccc1N(C)C": [
        "2-Methyl-N,N-dimethylaniline",
        "609-72-3",
        20.0,
        147.29,
        1.521834,
        1.106195,
        4.63045,
        4.38,
        "Handbook 2017",
        3.4
    ],
    "Cc1ccc(N(C)C)cc1": [
        "4-Methyl-N,N-dimethylaniline",
        "99-97-8",
        20.0,
        147.29,
        1.521834,
        1.563774,
        4.46234,
        4.38,
        "Handbook 2017",
        3.9
    ],
    "COC": [
        "Dimethyl ether",
        "115-10-6",
        -15.0,
        65.41,
        1.321468,
        1.999281,
        5.6625,
        5.55,
        "Handbook 2017",
        6.18
    ],
    "CCOCC": [
        "Diethyl ether",
        "60-29-7",
        20.0,
        98.55,
        1.368876,
        1.847285,
        4.32272,
        4.12,
        "Handbook 2017",
        4.27
    ],
    "CCCOCCC": [
        "Dipropyl ether",
        "111-43-3",
        24.0,
        131.69,
        1.393002,
        1.533386,
        3.77556,
        3.6,
        "Handbook 2017",
        3.38
    ],
    "CC(C)OC(C)C": [
        "Diisopropyl ether",
        "108-20-3",
        30.0,
        133.49,
        1.38759,
        2.036055,
        3.63525,
        3.51,
        "Handbook 2017",
        3.81
    ],
    "CCCCCOCC": [
        "Ethyl pentyl ether",
        "17952-11-3",
        23.0,
        148.26,
        1.401111,
        1.912439,
        3.5653,
        3.44,
        "Handbook 2017",
        3.6
    ],
    "CCOCCC(C)C": [
        "Ethyl isopentyl ether",
        "628-04-6",
        20.0,
        149.16,
        1.398624,
        2.292556,
        3.53436,
        3.43,
        "Handbook 2017",
        3.96
    ],
    "CCCCOCCCC": [
        "Dibutyl ether",
        "142-96-1",
        20.0,
        164.83,
        1.407622,
        1.453476,
        3.45829,
        3.32,
        "Handbook 2017",
        3.08
    ],
    "CCCCCOCCCCC": [
        "Dipentyl ether",
        "693-65-2",
        25.0,
        197.97,
        1.417432,
        1.295964,
        3.20825,
        3.1,
        "Handbook 2017",
        2.8
    ],
    "CC(C)CCOCCC(C)C": [
        "Diisopentyl ether",
        "544-01-4",
        20.0,
        199.77,
        1.413529,
        1.339238,
        3.19998,
        3.09,
        "Handbook 2017",
        2.82
    ],
    "C1CO1": [
        "Oxirane (Ethylene oxide)",
        "75-21-8",
        20.0,
        50.28,
        1.34753,
        3.782838,
        9.65793,
        10.48,
        "Handbook 2017",
        12.42
    ],
    "C1CCOC1": [
        "Tetrahydrofuran (Tetramethylene oxide)",
        "109-99-9",
        22.0,
        81.94,
        1.401955,
        3.171981,
        8.06287,
        7.44,
        "Handbook 2017",
        7.52
    ],
    "C1CCOCC1": [
        "Tetrahydropyran (Oxane)",
        "142-68-7",
        20.0,
        95.99,
        1.425109,
        2.434217,
        7.62076,
        6.82,
        "Handbook 2017",
        5.66
    ],
    "COc1ccccc1": [
        "Anisole (Methoxybenzene)",
        "100-66-3",
        21.0,
        110.69,
        1.509354,
        1.494053,
        4.17787,
        4.2,
        "Handbook 2017",
        4.3
    ],
    "COc1ccccc1C": [
        "2-Methylanisole",
        "578-58-5",
        20.0,
        127.04,
        1.507371,
        1.089812,
        4.03083,
        3.93,
        "Handbook 2017",
        3.5
    ],
    "COc1cccc(C)c1": [
        "3-Methylanisole",
        "100-84-5",
        20.0,
        127.04,
        1.507371,
        1.463259,
        3.92276,
        3.93,
        "Handbook 2017",
        3.97
    ],
    "COc1ccc(C)cc1": [
        "4-Methylanisole",
        "104-93-8",
        20.0,
        127.04,
        1.507371,
        1.416368,
        3.93656,
        3.93,
        "Handbook 2017",
        3.91
    ],
    "CCOc1ccccc1": [
        "Ethoxybenzene",
        "103-73-1",
        20.0,
        127.26,
        1.5038,
        1.67537,
        3.83908,
        3.91,
        "Handbook 2017",
        4.22
    ],
    "CCS": [
        "Ethanethiol",
        "75-08-1",
        25.0,
        72.29,
        1.439945,
        2.265488,
        6.85727,
        6.81,
        "Handbook 2017",
        6.67
    ],
    "CCCS": [
        "1-Propanethiol",
        "107-03-9",
        15.0,
        88.86,
        1.444999,
        2.278746,
        6.0596,
        6.04,
        "Handbook 2017",
        5.94
    ],
    "CC(C)S": [
        "2-Propanethiol",
        "75-33-2",
        25.0,
        89.76,
        1.440293,
        2.409338,
        5.8022,
        5.81,
        "Handbook 2017",
        5.95
    ],
    "CCCCS": [
        "1-Butanethiol",
        "109-79-5",
        15.0,
        105.43,
        1.448476,
        2.214404,
        5.40515,
        5.38,
        "Handbook 2017",
        5.2
    ],
    "CCC(C)S": [
        "2-Butanethiol",
        "513-53-1",
        15.0,
        106.33,
        1.444463,
        2.543548,
        5.29929,
        5.32,
        "Handbook 2017",
        5.65
    ],
    "CC(C)CS": [
        "2-Methyl-1-propanethiol",
        "513-44-0",
        25.0,
        106.33,
        1.444463,
        2.16824,
        5.22648,
        5.2,
        "Handbook 2017",
        4.96
    ],
    "CC(C)(C)S": [
        "2-Methyl-2-propanethiol",
        "75-66-1",
        20.0,
        106.48,
        1.448451,
        2.459494,
        5.27457,
        5.28,
        "Handbook 2017",
        5.48
    ],
    "CCCCCS": [
        "1-Pentanethiol",
        "110-66-7",
        20.0,
        122.0,
        1.451014,
        2.327598,
        4.86035,
        4.85,
        "Handbook 2017",
        4.85
    ],
    "CCC(C)(C)S": [
        "2-Methyl-2-butanethiol",
        "1679-09-0",
        20.0,
        123.05,
        1.450971,
        2.531687,
        4.81791,
        4.83,
        "Handbook 2017",
        5.09
    ],
    "CCCCCCS": [
        "1-Hexanethiol",
        "111-31-9",
        20.0,
        138.57,
        1.452947,
        2.275272,
        4.51125,
        4.5,
        "Handbook 2017",
        4.44
    ],
    "CCCCCCCS": [
        "1-Heptanethiol",
        "1639-09-4",
        20.0,
        155.14,
        1.45447,
        2.291092,
        4.23582,
        4.23,
        "Handbook 2017",
        4.19
    ],
    "CCCCCCCCS": [
        "1-Octanethiol",
        "111-88-6",
        20.0,
        171.71,
        1.4557,
        2.262337,
        4.0172,
        4.01,
        "Handbook 2017",
        3.95
    ],
    "CSC": [
        "Dimethyl sulfide",
        "75-18-3",
        21.0,
        74.06,
        1.444713,
        2.283126,
        7.53771,
        7.3,
        "Handbook 2017",
        6.7
    ],
    "CCSCC": [
        "Diethyl sulfide",
        "352-93-2",
        25.0,
        107.2,
        1.451647,
        2.661808,
        5.26681,
        5.55,
        "Handbook 2017",
        5.72
    ],
    "CCCCSCCCC": [
        "Dibutyl sulfide",
        "544-40-1",
        25.0,
        173.48,
        1.457595,
        2.697387,
        4.03751,
        4.16,
        "Handbook 2017",
        4.29
    ],
    "CCCCCSCCCCC": [
        "Dipentyl sulfide",
        "872-10-6",
        25.0,
        206.62,
        1.459142,
        2.579207,
        3.72098,
        3.81,
        "Handbook 2017",
        3.83
    ],
    "CSc1ccccc1": [
        "(Methylthio)benzene",
        "100-68-5",
        30.0,
        119.34,
        1.580424,
        1.757113,
        5.25061,
        5.13,
        "Handbook 2017",
        4.88
    ],
    "CCSc1ccccc1": [
        "(Ethylthio)benzene",
        "622-38-8",
        25.0,
        135.91,
        1.566097,
        2.091439,
        4.59783,
        4.72,
        "Handbook 2017",
        4.95
    ],
    "CSc1ccc(C)cc1": [
        "4-Methyl-thioanisole",
        "623-13-2",
        25.0,
        135.69,
        1.569706,
        1.911838,
        4.72519,
        4.75,
        "Volume 6 - 75B4",
        4.74
    ],
    "COC=O": [
        "Methyl formate",
        "107-31-3",
        15.0,
        63.95,
        1.350555,
        3.354973,
        9.76784,
        9.57,
        "Handbook 2017",
        9.2
    ],
    "CCOC=O": [
        "Ethyl formate",
        "109-94-4",
        15.0,
        80.52,
        1.373809,
        3.740469,
        7.96004,
        8.12,
        "Handbook 2017",
        8.57
    ],
    "CCCOC=O": [
        "Propyl formate",
        "110-74-7",
        30.0,
        97.09,
        1.38933,
        3.557718,
        6.82181,
        6.85,
        "Handbook 2017",
        6.92
    ],
    "CCCCOC=O": [
        "Butyl formate",
        "592-84-7",
        30.0,
        113.66,
        1.400428,
        3.464351,
        6.1592,
        6.16,
        "Handbook 2017",
        6.1
    ],
    "CCCCCOC=O": [
        "Pentyl formate",
        "638-49-3",
        19.0,
        130.23,
        1.408758,
        3.432804,
        5.79448,
        5.79,
        "Handbook 2017",
        5.7
    ],
    "COC(C)=O": [
        "Methyl acetate",
        "79-20-9",
        15.0,
        80.3,
        1.366754,
        2.990954,
        7.02643,
        6.99,
        "Handbook 2017",
        7.07
    ],
    "CCOC(C)=O": [
        "Ethyl acetate",
        "141-78-6",
        20.0,
        96.87,
        1.383452,
        2.935309,
        6.13489,
        6.1,
        "Handbook 2017",
        6.08
    ],
    "CCCOC(C)=O": [
        "Propyl acetate",
        "109-60-4",
        20.0,
        113.44,
        1.39539,
        3.020529,
        5.54919,
        5.53,
        "Handbook 2017",
        5.62
    ],
    "CCCCOC(C)=O": [
        "Butyl acetate",
        "123-86-4",
        20.0,
        130.01,
        1.404349,
        2.935211,
        5.1106,
        5.09,
        "Handbook 2017",
        5.07
    ],
    "CC(=O)OCC(C)C": [
        "Isobutyl acetate (2-Methylpropyl acetate)",
        "110-19-0",
        20.0,
        130.91,
        1.401487,
        2.973236,
        5.06521,
        5.04,
        "Handbook 2017",
        5.07
    ],
    "CCC(C)OC(C)=O": [
        "sec-Butyl acetate (1-Methylpropyl acetate)",
        "105-46-4",
        20.0,
        130.91,
        1.401487,
        3.033529,
        5.0639,
        5.04,
        "Handbook 2017",
        5.14
    ],
    "CC(=O)OC(C)(C)C": [
        "tert-Butyl acetate",
        "540-88-5",
        20.0,
        131.06,
        1.404678,
        3.468917,
        5.07323,
        5.06,
        "Handbook 2017",
        5.67
    ],
    "CCCCCOC(C)=O": [
        "Pentyl acetate",
        "628-63-7",
        20.0,
        146.58,
        1.411322,
        2.993135,
        4.76474,
        4.75,
        "Handbook 2017",
        4.79
    ],
    "CC(=O)OCCC(C)C": [
        "Isopentyl acetate",
        "123-92-2",
        20.0,
        147.48,
        1.408726,
        2.960529,
        4.72902,
        4.71,
        "Handbook 2017",
        4.72
    ],
    "CCCCCCOC(C)=O": [
        "Hexyl acetate",
        "142-92-7",
        20.0,
        163.15,
        1.416903,
        2.89487,
        4.48981,
        4.47,
        "Handbook 2017",
        4.42
    ],
    "CCCCCCCOC(C)=O": [
        "Heptyl acetate",
        "112-06-1",
        20.0,
        179.72,
        1.421472,
        2.89372,
        4.26391,
        4.25,
        "Handbook 2017",
        4.2
    ],
    "CCCCCCCCOC(C)=O": [
        "Octyl acetate",
        "2051-50-5",
        15.0,
        196.29,
        1.42528,
        3.166961,
        NaN,
        4.1,
        "Volume 6 - 73R2",
        4.27
    ],
    "CCCCCC(C)COC(C)=O": [
        "2-Methylheptyl acetate",
        "74112-36-0",
        15.0,
        197.19,
        1.423255,
        3.197082,
        4.0914,
        4.08,
        "Handbook 2017",
        4.27
    ],
    "CCCCCCCCCOC(C)=O": [
        "Nonyl acetate",
        "143-13-5",
        20.0,
        212.86,
        1.428504,
        2.901422,
        3.91779,
        3.9,
        "Handbook 2017",
        3.87
    ],
    "CCCCCCCCCCOC(C)=O": [
        "Decyl acetate",
        "112-17-4",
        20.0,
        229.43,
        1.431267,
        2.919054,
        3.78259,
        3.77,
        "Handbook 2017",
        3.75
    ],
    "CCCCCCCCCCCCOC(C)=O": [
        "Dodecyl acetate",
        "112-66-3",
        20.0,
        262.57,
        1.43576,
        3.032811,
        3.56422,
        3.55,
        "Handbook 2017",
        3.6
    ],
    "CCCCCCCCCCCCCCCCOC(C)=O": [
        "Hexadecyl acetate",
        "629-70-9",
        35.0,
        328.85,
        1.442054,
        2.944238,
        3.20032,
        3.19,
        "Handbook 2017",
        3.19
    ],
    "CCCCCCCCCCCCCCCCCCOC(C)=O": [
        "Octadecyl acetate",
        "822-23-1",
        35.0,
        361.99,
        1.444343,
        2.891987,
        3.09869,
        3.09,
        "Handbook 2017",
        3.07
    ],
    "CC(=O)OC1CCCCC1": [
        "Cyclohexyl acetate",
        "622-45-7",
        20.0,
        144.92,
        1.447525,
        2.994771,
        5.05118,
        5.03,
        "Handbook 2017",
        5.08
    ],
    "CC(=O)O[C@@H]1C[C@@H]2CC[C@@]1(C)C2(C)C": [
        "l-Bornyl acetate",
        "5655-61-8",
        30.0,
        200.11,
        1.466364,
        3.315431,
        4.19141,
        4.18,
        "Handbook 2017",
        4.46
    ],
    "CCC(=O)OC": [
        "Methyl propanoate",
        "554-12-1",
        20.0,
        96.87,
        1.383452,
        3.011909,
        6.13071,
        6.1,
        "Handbook 2017",
        6.2
    ],
    "CCOC(=O)CC": [
        "Ethyl propanoate",
        "105-37-3",
        20.0,
        113.44,
        1.39539,
        3.12441,
        5.54564,
        5.53,
        "Handbook 2017",
        5.76
    ],
    "CCCOC(=O)CC": [
        "Propyl propanoate",
        "106-36-5",
        20.0,
        130.01,
        1.404349,
        3.088425,
        5.10714,
        5.09,
        "Handbook 2017",
        5.25
    ],
    "CCCCOC(=O)CC": [
        "Butyl propanoate",
        "590-01-2",
        20.0,
        146.58,
        1.411322,
        3.041202,
        4.76399,
        4.75,
        "Handbook 2017",
        4.84
    ],
    "CCCCCOC(=O)CC": [
        "Pentyl propanoate",
        "624-54-4",
        20.0,
        163.15,
        1.416903,
        3.034738,
        4.48825,
        4.47,
        "Handbook 2017",
        4.55
    ],
    "CCC(=O)OCCC(C)C": [
        "Isopentyl propanoate",
        "105-68-0",
        0.0,
        164.05,
        1.41453,
        3.516635,
        4.65227,
        4.64,
        "Handbook 2017",
        5.21
    ],
    "CCC(=O)OC1CCCCC1": [
        "Cyclohexyl propanoate",
        "6222-35-1",
        20.0,
        161.49,
        1.449538,
        3.060798,
        4.72842,
        4.71,
        "Handbook 2017",
        4.82
    ],
    "CCCC(=O)OC": [
        "Methyl butanoate",
        "623-42-7",
        28.0,
        113.44,
        1.39539,
        2.995941,
        5.44422,
        5.42,
        "Handbook 2017",
        5.48
    ],
    "CCCC(=O)OCC": [
        "Ethyl butanoate",
        "105-54-4",
        28.0,
        130.01,
        1.404349,
        3.111586,
        5.01447,
        5.0,
        "Handbook 2017",
        5.18
    ],
    "CCCOC(=O)CCC": [
        "Propyl butanoate",
        "105-66-8",
        20.0,
        146.58,
        1.411322,
        2.517422,
        4.7721,
        4.75,
        "Handbook 2017",
        4.3
    ],
    "CCOC(=O)CC(C)C": [
        "Ethyl 3-methylbutanoate",
        "108-64-5",
        20.0,
        147.48,
        1.408726,
        2.950795,
        4.72917,
        4.71,
        "Handbook 2017",
        4.71
    ],
    "CCCCOC(=O)CCC": [
        "Butyl butanoate",
        "109-21-7",
        25.0,
        163.15,
        1.416903,
        2.911308,
        4.44335,
        4.43,
        "Handbook 2017",
        4.39
    ],
    "CCCCCOC(=O)CCC": [
        "Pentyl butanoate",
        "540-18-1",
        28.0,
        179.72,
        1.421472,
        2.825031,
        4.19822,
        4.18,
        "Handbook 2017",
        4.08
    ],
    "CCCC(=O)OCCC(C)C": [
        "Isopentyl butanoate",
        "106-27-4",
        20.0,
        180.62,
        1.419286,
        2.681927,
        4.24005,
        4.22,
        "Handbook 2017",
        4.0
    ],
    "CCCC(=O)OC1CCCCC1": [
        "Cyclohexyl butanoate",
        "1551-44-6",
        20.0,
        178.06,
        1.451178,
        3.093971,
        4.46807,
        4.45,
        "Handbook 2017",
        4.58
    ],
    "CCCCC(=O)OC": [
        "Methyl pentanoate",
        "624-24-8",
        20.0,
        130.01,
        1.404349,
        2.866874,
        5.11214,
        5.09,
        "Handbook 2017",
        4.99
    ],
    "CCCCC(=O)OCC": [
        "Ethyl pentanoate",
        "539-82-2",
        18.0,
        146.58,
        1.411322,
        2.896167,
        4.78747,
        4.77,
        "Handbook 2017",
        4.71
    ],
    "CCCCC(=O)OCCC": [
        "Propyl pentanoate",
        "141-06-0",
        19.0,
        163.15,
        1.416903,
        2.429016,
        4.50446,
        4.48,
        "Handbook 2017",
        4.0
    ],
    "CCCCC(=O)OCC(C)C": [
        "Isobutyl pentanoate",
        "10588-10-0",
        19.0,
        180.62,
        1.419286,
        2.429012,
        4.25055,
        4.23,
        "Handbook 2017",
        3.8
    ],
    "CCCCCOC(=O)CCCC": [
        "Pentyl pentanoate",
        "2173-56-0",
        32.0,
        196.29,
        1.42528,
        3.096612,
        3.98587,
        3.97,
        "Handbook 2017",
        4.08
    ],
    "CCCCC(=O)OCCC(C)C": [
        "Isopentyl pentanoate",
        "2050-09-1",
        19.0,
        197.19,
        1.423255,
        2.354927,
        4.06514,
        4.05,
        "Handbook 2017",
        3.6
    ],
    "CC(C)CCOC(=O)CC(C)C": [
        "Isopentyl isopentanoate",
        "659-70-1",
        15.0,
        198.09,
        1.421251,
        3.381568,
        4.0683,
        4.06,
        "Handbook 2017",
        4.39
    ],
    "CCCCCC(=O)OC": [
        "Methyl hexanoate",
        "106-70-7",
        20.0,
        146.58,
        1.411322,
        2.829096,
        4.76729,
        4.75,
        "Handbook 2017",
        4.62
    ],
    "CCCCCC(=O)OCC": [
        "Ethyl hexanoate",
        "123-66-0",
        20.0,
        163.15,
        1.416903,
        2.927213,
        4.48945,
        4.47,
        "Handbook 2017",
        4.45
    ],
    "CCCCCOC(=O)CCCCC": [
        "Pentyl hexanoate",
        "540-07-8",
        15.0,
        212.86,
        1.428504,
        3.338781,
        3.95177,
        3.94,
        "Handbook 2017",
        4.22
    ],
    "CCCCCCC(=O)OC": [
        "Methyl heptanoate",
        "106-73-0",
        20.0,
        163.15,
        1.416903,
        2.830059,
        4.49053,
        4.47,
        "Handbook 2017",
        4.36
    ],
    "CCCCCCCC(=O)OC": [
        "Methyl octanoate",
        "111-11-5",
        20.0,
        179.72,
        1.421472,
        2.774003,
        4.26489,
        4.25,
        "Handbook 2017",
        4.1
    ],
    "CCCCCCCCC(=O)OC": [
        "Methyl nonanoate",
        "1731-84-6",
        20.0,
        196.29,
        1.42528,
        2.791167,
        4.07677,
        4.06,
        "Handbook 2017",
        3.94
    ],
    "CCCCCCCCCCC(=O)OC": [
        "Methyl undecanoate",
        "1731-86-8",
        20.0,
        229.43,
        1.431267,
        2.794815,
        3.78306,
        3.77,
        "Handbook 2017",
        3.67
    ],
    "CCCCCCCCCC(=O)OCC": [
        "Ethyl decanoate",
        "110-38-3",
        20.0,
        229.43,
        1.431267,
        2.919054,
        3.78259,
        3.77,
        "Handbook 2017",
        3.75
    ],
    "CCCCCCCCCCC(=O)OCC": [
        "Ethyl undecanoate",
        "627-90-7",
        20.0,
        246.0,
        1.433663,
        2.775246,
        3.66645,
        3.65,
        "Handbook 2017",
        3.55
    ],
    "CCCCCCCCCCCC(=O)OC": [
        "Methyl dodecanoate",
        "111-82-0",
        20.0,
        246.0,
        1.433663,
        2.758426,
        3.6665,
        3.65,
        "Handbook 2017",
        3.54
    ],
    "CCCCCCCCCCCC(=O)OCC": [
        "Ethyl dodecanoate",
        "106-33-2",
        0.0,
        262.57,
        1.43576,
        3.384097,
        3.68522,
        3.67,
        "Handbook 2017",
        3.94
    ],
    "CCCCCCCCCCCCC(=O)OC": [
        "Methyl tridecanoate",
        "1731-88-0",
        20.0,
        262.57,
        1.43576,
        2.745558,
        3.56491,
        3.55,
        "Handbook 2017",
        3.44
    ],
    "CCCCCCCCCCCCCC(=O)OC": [
        "Methyl tetradecanoate",
        "124-10-7",
        20.0,
        279.14,
        1.437611,
        2.728347,
        3.47572,
        3.47,
        "Handbook 2017",
        3.35
    ],
    "CCCCCCCCCCCCCC(=O)OCC": [
        "Ethyl tetradecanoate",
        "124-06-1",
        20.0,
        295.71,
        1.439256,
        3.17924,
        3.39604,
        3.39,
        "Handbook 2017",
        3.5
    ],
    "CCCCCCCCCCCCCCC(=O)OC": [
        "Methyl pentadecanoate",
        "7132-64-1",
        20.0,
        295.71,
        1.439256,
        2.771975,
        3.3967,
        3.39,
        "Handbook 2017",
        3.3
    ],
    "CCCCCCCCCCCCCCCC(=O)OC": [
        "Methyl hexadecanoate",
        "112-39-0",
        40.0,
        312.28,
        1.440728,
        2.690472,
        3.23913,
        3.23,
        "Handbook 2017",
        3.12
    ],
    "CCCCCCCCCCCCCCCC(=O)OCC": [
        "Ethyl hexadecanoate",
        "628-97-7",
        30.0,
        328.85,
        1.442054,
        2.608293,
        3.22091,
        3.21,
        "Handbook 2017",
        3.07
    ],
    "CCCCCCCCCCCCCCCCC(=O)OC": [
        "Methyl heptadecanoate",
        "1731-92-6",
        40.0,
        328.85,
        1.442054,
        2.694333,
        3.18099,
        3.17,
        "Handbook 2017",
        3.07
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OC": [
        "Methyl octadecanoate",
        "112-61-8",
        40.0,
        345.42,
        1.443253,
        2.685148,
        3.12863,
        3.12,
        "Handbook 2017",
        3.02
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCC": [
        "Ethyl octadecanoate",
        "111-61-5",
        40.0,
        361.99,
        1.444343,
        2.634934,
        3.08126,
        3.07,
        "Handbook 2017",
        2.96
    ],
    "CCCCCCCCCCCCCCCCCCC(=O)OC": [
        "Methyl nonadecanoate",
        "1731-94-8",
        40.0,
        361.99,
        1.444343,
        2.690525,
        3.08122,
        3.07,
        "Handbook 2017",
        2.98
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCCCC": [
        "Butyl stearate",
        "123-95-5",
        25.0,
        395.13,
        1.446251,
        3.172963,
        3.04819,
        3.04,
        "Handbook 2017",
        3.12
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCCCCCCCCCCCCCCCC": [
        "Hexadecyl stearate",
        "1190-63-2",
        60.0,
        593.97,
        1.453252,
        2.688652,
        2.6653,
        2.66,
        "Handbook 2017",
        2.61
    ],
    "COC(=O)C1CCCCC1": [
        "Methyl cyclohexanecarboxylate",
        "4630-82-4",
        20.0,
        144.92,
        1.447525,
        2.804586,
        5.05477,
        5.03,
        "Handbook 2017",
        4.87
    ],
    "CCOC(=O)C1CCCCC1": [
        "Ethyl cyclohexanecarboxylate",
        "3289-28-9",
        20.0,
        161.49,
        1.449538,
        2.878001,
        4.73084,
        4.71,
        "Handbook 2017",
        4.64
    ],
    "CC/C=C\\C/C=C\\C/C=C\\CCCCCCCC(=O)OC": [
        "Methyl cis,cis,cis-9,12,15-octadecatrienoate",
        "301-00-8",
        20.0,
        325.38,
        1.476884,
        2.797696,
        3.43961,
        3.43,
        "Handbook 2017",
        3.36
    ],
    "CCCCC/C=C\\C/C=C\\CCCCCCCC(=O)OC": [
        "Methyl cis,cis-9,12-octadecadienoate (Methyl linoleate)",
        "112-63-0",
        20.0,
        332.06,
        1.465129,
        3.221431,
        3.35642,
        3.35,
        "Handbook 2017",
        3.47
    ],
    "CCCCCCCC/C=C\\CCCCCCCC(=O)OC": [
        "Methyl cis-9-octadecenoate (Methyl oleate)",
        "112-62-9",
        20.0,
        338.74,
        1.453932,
        2.80735,
        3.27946,
        3.27,
        "Handbook 2017",
        3.21
    ],
    "CCCCCCCC/C=C\\CCCCCCCC(=O)OCC": [
        "Ethyl cis-9-octadecenoate (Ethyl oleate)",
        "111-62-6",
        28.0,
        355.31,
        1.454551,
        2.916835,
        3.19071,
        3.18,
        "Handbook 2017",
        3.17
    ],
    "CCCCCCCC/C=C\\CCCCCCCC(=O)OCCCC": [
        "Butyl cis-9-octadecenoate (Butyl oleate)",
        "142-77-8",
        25.0,
        388.45,
        1.455632,
        5.334232,
        3.10487,
        3.1,
        "Handbook 2017",
        4.0
    ],
    "CC(=O)OCc1ccccc1": [
        "Benzyl acetate",
        "140-11-4",
        30.0,
        142.15,
        1.512072,
        2.855528,
        5.47815,
        5.45,
        "Handbook 2017",
        5.34
    ],
    "CCC(=O)OCc1ccccc1": [
        "Benzyl propanoate",
        "122-63-4",
        30.0,
        158.72,
        1.507324,
        3.003358,
        5.07355,
        5.05,
        "Handbook 2017",
        5.11
    ],
    "CCCC(=O)OCc1ccccc1": [
        "Benzyl butanoate",
        "103-37-7",
        28.0,
        175.29,
        1.503486,
        2.72974,
        4.77709,
        4.76,
        "Handbook 2017",
        4.55
    ],
    "CCOC(=O)Cc1ccccc1": [
        "Ethyl phenylacetate",
        "101-97-3",
        20.0,
        158.72,
        1.507324,
        3.096799,
        5.17832,
        5.16,
        "Handbook 2017",
        5.32
    ],
    "CC(=O)OCCc1ccccc1": [
        "2-Phenylethyl acetate",
        "103-45-7",
        24.0,
        158.72,
        1.507324,
        2.775505,
        5.14043,
        5.12,
        "Handbook 2017",
        4.93
    ],
    "CC(=O)Oc1ccccc1": [
        "Phenyl acetate",
        "122-79-2",
        25.0,
        125.58,
        1.518096,
        2.49228,
        5.16424,
        5.2,
        "Handbook 2017",
        5.4
    ],
    "CCC(=O)Oc1ccccc1": [
        "Phenyl propanoate",
        "637-27-4",
        20.0,
        142.15,
        1.512072,
        2.293218,
        4.90888,
        4.84,
        "Handbook 2017",
        4.77
    ],
    "CCCC(=O)Oc1ccccc1": [
        "Phenyl butanoate",
        "4346-18-3",
        20.0,
        158.72,
        1.507324,
        2.317358,
        4.56094,
        4.51,
        "Handbook 2017",
        4.48
    ],
    "CCCCC(=O)Oc1ccccc1": [
        "Phenyl pentanoate",
        "20115-23-5",
        20.0,
        175.29,
        1.503486,
        2.394459,
        4.28205,
        4.26,
        "Handbook 2017",
        4.3
    ],
    "CCCCCCCCCCCC(=O)Oc1ccccc1": [
        "Phenyl dodecanoate",
        "4228-00-6",
        20.0,
        291.28,
        1.488948,
        2.242762,
        3.35387,
        3.34,
        "Handbook 2017",
        3.28
    ],
    "COC(=O)c1ccccc1": [
        "Methyl benzoate",
        "93-58-3",
        30.0,
        125.58,
        1.518096,
        3.432654,
        6.37828,
        6.5,
        "Handbook 2017",
        6.64
    ],
    "CCOC(=O)c1ccccc1": [
        "Ethyl benzoate",
        "93-89-0",
        20.0,
        142.15,
        1.512072,
        3.45245,
        5.94553,
        6.05,
        "Handbook 2017",
        6.2
    ],
    "COC(=O)c1ccc(C)cc1": [
        "Methyl 4-methylbenzoate",
        "99-75-2",
        33.0,
        141.93,
        1.515301,
        1.96286,
        6.09281,
        5.9,
        "Handbook 2017",
        4.3
    ],
    "CCCOC(=O)c1ccccc1": [
        "Propyl benzoate",
        "2315-68-6",
        30.0,
        158.72,
        1.507324,
        3.634135,
        5.35634,
        5.46,
        "Handbook 2017",
        5.78
    ],
    "CCCCOC(=O)c1ccccc1": [
        "Butyl benzoate",
        "136-60-7",
        30.0,
        175.29,
        1.503486,
        3.775267,
        5.00372,
        5.1,
        "Handbook 2017",
        5.52
    ],
    "CCCCCOC(=O)c1ccccc1": [
        "Pentyl benzoate",
        "2049-96-9",
        20.0,
        191.86,
        1.50032,
        3.52098,
        4.83908,
        4.9,
        "Handbook 2017",
        5.07
    ],
    "CCCCCCOC(=O)c1ccccc1": [
        "Hexyl benzoate",
        "6789-88-4",
        20.0,
        208.43,
        1.497663,
        3.515785,
        4.59772,
        4.65,
        "Handbook 2017",
        4.8
    ],
    "O=C(OCc1ccccc1)c1ccccc1": [
        "Benzyl benzoate",
        "120-51-4",
        30.0,
        187.43,
        1.583685,
        3.129075,
        5.42373,
        5.46,
        "Handbook 2017",
        5.26
    ],
    "CCCCOC(=O)/C=C/c1ccccc1": [
        "Butyl cinnamate",
        "538-65-8",
        20.0,
        201.75,
        1.518246,
        3.62546,
        5.23337,
        5.2,
        "Volume 6 - 64B2",
        5.13
    ],
    "CCCCCCOC(=O)/C=C/c1ccccc1": [
        "Hexyl cinnamate",
        "3488-00-4",
        20.0,
        234.89,
        1.510936,
        3.744554,
        4.69907,
        4.7,
        "Volume 6 - 64B2",
        4.73
    ],
    "CCCCCCCOC(=O)/C=C/c1ccccc1": [
        "Hepthyl cinnamate",
        "10032-08-3",
        20.0,
        251.46,
        1.508014,
        3.814252,
        4.49614,
        4.51,
        "Volume 6 - 64B2",
        4.58
    ],
    "CCCCCCCCOC(=O)/C=C/c1ccccc1": [
        "Octyl cinnamate",
        "69038-78-4",
        20.0,
        268.03,
        1.50546,
        3.771326,
        4.3357,
        4.34,
        "Volume 6 - 64B2",
        4.38
    ],
    "CCCCCCCCCCOC(=O)C=Cc1ccccc1": [
        "Decyl cinnamate",
        "94865-57-3",
        20.0,
        301.17,
        1.501204,
        3.679488,
        4.06884,
        4.07,
        "Volume 6 - 64B2",
        4.05
    ],
    "CCCCCCCCCCCCOC(=O)C=Cc1ccccc1": [
        "Dodecyl cinnamate",
        "96059-66-4",
        20.0,
        334.31,
        1.497802,
        3.645325,
        3.85408,
        3.85,
        "Volume 6 - 64B2",
        3.82
    ],
    "C=CC(=O)OC": [
        "Methyl acrylate",
        "96-33-3",
        30.0,
        91.12,
        1.404521,
        3.314673,
        6.85216,
        6.92,
        "Handbook 2017",
        7.03
    ],
    "C=CC(=O)OCC": [
        "Ethyl acrylate",
        "140-88-5",
        30.0,
        107.69,
        1.413995,
        3.163576,
        6.25142,
        6.17,
        "Handbook 2017",
        6.05
    ],
    "C=CC(=O)OCCCC": [
        "Butyl acrylate",
        "141-32-2",
        28.0,
        140.83,
        1.426349,
        3.284498,
        5.21419,
        5.21,
        "Handbook 2017",
        5.25
    ],
    "CCOC(=O)Cl": [
        "Ethyl chloroformate",
        "541-41-3",
        36.0,
        92.03,
        1.408947,
        5.027215,
        11.79302,
        11.06,
        "Handbook 2017",
        9.74
    ],
    "CCCOC(=O)Cl": [
        "Propyl chlorocarbonate",
        "109-61-5",
        20.0,
        108.6,
        1.41769,
        6.511777,
        9.46058,
        10.15,
        "Handbook 2017",
        11.2
    ],
    "CC(C)COC(=O)Cl": [
        "Isobutyl chlorocarbonate",
        "543-27-1",
        20.0,
        126.07,
        1.420998,
        5.909944,
        8.82017,
        8.98,
        "Handbook 2017",
        9.1
    ],
    "COC(=O)CCl": [
        "Methyl chloroacetate",
        "96-34-4",
        20.0,
        92.03,
        1.408947,
        6.049062,
        14.73838,
        13.93,
        "Handbook 2017",
        12.0
    ],
    "COC(=O)C(C)Cl": [
        "Methyl 2-chloropropanoate",
        "17639-93-9",
        30.0,
        109.5,
        1.414127,
        7.001686,
        11.20258,
        11.65,
        "Handbook 2017",
        11.45
    ],
    "CCOC(=O)C(C)Cl": [
        "Ethyl 2-chloropropanoate",
        "535-13-7",
        30.0,
        126.07,
        1.420998,
        8.367285,
        9.49961,
        10.4,
        "Handbook 2017",
        11.95
    ],
    "CCOC(=O)C(Cl)(Cl)Cl": [
        "Ethyl trichloroacetate",
        "515-84-4",
        20.0,
        133.11,
        1.469293,
        5.241194,
        9.13802,
        8.89,
        "Handbook 2017",
        8.43
    ],
    "CCCOC(=O)C(Cl)(Cl)Cl": [
        "Propyl trichloroacetate",
        "13313-91-2",
        25.0,
        149.68,
        1.469069,
        5.900146,
        7.74381,
        7.97,
        "Handbook 2017",
        8.32
    ],
    "CCCCOC(=O)C(Cl)(Cl)Cl": [
        "Butyl trichloroacetate",
        "3657-07-6",
        20.0,
        166.25,
        1.468889,
        5.638594,
        7.36211,
        7.43,
        "Handbook 2017",
        7.48
    ],
    "CCOC(=O)CBr": [
        "Ethyl bromoacetate",
        "105-36-2",
        30.0,
        111.38,
        1.44979,
        5.583453,
        10.51103,
        10.28,
        "Handbook 2017",
        9.75
    ],
    "CCOC(=O)C(C)Br": [
        "Ethyl 2-bromopropanoate",
        "535-11-5",
        20.0,
        128.85,
        1.448695,
        5.992865,
        9.17477,
        9.33,
        "Handbook 2017",
        9.4
    ],
    "CCOC(=O)C(Br)CC": [
        "Ethyl 2-bromobutanoate",
        "533-68-6",
        30.0,
        145.42,
        1.450799,
        6.236958,
        8.03693,
        8.23,
        "Handbook 2017",
        8.57
    ],
    "COC(=O)c1ccccc1C(=O)OC": [
        "Dimethyl phthalate",
        "131-11-3",
        20.0,
        163.07,
        1.51732,
        6.108994,
        9.42576,
        9.23,
        "Handbook 2017",
        8.66
    ],
    "CCOC(=O)c1ccccc1C(=O)OCC": [
        "Diethyl phthalate",
        "84-66-2",
        20.0,
        196.21,
        1.508735,
        6.602788,
        7.64153,
        7.87,
        "Handbook 2017",
        7.86
    ],
    "CCCCOC(=O)c1ccccc1C(=O)OCCCC": [
        "Dibutyl phthalate",
        "84-74-2",
        20.0,
        262.49,
        1.498144,
        7.118582,
        6.03492,
        6.24,
        "Handbook 2017",
        6.58
    ],
    "CCCON=O": [
        "Propyl nitrite",
        "543-67-9",
        -23.0,
        91.28,
        1.375695,
        5.571793,
        12.78147,
        12.43,
        "Handbook 2017",
        12.35
    ],
    "CC(C)ON=O": [
        "Isopropyl nitrite",
        "541-42-4",
        -13.0,
        92.18,
        1.371989,
        6.714613,
        11.37034,
        11.83,
        "Handbook 2017",
        13.92
    ],
    "CC(C)(C)ON=O": [
        "tert-Butyl nitrite",
        "540-80-7",
        25.0,
        108.9,
        1.389921,
        7.132392,
        9.11138,
        9.3,
        "Handbook 2017",
        11.47
    ],
    "CCCCCON=O": [
        "Pentyl nitrite",
        "463-04-7",
        25.0,
        124.42,
        1.399514,
        4.636739,
        8.74484,
        8.42,
        "Handbook 2017",
        7.21
    ],
    "O=NOCc1ccccc1": [
        "Benzyl nitrite",
        "935-05-7",
        25.0,
        119.99,
        1.518167,
        3.985195,
        11.00054,
        10.26,
        "Handbook 2017",
        7.78
    ],
    "c1ccncc1": [
        "Pyridine (Azine)",
        "110-86-1",
        20.0,
        82.28,
        1.513237,
        5.129404,
        12.60131,
        12.6,
        "Handbook 2017",
        13.26
    ],
    "Cc1ccccn1": [
        "2-Methylpyridine (2-Picoline)",
        "109-06-8",
        20.0,
        98.63,
        1.510032,
        4.552871,
        11.00073,
        10.72,
        "Handbook 2017",
        10.18
    ],
    "Cc1cccnc1": [
        "3-Methylpyridine (3-Picoline)",
        "108-99-6",
        30.0,
        98.63,
        1.510032,
        5.212608,
        10.45097,
        10.42,
        "Handbook 2017",
        11.1
    ],
    "Cc1ccncc1": [
        "4-Methylpyridine (4-Picoline)",
        "108-89-4",
        20.0,
        98.63,
        1.510032,
        5.621715,
        10.58387,
        10.72,
        "Handbook 2017",
        12.2
    ],
    "Cc1ccnc(C)c1": [
        "2,4-Dimethylpyridine (2,4-Lutidine)",
        "108-47-4",
        20.0,
        114.98,
        1.507743,
        4.966943,
        9.50267,
        9.4,
        "Handbook 2017",
        9.6
    ],
    "Cc1cccc(C)n1": [
        "2,6-Dimethylpyridine (2,6-Lutidine)",
        "108-48-5",
        20.0,
        114.98,
        1.507743,
        3.540448,
        9.82266,
        9.4,
        "Handbook 2017",
        7.33
    ],
    "c1ccc2ncccc2c1": [
        "Quinoline (1-Azanaphthalene)",
        "91-22-5",
        20.0,
        117.45,
        1.608135,
        4.032943,
        9.34217,
        9.28,
        "Handbook 2017",
        9.16
    ],
    "Cc1ccc2ccccc2n1": [
        "2-Methylquinoline (Quinaldine)",
        "91-63-4",
        20.0,
        133.8,
        1.593643,
        3.452997,
        8.62112,
        8.22,
        "Handbook 2017",
        7.24
    ],
    "Cc1ccnc2ccccc12": [
        "4-Methylquinoline (Lepidine)",
        "491-35-0",
        20.0,
        133.8,
        1.593643,
        4.808671,
        7.74953,
        8.22,
        "Handbook 2017",
        9.31
    ],
    "CCP(=O)(OC)OC": [
        "Dimethyl ethylphosphonate",
        "6163-75-3",
        40.0,
        130.76,
        1.40058,
        12.670344,
        11.96903,
        11.24,
        "Volume 6 - 54K2",
        15.89
    ],
    "CCOP(C)(=O)OCC": [
        "Diethyl methanephosphonate",
        "683-08-9",
        40.0,
        147.33,
        1.407924,
        11.724924,
        11.28914,
        10.23,
        "Volume 6 - 54K2",
        13.41
    ],
    "CCOP(=O)(CC)OCC": [
        "Diethyl ethanephosphonate",
        "78-38-6",
        32.0,
        163.9,
        1.413811,
        9.719481,
        11.01511,
        9.62,
        "Volume 6 - 54K2",
        10.65
    ],
    "CCCP(=O)(OCC)OCC": [
        "Diethyl 1-propanephosphonate",
        "18812-51-6",
        30.0,
        180.47,
        1.418635,
        9.28585,
        10.30321,
        8.97,
        "Volume 6 - 54K2",
        9.54
    ],
    "CCOP(=O)(OCC)C(C)C": [
        "Diethyl 2-propanephosphonate",
        "1538-69-8",
        30.0,
        181.37,
        1.416477,
        8.143528,
        10.37154,
        8.91,
        "Volume 6 - 54K2",
        8.48
    ],
    "CCCCCCCCP(=O)(OCC)OCC": [
        "Diethyl octanephosphonate",
        "1068-07-1",
        32.0,
        263.32,
        1.433755,
        7.902937,
        7.64957,
        6.73,
        "Volume 6 - 54K1",
        6.29
    ],
    "CCCCCCCCCCCCP(=O)(OCC)OCC": [
        "Diethyl dodecanephosphonate",
        "4844-38-6",
        32.0,
        329.6,
        1.44043,
        7.370788,
        6.47143,
        5.75,
        "Volume 6 - 54K1",
        5.16
    ],
    "CCCCCCCCCCCCCCP(=O)(OCC)OCC": [
        "Diethyl tetradecanephosphonate",
        "5191-09-3",
        32.0,
        362.74,
        1.44286,
        6.809096,
        6.04945,
        5.4,
        "Volume 6 - 54K1",
        4.63
    ],
    "CCCCCCCCCCCCCCCCP(=O)(OCC)OCC": [
        "Diethyl hexadecanephosphonate",
        "16165-71-2",
        32.0,
        395.88,
        1.444887,
        6.474357,
        5.69576,
        5.11,
        "Volume 6 - 54K1",
        4.28
    ],
    "CCCCCCCCCCCCCCCCCCP(=O)(OCC)OCC": [
        "Diethyl octadecanephosphonate",
        "16165-72-3",
        32.0,
        429.02,
        1.446603,
        6.321838,
        5.39651,
        4.86,
        "Volume 6 - 54K1",
        4.05
    ],
    "COP(=O)(OC)OC": [
        "Trimethyl phosphate",
        "512-56-1",
        20.0,
        120.44,
        1.392154,
        14.608433,
        17.52516,
        18.11,
        "Handbook 2017",
        20.6
    ],
    "CCOP(=O)(OCC)OCC": [
        "Triethyl phosphate",
        "78-40-0",
        25.0,
        170.15,
        1.413687,
        12.555462,
        14.29953,
        13.38,
        "Handbook 2017",
        13.2
    ],
    "CCCOP(=O)(OCCC)OCCC": [
        "Tripropyl phosphate",
        "513-08-6",
        20.0,
        219.86,
        1.425623,
        12.658618,
        11.61825,
        10.99,
        "Handbook 2017",
        10.93
    ],
    "CCCCOP(=O)(OCCCC)OCCCC": [
        "Tributyl phosphate",
        "126-73-8",
        20.0,
        269.57,
        1.43321,
        11.147418,
        9.91274,
        9.32,
        "Handbook 2017",
        8.34
    ],
    "COC(N)=O": [
        "Methyl carbamate",
        "598-55-0",
        55.0,
        68.53,
        1.407283,
        8.102631,
        17.09695,
        17.58,
        "Handbook 2017",
        18.48
    ],
    "CCOC(N)=O": [
        "Ethyl carbamate",
        "51-79-6",
        55.0,
        85.1,
        1.418763,
        7.397782,
        15.06347,
        14.63,
        "Handbook 2017",
        14.14
    ],
    "CCCOC(N)=O": [
        "Propyl carbamate",
        "627-12-3",
        65.0,
        101.67,
        1.426554,
        7.53804,
        12.46252,
        12.26,
        "Handbook 2017",
        12.06
    ],
    "CN(C)C(=O)N(C)C": [
        "Tetramethylurea",
        "632-22-4",
        20.0,
        127.05,
        1.443722,
        16.103667,
        21.29217,
        22.02,
        "Handbook 2017",
        23.1
    ],
    "CCN(CC)C(=O)N(CC)CC": [
        "Tetraethylurea",
        "1187-03-7",
        24.0,
        193.33,
        1.45175,
        14.626232,
        15.49509,
        14.9,
        "Handbook 2017",
        14.29
    ],
    "CCCCN(CCCC)C(=O)N(CCCC)CCCC": [
        "Tetrabutyl urea",
        "4559-86-8",
        25.0,
        325.89,
        1.458042,
        15.195754,
        9.65318,
        9.47,
        "Volume 6 - 58H1",
        9.41
    ],
    "CN=C=O": [
        "Methyl isocyanate",
        "624-83-9",
        16.0,
        61.78,
        1.376414,
        8.014085,
        22.68389,
        21.82,
        "Handbook 2017",
        21.75
    ],
    "CCN=C=O": [
        "Ethyl isocyanate",
        "109-90-0",
        20.0,
        78.35,
        1.395149,
        9.022776,
        17.17154,
        17.68,
        "Handbook 2017",
        19.7
    ],
    "CC(C)CN=C=O": [
        "Isobutyl isocyanate",
        "1873-29-6",
        20.0,
        112.39,
        1.412746,
        7.095463,
        13.5499,
        13.02,
        "Handbook 2017",
        11.64
    ],
    "C[N+](=O)[O-]": [
        "Nitromethane",
        "75-52-5",
        20.0,
        56.28,
        1.356426,
        13.34023,
        36.16955,
        35.48,
        "Handbook 2017",
        37.27
    ],
    "CC[N+](=O)[O-]": [
        "Nitroethane",
        "79-24-3",
        15.0,
        72.85,
        1.380893,
        12.688249,
        30.27438,
        29.09,
        "Handbook 2017",
        29.11
    ],
    "CCC[N+](=O)[O-]": [
        "1-Nitropropane",
        "108-03-2",
        15.0,
        89.42,
        1.396506,
        12.823197,
        25.28172,
        24.44,
        "Handbook 2017",
        24.7
    ],
    "CC(C)[N+](=O)[O-]": [
        "2-Nitropropane (Isonitropropane)",
        "79-46-9",
        15.0,
        90.32,
        1.39246,
        14.157119,
        24.41819,
        24.07,
        "Handbook 2017",
        26.74
    ],
    "CCCCCCCC[N+](=O)[O-]": [
        "1-Nitrooctane",
        "629-37-8",
        20.0,
        172.27,
        1.430092,
        10.393341,
        14.21473,
        13.69,
        "Handbook 2017",
        11.46
    ],
    "O=[N+]([O-])c1ccccc1": [
        "Nitrobenzene",
        "98-95-3",
        20.0,
        101.56,
        1.549921,
        17.313186,
        29.9345,
        31.3,
        "Handbook 2017",
        35.6
    ],
    "Cc1ccccc1[N+](=O)[O-]": [
        "2-Nitrotoluene (1-Methyl-2-nitrobenzene)",
        "88-72-2",
        20.0,
        117.91,
        1.542027,
        14.784904,
        27.65808,
        26.86,
        "Handbook 2017",
        26.26
    ],
    "Cc1cccc([N+](=O)[O-])c1": [
        "3-Nitrotoluene (1-Methyl-3-nitrobenzene)",
        "99-08-1",
        30.0,
        117.91,
        1.542027,
        14.483457,
        26.90848,
        26.02,
        "Handbook 2017",
        24.95
    ],
    "Cc1ccc([N+](=O)[O-])cc1": [
        "4-Nitrotoluene (1-Methyl-4-nitrobenzene)",
        "99-99-0",
        58.0,
        117.91,
        1.542027,
        13.971961,
        24.84877,
        23.94,
        "Handbook 2017",
        22.2
    ],
    "CO[N+](=O)[O-]": [
        "Methyl nitrate",
        "598-58-3",
        20.0,
        62.53,
        1.361736,
        9.279603,
        18.83616,
        22.97,
        "Handbook 2017",
        23.9
    ],
    "CCO[N+](=O)[O-]": [
        "Ethyl nitrate",
        "625-58-1",
        20.0,
        79.1,
        1.383206,
        9.274147,
        16.38689,
        18.95,
        "Handbook 2017",
        19.7
    ],
    "CCCCO[N+](=O)[O-]": [
        "Butyl nitrate",
        "928-45-0",
        20.0,
        112.24,
        1.40751,
        8.153588,
        12.9559,
        14.18,
        "Handbook 2017",
        13.1
    ],
    "CC(=O)OC(C)=O": [
        "Acetic anhydride (Acetyl acetate)",
        "108-24-7",
        20.0,
        95.19,
        1.398699,
        12.520633,
        22.2399,
        22.04,
        "Handbook 2017",
        22.45
    ],
    "CCC(=O)OC(=O)CC": [
        "Propanoic anhydride",
        "123-62-6",
        20.0,
        128.33,
        1.416088,
        13.235919,
        16.88043,
        17.07,
        "Handbook 2017",
        18.3
    ],
    "CCCC(=O)OC(=O)CCC": [
        "Butanoic anhydride",
        "106-31-0",
        20.0,
        161.47,
        1.426441,
        11.096529,
        14.54545,
        14.03,
        "Handbook 2017",
        12.8
    ],
    "CC=O": [
        "Ethanal (Acetaldehyde)",
        "75-07-0",
        18.0,
        57.7,
        1.344212,
        7.620469,
        20.02546,
        19.61,
        "Handbook 2017",
        21.0
    ],
    "CCC=O": [
        "Propanal",
        "123-38-6",
        17.0,
        74.27,
        1.370768,
        8.214117,
        16.17892,
        16.12,
        "Handbook 2017",
        18.5
    ],
    "CCCC=O": [
        "Butanal",
        "123-72-8",
        25.0,
        90.84,
        1.387889,
        7.124991,
        13.99694,
        13.39,
        "Handbook 2017",
        13.45
    ],
    "CCCCC=O": [
        "Pentanal",
        "110-62-3",
        20.0,
        107.41,
        1.399847,
        5.822458,
        12.67869,
        11.89,
        "Handbook 2017",
        10.0
    ],
    "CCCCCCC=O": [
        "Heptanal",
        "111-71-7",
        22.0,
        140.55,
        1.415455,
        6.669416,
        9.96735,
        9.55,
        "Handbook 2017",
        9.07
    ],
    "CC(C)=O": [
        "2-Propanone (Acetone)",
        "67-64-1",
        20.0,
        74.05,
        1.363125,
        9.57777,
        20.62302,
        20.72,
        "Handbook 2017",
        21.01
    ],
    "CCC(C)=O": [
        "2-Butanone",
        "78-93-3",
        20.0,
        90.62,
        1.381609,
        9.996193,
        17.42373,
        17.59,
        "Handbook 2017",
        18.56
    ],
    "CCCC(C)=O": [
        "2-Pentanone",
        "107-87-9",
        20.0,
        107.19,
        1.394516,
        9.519812,
        15.29319,
        15.33,
        "Handbook 2017",
        15.45
    ],
    "CCC(=O)CC": [
        "3-Pentanone",
        "96-22-0",
        20.0,
        107.19,
        1.394516,
        10.555107,
        15.13729,
        15.33,
        "Handbook 2017",
        17.0
    ],
    "CC(=O)C(C)C": [
        "3-Methyl-2-butanone",
        "563-80-4",
        20.0,
        108.09,
        1.391156,
        6.196193,
        15.58187,
        15.14,
        "Handbook 2017",
        10.37
    ],
    "CCCCC(C)=O": [
        "2-Hexanone",
        "591-78-6",
        20.0,
        123.76,
        1.404042,
        10.153603,
        13.53229,
        13.62,
        "Handbook 2017",
        14.56
    ],
    "CC(=O)CC(C)C": [
        "4-Methyl-2-pentanone",
        "108-10-1",
        20.0,
        124.66,
        1.40104,
        9.155828,
        13.48346,
        13.48,
        "Handbook 2017",
        13.11
    ],
    "CC(=O)C(C)(C)C": [
        "3,3-Dimethyl-2-butanone",
        "75-97-8",
        20.0,
        124.81,
        1.40439,
        8.82614,
        13.56466,
        13.53,
        "Handbook 2017",
        12.73
    ],
    "CCCCCC(C)=O": [
        "2-Heptanone",
        "110-43-0",
        20.0,
        140.33,
        1.411361,
        9.145532,
        12.29379,
        12.29,
        "Handbook 2017",
        11.95
    ],
    "CCCCC(=O)CC": [
        "3-Heptanone",
        "106-35-4",
        20.0,
        140.33,
        1.411361,
        9.789656,
        12.24984,
        12.29,
        "Handbook 2017",
        12.7
    ],
    "CCCC(=O)CCC": [
        "4-Heptanone",
        "123-19-3",
        20.0,
        140.33,
        1.411361,
        9.70383,
        12.2557,
        12.29,
        "Handbook 2017",
        12.6
    ],
    "CC(=O)CCC(C)C": [
        "5-Methyl-2-hexanone",
        "110-12-3",
        20.0,
        141.23,
        1.40865,
        10.613596,
        12.07948,
        12.18,
        "Handbook 2017",
        13.53
    ],
    "O=C1CCC1": [
        "Cyclobutanone",
        "1191-95-3",
        25.0,
        75.49,
        1.412154,
        6.084812,
        18.69928,
        18.95,
        "Handbook 2017",
        14.27
    ],
    "O=C1CCCC1": [
        "Cyclopentanone",
        "120-92-3",
        25.0,
        90.58,
        1.429808,
        6.725497,
        15.64757,
        16.4,
        "Handbook 2017",
        13.58
    ],
    "O=C1CCCCC1": [
        "Cyclohexanone",
        "108-94-1",
        20.0,
        104.63,
        1.447633,
        8.956611,
        13.61862,
        14.97,
        "Handbook 2017",
        16.1
    ],
    "CC1CCCCC1=O": [
        "2-Methylcyclohexanone",
        "583-60-8",
        20.0,
        122.1,
        1.446788,
        8.978033,
        11.93914,
        13.0,
        "Handbook 2017",
        14.0
    ],
    "CC1CCCC(=O)C1": [
        "3-Methylcyclohexanone",
        "625-96-7",
        20.0,
        122.1,
        1.446788,
        7.841343,
        12.12045,
        13.0,
        "Handbook 2017",
        12.4
    ],
    "CC1CCC(=O)CC1": [
        "4-Methylcyclohexanone",
        "589-92-4",
        20.0,
        122.1,
        1.446788,
        7.805762,
        12.12612,
        13.0,
        "Handbook 2017",
        12.35
    ],
    "O=C1CCCCCC1": [
        "Cycloheptanone",
        "502-42-1",
        25.0,
        118.06,
        1.46421,
        8.019513,
        12.57196,
        13.53,
        "Handbook 2017",
        13.16
    ],
    "O=C1CCCCCCCCCCC1": [
        "Cyclododecanone",
        "830-13-7",
        30.0,
        200.91,
        1.465471,
        11.770843,
        7.8274,
        8.46,
        "Handbook 2017",
        11.4
    ],
    "CC#N": [
        "Acetonitrile",
        "75-05-8",
        20.0,
        53.56,
        1.342452,
        12.731021,
        32.39603,
        34.96,
        "Handbook 2017",
        36.64
    ],
    "CCC#N": [
        "Propanenitrile",
        "107-12-0",
        20.0,
        70.13,
        1.37098,
        12.873926,
        26.17067,
        28.05,
        "Handbook 2017",
        29.7
    ],
    "CCCC#N": [
        "Butanenitrile",
        "109-74-0",
        20.0,
        86.7,
        1.388886,
        12.863048,
        22.01273,
        23.48,
        "Handbook 2017",
        24.83
    ],
    "CC(C)C#N": [
        "2-Methylpropanenitrile",
        "78-82-0",
        20.0,
        87.6,
        1.384814,
        12.849247,
        21.68014,
        23.12,
        "Handbook 2017",
        24.42
    ],
    "CCCCC#N": [
        "Pentanenitrile",
        "110-59-8",
        20.0,
        103.27,
        1.401173,
        12.001536,
        19.09551,
        20.24,
        "Handbook 2017",
        20.04
    ],
    "CC(C)(C)C#N": [
        "2,2-Dimethylpropanenitrile",
        "630-18-2",
        20.0,
        104.32,
        1.401617,
        12.795858,
        18.87197,
        20.06,
        "Handbook 2017",
        21.1
    ],
    "CCCCCC#N": [
        "Hexanenitrile",
        "628-73-9",
        25.0,
        119.84,
        1.410129,
        11.913131,
        16.58388,
        17.55,
        "Handbook 2017",
        17.26
    ],
    "CC(C)CCC#N": [
        "4-Methylpentanenitrile",
        "542-54-1",
        22.0,
        120.74,
        1.40697,
        12.117572,
        16.54116,
        17.52,
        "Handbook 2017",
        17.5
    ],
    "CCCCCCCC#N": [
        "Octanenitrile",
        "124-12-9",
        20.0,
        152.98,
        1.42231,
        11.594207,
        13.71452,
        14.48,
        "Handbook 2017",
        13.9
    ],
    "CCCCCCCCC#N": [
        "Nonanenitrile",
        "2243-27-8",
        20.0,
        169.55,
        1.426641,
        10.916753,
        12.59125,
        13.27,
        "Handbook 2017",
        12.08
    ],
    "N#CC1CCCC1": [
        "Cyclopentanecarbonitrile",
        "4254-02-8",
        20.0,
        104.13,
        1.439935,
        13.018514,
        19.92525,
        21.22,
        "Handbook 2017",
        22.68
    ],
    "N#CCc1ccccc1": [
        "Benzeneacetonitrile",
        "140-29-4",
        26.0,
        115.41,
        1.535167,
        9.877365,
        20.57875,
        21.61,
        "Handbook 2017",
        17.87
    ],
    "CN(C)C=O": [
        "N,N-Dimethylformamide (DMF)",
        "68-12-2",
        20.0,
        84.2,
        1.409965,
        18.961823,
        39.04996,
        38.4,
        "Handbook 2017",
        38.25
    ],
    "CCN(C=O)CC": [
        "N,N-Diethylformamide",
        "617-84-5",
        20.0,
        117.34,
        1.425912,
        19.800565,
        28.233,
        28.51,
        "Handbook 2017",
        29.6
    ],
    "CCCCN(C=O)CCCC": [
        "N,N-Dibutylformamide",
        "761-65-9",
        20.0,
        183.62,
        1.440699,
        18.35208,
        19.24335,
        19.04,
        "Handbook 2017",
        18.4
    ],
    "CC(=O)N(C)C": [
        "N,N-Dimethylacetamide",
        "127-19-5",
        21.0,
        100.55,
        1.41351,
        22.969184,
        38.52492,
        37.29,
        "Handbook 2017",
        38.85
    ],
    "CCN(CC)C(C)=O": [
        "N,N-Diethylacetamide",
        "685-91-6",
        20.0,
        133.69,
        1.426645,
        24.515461,
        29.29271,
        28.95,
        "Handbook 2017",
        32.1
    ],
    "CCCCN(CCCC)C(C)=O": [
        "N,N-Dibutylacetamide",
        "1563-90-2",
        20.0,
        199.97,
        1.439979,
        20.825086,
        21.07295,
        20.12,
        "Handbook 2017",
        19.1
    ],
    "CC(=O)N(C(C)C)C(C)C": [
        "N,N-Di(2-Propyl)acetamide",
        "759-22-8",
        25.0,
        168.63,
        1.429758,
        22.297233,
        23.85336,
        22.93,
        "Volume 6 - 73R4",
        23.2
    ],
    "CCCCCCCCN(CCCCCCCC)C(C)=O": [
        "N,N-Dioctylacetamide",
        "4088-41-9",
        20.0,
        332.53,
        1.450794,
        19.483457,
        13.32869,
        12.82,
        "Volume 6 - 70S1",
        11.5
    ],
    "CS(C)=O": [
        "Dimethyl sulfoxide (DMSO)",
        "67-68-5",
        20.0,
        79.63,
        1.430708,
        21.611843,
        55.47316,
        53.41,
        "Handbook 2017",
        47.24
    ],
    "CCCS(=O)CCC": [
        "Dipropyl sulfoxide",
        "4253-91-2",
        30.0,
        145.91,
        1.447197,
        25.345235,
        27.09569,
        29.4,
        "Handbook 2017",
        30.37
    ],
    "CCCCS(=O)CCCC": [
        "Dibutyl sulfoxide",
        "2168-93-6",
        40.0,
        179.05,
        1.45089,
        25.773111,
        21.89769,
        23.57,
        "Handbook 2017",
        24.73
    ],
    "CCCCCS(=O)CCCCC": [
        "Dipentyl sulfoxide",
        "1986-90-9",
        75.0,
        212.19,
        1.453436,
        25.281955,
        17.12565,
        18.26,
        "Handbook 2017",
        18.8
    ],
    "CCS(C)(=O)=O": [
        "Ethyl methyl sulfone",
        "594-43-4",
        30.0,
        101.77,
        1.40383,
        36.293691,
        46.18483,
        47.08,
        "Volume 17 - 1991KOL1",
        57.5
    ],
    "CCCS(C)(=O)=O": [
        "Methyl propyl sulfone",
        "1977-37-3",
        30.0,
        118.34,
        1.412541,
        29.340515,
        43.89567,
        41.14,
        "Volume 17 - 1991KOL1",
        40.8
    ],
    "CCCCS(C)(=O)=O": [
        "Butyl methyl sulfone",
        "7560-59-0",
        30.0,
        134.91,
        1.419149,
        28.704947,
        39.00215,
        36.56,
        "Volume 17 - 1991KOL1",
        35.5
    ],
    "CCCS(=O)(=O)CCC": [
        "Dipropyl sulfone",
        "598-03-8",
        30.0,
        151.48,
        1.424333,
        29.306886,
        34.88787,
        32.92,
        "Handbook 2017",
        32.62
    ],
    "CCCCS(=O)(=O)CCCC": [
        "Dibutyl sulfone",
        "598-04-9",
        50.0,
        184.62,
        1.431943,
        29.392352,
        27.29924,
        25.88,
        "Handbook 2017",
        25.72
    ],
    "CCCCCS(=O)(=O)CCCCC": [
        "Dipentyl sulfone",
        "4253-99-0",
        75.0,
        217.76,
        1.437262,
        28.40642,
        21.89606,
        20.78,
        "Volume 6 - 73B1",
        20.0
    ],
    "CCCCCCCCS(=O)(=O)CCCCCCCC": [
        "Dioctyl sulfone",
        "7726-20-7",
        75.0,
        317.18,
        1.446598,
        28.581585,
        15.5938,
        14.86,
        "Volume 6 - 73B1",
        14.4
    ],
    "CCCCCCCCCS(=O)(=O)CCCCCCCCC": [
        "Dinonyl sulfone",
        "15647-03-7",
        85.0,
        350.32,
        1.44854,
        26.663137,
        13.93133,
        13.28,
        "Volume 6 - 73B1",
        12.1
    ],
    "CS(=O)(=O)c1ccccc1": [
        "Methyl phenyl sulfone",
        "3112-85-4",
        100.0,
        130.48,
        1.530234,
        31.093876,
        38.7815,
        36.79,
        "Handbook 2017",
        37.9
    ],
    "CCS(=O)(=O)c1ccccc1": [
        "Ethyl phenyl sulfone",
        "599-70-2",
        75.0,
        147.05,
        1.522989,
        34.034718,
        34.27593,
        34.7,
        "Handbook 2017",
        39.0
    ],
    "CCCCCCCCCS(=O)(=O)c1ccccc1": [
        "Nonyl phenyl sulfone",
        "51250-40-9",
        50.0,
        263.04,
        1.498134,
        25.310356,
        22.19453,
        20.7,
        "Volume 6 - 73B1",
        17.6
    ],
    "O=S1(=O)CCCC1": [
        "Tetrahydrothiophene-S,S-dioxide",
        "126-33-0",
        30.0,
        101.73,
        1.447364,
        25.525411,
        35.744,
        38.47,
        "Volume 6 - 69T1",
        43.36
    ],
    "CC1CCS(=O)(=O)C1": [
        "3-Methyl sulfolane",
        "872-93-5",
        25.0,
        119.2,
        1.446537,
        19.706251,
        36.10862,
        33.5,
        "Handbook 2017",
        29.4
    ],
    "CC1CC(C)S(=O)(=O)C1": [
        "2,4-Dimethyl tetrahydrothiophene-S,S-dioxide",
        "1003-78-7",
        20.0,
        136.67,
        1.445922,
        22.464207,
        30.4092,
        29.82,
        "Volume 6 - 74C1",
        29.69
    ],
    "[O-][n+]1ccccc1": [
        "Pyridine-1-oxide",
        "694-59-7",
        70.0,
        86.67,
        1.535166,
        17.846761,
        36.05654,
        36.06,
        "Handbook 2017",
        35.94
    ],
    "Cc1cccc[n+]1[O-]": [
        "2-Methylpyridine-1-oxide",
        "931-19-1",
        50.0,
        103.02,
        1.528551,
        20.438902,
        30.11663,
        32.06,
        "Handbook 2017",
        36.4
    ],
    "Cc1ccc[n+]([O-])c1": [
        "3-Methylpyridine-1-oxide",
        "1003-73-2",
        45.0,
        103.02,
        1.528551,
        15.451209,
        34.41662,
        32.54,
        "Handbook 2017",
        28.26
    ],
    "O=C1CCCO1": [
        "gamma-Butyrolactone",
        "96-48-0",
        20.0,
        80.26,
        1.420689,
        18.153832,
        44.59167,
        43.44,
        "Handbook 2017",
        39.0
    ],
    "CC1CCC(=O)O1": [
        "gamma-Valerolactone",
        "108-29-2",
        20.0,
        97.73,
        1.424428,
        20.772282,
        35.11141,
        36.06,
        "Volume 17 - 1999FOR1",
        36.91
    ],
    "O=C1CCCCO1": [
        "delta-Valerolactone",
        "542-28-9",
        20.0,
        94.31,
        1.441723,
        18.928287,
        38.29688,
        38.25,
        "Volume 17 - 1999FOR1",
        35.78
    ],
    "O=C1CCCCCO1": [
        "epsilon-Caprolactone",
        "502-44-3",
        20.0,
        107.74,
        1.460564,
        23.256389,
        32.63687,
        34.54,
        "Volume 17 - 1999FOR1",
        39.43
    ],
    "CCP(=O)(CC)CC": [
        "Triethylphosphine oxide",
        "597-50-2",
        50.0,
        151.4,
        1.414089,
        34.593417,
        35.61741,
        38.38,
        "Handbook 2017",
        35.5
    ],
    "CCCCCCP(C)(C)=O": [
        "Dimethyl hexylphosphine oxide",
        "28520-49-2",
        50.0,
        184.54,
        1.423491,
        29.846707,
        31.61958,
        32.11,
        "Volume 6 - 76V1",
        25.8
    ],
    "CCCCP(=O)(CCCC)CCCC": [
        "Tributylphosphine oxide",
        "814-29-9",
        50.0,
        250.82,
        1.434926,
        40.857603,
        21.75371,
        24.32,
        "Volume 6 - 76V1",
        26.4
    ],
    "CCCCCCCCCP(=O)(CCCCCCCCC)CCCCCCCCC": [
        "Trinonylphosphine oxide",
        "17262-53-2",
        50.0,
        499.37,
        1.45093,
        44.663135,
        12.10424,
        13.14,
        "Volume 6 - 76V1",
        15.4
    ],
    "CP(C)(C)=S": [
        "Trimethylphosphine sulfide",
        "2404-55-9",
        20.0,
        112.72,
        1.493731,
        42.700297,
        71.40978,
        71.78,
        "Volume 6 - 76V1",
        71.6
    ],
    "CCP(=S)(CC)CC": [
        "Triethylphosphine sulfide",
        "597-51-3",
        98.0,
        162.43,
        1.485578,
        42.321496,
        39.37291,
        39.44,
        "Handbook 2017",
        39.0
    ],
    "CCCCP(=S)(CCCC)CCCC": [
        "Tributylphosphine sulfide",
        "3084-50-2",
        20.0,
        261.85,
        1.478598,
        42.619462,
        30.83163,
        30.93,
        "Volume 6 - 76V1",
        30.8
    ],
    "CCCCCCCP(=S)(CCCCCCC)CCCCCCC": [
        "Triheptylphosphine sulfide",
        "21722-49-6",
        20.0,
        410.98,
        1.474476,
        43.593342,
        19.97169,
        20.06,
        "Volume 6 - 76V1",
        20.4
    ],
    "CC1CNC(=O)O1": [
        "5-Methyl oxazolidine-2-one",
        "1072-70-4",
        25.0,
        88.9,
        1.453467,
        42.672711,
        50.6343,
        61.79,
        "Volume 6 - 72H1",
        84.0
    ],
    "CC1(C)COC(=O)N1": [
        "4,4-Dimethyl-oxazolidine-2-one",
        "26654-39-7",
        60.0,
        105.62,
        1.459665,
        25.787574,
        53.39946,
        47.24,
        "Volume 6 - 72H1",
        39.2
    ],
    "CCC1COC(=O)N1": [
        "4-Ethyl-oxazolidine-2-one",
        "16112-60-0",
        25.0,
        105.47,
        1.455627,
        25.253884,
        61.05233,
        52.42,
        "Volume 6 - 72H1",
        42.6
    ],
    "CN1CCOC1=O": [
        "3-Methyl oxazolidine-2-one",
        "19836-78-3",
        25.0,
        90.19,
        1.452844,
        39.932692,
        81.71922,
        81.24,
        "Volume 6 - 72H1",
        77.5
    ],
    "CCN1CCOC1=O": [
        "3-Ethyl-oxazolidine-2-one",
        "5261-18-7",
        25.0,
        106.76,
        1.455073,
        40.517606,
        68.50721,
        69.02,
        "Volume 6 - 72H1",
        66.8
    ],
    "CCCCN1CCOC1=O": [
        "3-(1-Butyl)-oxazolidine-2-one",
        "23288-01-9",
        25.0,
        139.9,
        1.457953,
        41.279546,
        52.39289,
        53.16,
        "Volume 6 - 72H1",
        52.4
    ],
    "CC(C)(C)N1CCOC1=O": [
        "3-(2-Methyl-2-propyl)-oxazolidine-2-one",
        "40482-46-0",
        25.0,
        140.95,
        1.457863,
        45.814636,
        50.92075,
        52.76,
        "Volume 6 - 72H1",
        57.6
    ],
    "COC(=O)OC": [
        "Dimethyl carbonate",
        "616-38-6",
        25.0,
        86.55,
        1.369865,
        0.892071,
        3.10098,
        3.09,
        "Handbook 2017",
        3.09
    ],
    "CCOC(=O)OC": [
        "Ethyl methyl carbonate",
        "623-53-0",
        20.0,
        103.12,
        1.385074,
        0.91509,
        2.9541,
        2.96,
        "Handbook 2017",
        2.99
    ],
    "CCOC(=O)OCC": [
        "Diethyl carbonate",
        "105-58-8",
        24.0,
        119.69,
        1.396172,
        0.877369,
        2.84637,
        2.83,
        "Handbook 2017",
        2.82
    ],
    "O=C1OCCO1": [
        "Ethylene carbonate (1,3-Dioxolan-2-one)",
        "96-49-1",
        40.0,
        69.94,
        1.408966,
        40.199453,
        77.11729,
        81.41,
        "Handbook 2017",
        89.78
    ],
    "CC1COC(=O)O1": [
        "Propylene carbonate (4-Methyl-1,3-dioxolan-2-one)",
        "108-32-7",
        20.0,
        87.41,
        1.415455,
        34.181991,
        74.03674,
        70.38,
        "Handbook 2017",
        66.14
    ],
    "CCC1COC(=O)O1": [
        "Butylene carbonate (4-Ethyl-1,3-dioxolan-2-one)",
        "4437-85-8",
        20.0,
        103.98,
        1.423584,
        34.852286,
        62.0007,
        60.02,
        "Volume 17 - 2006CHE1",
        57.5
    ],
    "C[n+]1cc([O-])on1": [
        "3-Methylsydnone",
        "6939-12-4",
        40.0,
        79.52,
        1.453652,
        69.087843,
        93.70264,
        106.21,
        "Volume 6 - 77L1",
        144.0
    ],
    "CC(C)[n+]1cc([O-])on1": [
        "3-Isopropylsydnone",
        "6939-17-9",
        60.0,
        113.56,
        1.453788,
        47.659016,
        79.01654,
        70.3,
        "Volume 6 - 77L1",
        66.0
    ],
    "CCCC[n+]1cc(=O)o[n-]1": [
        "3-Butylsydnone",
        "64180-21-8",
        25.0,
        129.23,
        1.458874,
        38.377728,
        80.94281,
        69.55,
        "Volume 6 - 77L1",
        52.8
    ],
    "CCC[n+]1[n-]oc(=O)c1C": [
        "3-Propyl-4-methylsydnone",
        "18358-66-2",
        25.0,
        129.01,
        1.462201,
        48.167708,
        78.47902,
        69.99,
        "Volume 6 - 77L1",
        66.4
    ],
    "CC(=O)O": [
        "Ethanoic acid (Acetic acid)",
        "64-19-7",
        20.0,
        56.25,
        1.386905,
        1.737699,
        3.48634,
        3.68,
        "Handbook 2017",
        6.2
    ],
    "CCC(=O)O": [
        "Propanoic acid",
        "79-09-4",
        25.0,
        72.82,
        1.404794,
        0.852252,
        3.63898,
        3.3,
        "Handbook 2017",
        3.44
    ],
    "CCCC(=O)O": [
        "Butanoic acid",
        "107-92-6",
        14.0,
        89.39,
        1.416166,
        0.684246,
        3.43119,
        3.13,
        "Handbook 2017",
        2.98
    ],
    "CC(C)C(=O)O": [
        "2-Methylpropanoic acid",
        "79-31-2",
        20.0,
        90.29,
        1.411866,
        0.443277,
        3.39139,
        3.07,
        "Handbook 2017",
        2.58
    ],
    "CCCCC(=O)O": [
        "Pentanoic acid",
        "109-52-4",
        21.0,
        105.96,
        1.424035,
        0.550816,
        3.19075,
        2.95,
        "Handbook 2017",
        2.66
    ],
    "CCCCCC(=O)O": [
        "Hexanoic acid",
        "142-62-1",
        25.0,
        122.53,
        1.429804,
        0.567783,
        3.02121,
        2.83,
        "Handbook 2017",
        2.6
    ],
    "CCC(CC)C(=O)O": [
        "2-Ethylbutanoic acid",
        "88-09-5",
        23.0,
        123.43,
        1.426527,
        0.694,
        3.00081,
        2.81,
        "Handbook 2017",
        2.72
    ],
    "CC(C)(C)CC(=O)O": [
        "tert-Butylacetic acid",
        "1070-83-3",
        23.0,
        123.58,
        1.429941,
        0.8038,
        3.00892,
        2.82,
        "Handbook 2017",
        2.85
    ],
    "CCCCCCC(=O)O": [
        "Heptanoic acid",
        "111-14-8",
        15.0,
        139.1,
        1.434214,
        1.052115,
        2.92585,
        2.77,
        "Handbook 2017",
        3.04
    ],
    "CCCCCCCC(=O)O": [
        "Octanoic acid",
        "124-07-2",
        15.0,
        155.67,
        1.437696,
        0.950237,
        2.84341,
        2.7,
        "Handbook 2017",
        2.85
    ],
    "CCCCC(CC)C(=O)O": [
        "2-Ethylhexanoic acid",
        "149-57-5",
        23.0,
        156.57,
        1.435051,
        0.745798,
        2.81015,
        2.67,
        "Handbook 2017",
        2.64
    ],
    "CCCCCCCCC(=O)O": [
        "Nonanoic acid",
        "112-05-0",
        22.0,
        172.24,
        1.440513,
        0.577376,
        2.76239,
        2.63,
        "Handbook 2017",
        2.48
    ],
    "CCCCCCC(C)C(=O)O": [
        "2-Methyloctanoic acid",
        "3004-93-1",
        20.0,
        173.14,
        1.438103,
        0.46441,
        2.75598,
        2.62,
        "Handbook 2017",
        2.39
    ],
    "CCCCCC(CC)C(=O)O": [
        "2-Ethylheptanoic acid",
        "3274-29-1",
        20.0,
        173.14,
        1.438103,
        -0.13513,
        2.76452,
        2.62,
        "Handbook 2017",
        1.98
    ],
    "CCCCCCCCCCCCCCCC(=O)O": [
        "Hexadecanoic acid",
        "57-10-3",
        65.0,
        288.23,
        1.451219,
        0.855399,
        2.45377,
        2.39,
        "Handbook 2017",
        2.42
    ],
    "CCCCCCCCCCCCCCCCCC(=O)O": [
        "Octadecanoic acid",
        "57-11-4",
        20.0,
        321.37,
        1.452865,
        0.531267,
        2.47267,
        2.41,
        "Handbook 2017",
        2.31
    ],
    "CCCCCCC(C)(C)C(=O)O": [
        "2,2-Dimethyloctanoic acid",
        "29662-90-6",
        23.0,
        189.86,
        1.442858,
        1.091761,
        2.69397,
        2.58,
        "Handbook 2017",
        2.8
    ],
    "O=C(O)C1CCCCC1": [
        "Cyclohexanecarboxylic acid",
        "98-89-5",
        31.0,
        120.87,
        1.47418,
        0.484531,
        3.21315,
        3.0,
        "Handbook 2017",
        2.67
    ],
    "CCCCC/C=C\\C/C=C\\CCCCCCCC(=O)O": [
        "cis,cis-9,12-Octadecadienoic acid (Linoleic acid)",
        "60-33-3",
        20.0,
        308.01,
        1.477058,
        1.34591,
        2.57107,
        2.5,
        "Handbook 2017",
        2.75
    ],
    "CC/C=C\\C/C=C\\C/C=C\\CCCCCCCC(=O)O": [
        "cis,cis,cis-9,12,15-Octadecatrienoic acid (\u03b1-Linolenic acid)",
        "463-40-1",
        20.0,
        301.33,
        1.490136,
        1.381994,
        2.62614,
        2.55,
        "Handbook 2017",
        2.83
    ],
    "CCCCCCCC/C=C\\CCCCCCCC(=O)O": [
        "cis-9-Octadecenoic acid (Oleic acid)",
        "112-80-1",
        20.0,
        314.69,
        1.464651,
        0.500875,
        2.52147,
        2.45,
        "Handbook 2017",
        2.34
    ],
    "O=C(O)Cc1ccccc1": [
        "Benzeneacetic acid (Phenylacetic acid)",
        "103-82-2",
        80.0,
        118.1,
        1.554543,
        0.99719,
        3.40527,
        3.22,
        "Handbook 2017",
        3.47
    ],
    "Oc1ccccc1": [
        "Phenol",
        "108-95-2",
        30.0,
        86.64,
        1.566684,
        4.751018,
        10.11297,
        9.57,
        "Handbook 2017",
        12.4
    ],
    "Cc1ccccc1O": [
        "2-Methylphenol (o-Cresol)",
        "95-48-7",
        25.0,
        102.99,
        1.554877,
        2.644946,
        9.38948,
        8.31,
        "Handbook 2017",
        6.76
    ],
    "Cc1cccc(O)c1": [
        "3-Methylphenol (m-Cresol)",
        "108-39-4",
        25.0,
        102.99,
        1.554877,
        5.681834,
        8.64441,
        8.31,
        "Handbook 2017",
        12.44
    ],
    "Cc1ccc(O)cc1": [
        "4-Methylphenol (p-Cresol)",
        "106-44-5",
        25.0,
        102.99,
        1.554877,
        6.002699,
        8.56428,
        8.31,
        "Handbook 2017",
        13.05
    ],
    "Cc1cccc(O)c1C": [
        "2,3-Dimethylphenol (2,3-Xylenol)",
        "526-75-0",
        70.0,
        119.34,
        1.546372,
        2.106141,
        7.34564,
        6.63,
        "Handbook 2017",
        4.81
    ],
    "Cc1ccc(O)c(C)c1": [
        "2,4-Dimethylphenol (2,4-Xylenol)",
        "105-67-9",
        30.0,
        119.34,
        1.546372,
        2.032755,
        8.13946,
        7.25,
        "Handbook 2017",
        5.06
    ],
    "Cc1ccc(C)c(O)c1": [
        "2,5-Dimethylphenol (2,5-Xylenol)",
        "95-87-4",
        65.0,
        119.34,
        1.546372,
        2.495353,
        7.39756,
        6.7,
        "Handbook 2017",
        5.36
    ],
    "Cc1cccc(C)c1O": [
        "2,6-Dimethylphenol (2,6-Xylenol)",
        "576-26-1",
        40.0,
        119.34,
        1.546372,
        1.986238,
        7.92576,
        7.08,
        "Handbook 2017",
        4.9
    ],
    "Cc1ccc(O)cc1C": [
        "3,4-Dimethylphenol (3,4-Xylenol)",
        "95-65-8",
        60.0,
        119.34,
        1.546372,
        5.083124,
        7.23294,
        6.77,
        "Handbook 2017",
        9.02
    ],
    "Cc1cc(C)cc(O)c1": [
        "3,5-Dimethylphenol (3,5-Xylenol)",
        "108-68-9",
        50.0,
        119.34,
        1.546372,
        4.957736,
        7.40378,
        6.92,
        "Handbook 2017",
        9.06
    ],
    "Oc1ccccc1C1CCCCC1": [
        "2-Cyclohexylphenol",
        "119-42-6",
        55.0,
        167.61,
        1.554916,
        1.873984,
        5.98689,
        5.51,
        "Handbook 2017",
        3.97
    ],
    "Cc1ccc(C(C)C)c(O)c1": [
        "2-Isopropyl-5-methylphenol (Thymol)",
        "89-83-8",
        60.0,
        153.38,
        1.525338,
        2.206299,
        6.03445,
        5.54,
        "Handbook 2017",
        4.26
    ],
    "COC(=O)c1ccccc1O": [
        "Methyl salicylate",
        "119-36-8",
        41.0,
        124.13,
        1.550773,
        4.79743,
        8.17475,
        8.26,
        "Handbook 2017",
        8.8
    ],
    "CCOC(=O)c1ccccc1O": [
        "Ethyl salicylate",
        "118-61-6",
        35.0,
        140.7,
        1.540662,
        5.181263,
        7.32411,
        7.51,
        "Handbook 2017",
        8.48
    ],
    "CCCCCOC(=O)c1ccccc1O": [
        "Pentyl salicylate",
        "2050-08-0",
        28.0,
        190.41,
        1.52111,
        4.720502,
        6.02248,
        5.98,
        "Handbook 2017",
        6.25
    ],
    "CC(C)CCOC(=O)c1ccccc1O": [
        "Isopentyl salicylate",
        "87-20-7",
        20.0,
        191.31,
        1.518404,
        5.703787,
        5.94738,
        6.05,
        "Handbook 2017",
        7.26
    ],
    "O=C(OCc1ccccc1)c1ccccc1O": [
        "Benzyl salicylate",
        "118-58-1",
        28.0,
        185.98,
        1.607069,
        1.768402,
        7.49921,
        6.84,
        "Handbook 2017",
        4.12
    ],
    "CCCCCF": [
        "1-Fluoropentane",
        "592-50-7",
        20.0,
        113.49,
        1.36245,
        1.883376,
        4.54436,
        4.3,
        "Handbook 2017",
        3.93
    ],
    "CCC(C)(C)F": [
        "2-Fluoro-2-methylbutane",
        "661-53-0",
        20.0,
        114.54,
        1.363194,
        3.457435,
        6.09415,
        5.89,
        "Volume 6 - 42A3",
        5.89
    ],
    "CCCCCCCCF": [
        "1-Fluorooctane",
        "463-11-6",
        20.0,
        163.2,
        1.393567,
        2.461078,
        3.45629,
        3.64,
        "Handbook 2017",
        3.89
    ],
    "CCCCCCC(C)F": [
        "2-Fluorooctane",
        "407-95-4",
        20.0,
        164.1,
        1.391359,
        2.807175,
        4.15835,
        4.18,
        "Volume 6 - 64G2",
        4.17
    ],
    "CCCCCC(F)CC": [
        "3-Fluorooctane",
        "20469-83-4",
        20.0,
        164.1,
        1.391359,
        2.931129,
        4.14241,
        4.18,
        "Volume 6 - 64G2",
        4.28
    ],
    "CCCCC(F)CCC": [
        "4-Fluorooctane",
        "13296-59-8",
        20.0,
        164.1,
        1.391359,
        2.795875,
        4.1598,
        4.18,
        "Volume 6 - 64G2",
        4.16
    ],
    "CCl": [
        "Chloromethane",
        "74-87-3",
        22.0,
        54.32,
        1.347405,
        3.228658,
        8.44674,
        8.76,
        "Handbook 2017",
        10.0
    ],
    "CCCl": [
        "Chloroethane",
        "75-00-3",
        20.0,
        70.89,
        1.374539,
        3.751908,
        9.47454,
        9.53,
        "Handbook 2017",
        9.45
    ],
    "CCCCl": [
        "1-Chloropropane",
        "540-54-5",
        20.0,
        87.46,
        1.391648,
        4.022174,
        8.09847,
        8.17,
        "Handbook 2017",
        8.59
    ],
    "CCCCCl": [
        "1-Chlorobutane",
        "109-69-3",
        20.0,
        104.03,
        1.403425,
        3.83158,
        7.17083,
        7.22,
        "Handbook 2017",
        7.28
    ],
    "CCC(C)Cl": [
        "2-Chlorobutane",
        "78-86-4",
        20.0,
        104.93,
        1.399865,
        4.739276,
        8.41436,
        8.67,
        "Handbook 2017",
        8.56
    ],
    "CC(C)CCl": [
        "1-Chloro-2-methylpropane",
        "513-36-0",
        20.0,
        104.93,
        1.399865,
        3.72207,
        7.09245,
        7.13,
        "Handbook 2017",
        7.03
    ],
    "CC(C)(C)Cl": [
        "2-Chloro-2-methylpropane",
        "507-20-0",
        20.0,
        105.08,
        1.403844,
        5.436516,
        9.87628,
        10.26,
        "Handbook 2017",
        9.66
    ],
    "CCCCCCl": [
        "1-Chloropentane",
        "543-59-9",
        20.0,
        120.6,
        1.412026,
        3.897177,
        6.46778,
        6.51,
        "Handbook 2017",
        6.65
    ],
    "CC(C)CCCl": [
        "1-Chloro-3-methylbutane",
        "107-84-6",
        19.0,
        121.5,
        1.408869,
        3.512253,
        6.43359,
        6.46,
        "Handbook 2017",
        6.1
    ],
    "CCC(C)(C)Cl": [
        "2-Chloro-2-methylbutane",
        "594-36-5",
        -50.0,
        121.65,
        1.412316,
        6.229693,
        10.41939,
        11.6,
        "Handbook 2017",
        12.31
    ],
    "CCCCCCCl": [
        "1-Chlorohexane",
        "544-10-5",
        20.0,
        137.17,
        1.418585,
        3.905859,
        5.9306,
        5.97,
        "Handbook 2017",
        6.1
    ],
    "CCCCCCCCl": [
        "1-Chloroheptane",
        "629-06-1",
        20.0,
        153.74,
        1.423751,
        3.773058,
        5.50879,
        5.54,
        "Handbook 2017",
        5.52
    ],
    "CCCCCC(C)Cl": [
        "2-Chloroheptane",
        "1001-89-4",
        22.0,
        154.64,
        1.421181,
        4.820998,
        6.33838,
        6.51,
        "Handbook 2017",
        6.52
    ],
    "CCCCC(Cl)CC": [
        "3-Chloroheptane",
        "999-52-0",
        22.0,
        154.64,
        1.421181,
        4.995762,
        6.33098,
        6.51,
        "Handbook 2017",
        6.7
    ],
    "CCCC(Cl)CCC": [
        "4-Chloroheptane",
        "998-95-8",
        22.0,
        154.64,
        1.421181,
        4.840437,
        6.33755,
        6.51,
        "Handbook 2017",
        6.54
    ],
    "CCCCCCCCCl": [
        "1-Chlorooctane",
        "111-85-3",
        25.0,
        170.31,
        1.427926,
        3.699163,
        5.10796,
        5.13,
        "Handbook 2017",
        5.05
    ],
    "CCCCCCC(C)Cl": [
        "2-Chlorooctane",
        "628-61-5",
        20.0,
        171.21,
        1.425576,
        4.078031,
        5.96928,
        6.1,
        "Handbook 2017",
        5.42
    ],
    "CCCCCCCCCCl": [
        "1-Chlorononane",
        "2473-01-0",
        20.0,
        186.88,
        1.43137,
        3.663706,
        4.88343,
        4.91,
        "Handbook 2017",
        4.8
    ],
    "CCCCCCCCCCCl": [
        "1-Chlorodecane",
        "1002-69-3",
        20.0,
        203.45,
        1.434259,
        3.67618,
        4.64649,
        4.67,
        "Handbook 2017",
        4.58
    ],
    "CCCCCCCCCCCCCl": [
        "1-Chlorododecane",
        "112-52-7",
        25.0,
        236.59,
        1.438836,
        3.664774,
        4.23263,
        4.25,
        "Handbook 2017",
        4.17
    ],
    "CBr": [
        "Bromomethane",
        "74-83-9",
        3.0,
        57.1,
        1.41108,
        2.76646,
        7.7873,
        8.61,
        "Handbook 2017",
        9.71
    ],
    "CCBr": [
        "Bromoethane",
        "74-96-4",
        25.0,
        73.67,
        1.423523,
        3.456553,
        9.16243,
        9.3,
        "Handbook 2017",
        9.01
    ],
    "CCCBr": [
        "1-Bromopropane",
        "106-94-5",
        20.0,
        90.24,
        1.431453,
        3.606339,
        7.92714,
        8.06,
        "Handbook 2017",
        8.09
    ],
    "CC(C)Br": [
        "2-Bromopropane",
        "75-26-3",
        20.0,
        91.14,
        1.426995,
        4.428303,
        9.87439,
        10.1,
        "Handbook 2017",
        9.46
    ],
    "CCCCBr": [
        "1-Bromobutane",
        "109-65-9",
        10.0,
        106.81,
        1.436949,
        3.604364,
        7.1824,
        7.3,
        "Handbook 2017",
        7.32
    ],
    "CCC(C)Br": [
        "2-Bromobutane",
        "5787-31-5",
        25.0,
        107.71,
        1.433116,
        4.728944,
        8.48017,
        8.72,
        "Handbook 2017",
        8.64
    ],
    "CC(C)CBr": [
        "1-Bromo-2-methylpropane",
        "78-77-3",
        0.0,
        107.71,
        1.433116,
        3.762249,
        7.28974,
        7.42,
        "Handbook 2017",
        7.7
    ],
    "CC(C)(C)Br": [
        "2-Bromo-2-methylpropane",
        "507-19-7",
        20.0,
        107.86,
        1.437037,
        6.128558,
        10.16186,
        10.73,
        "Handbook 2017",
        10.98
    ],
    "CCCCCBr": [
        "1-Bromopentane",
        "110-53-2",
        26.0,
        123.38,
        1.440983,
        3.596065,
        6.2106,
        6.3,
        "Handbook 2017",
        6.31
    ],
    "CCC(Br)CC": [
        "3-Bromopentane",
        "1809-10-5",
        25.0,
        124.28,
        1.437621,
        5.210243,
        7.5629,
        7.8,
        "Handbook 2017",
        8.37
    ],
    "CC(C)CCBr": [
        "1-Bromo-3-methylbutane",
        "107-82-4",
        18.0,
        124.28,
        1.437621,
        3.563125,
        6.27348,
        6.37,
        "Handbook 2017",
        6.33
    ],
    "CCC(C)(C)Br": [
        "2-Bromo-2-methylbutane",
        "507-36-8",
        25.0,
        124.43,
        1.441025,
        5.819149,
        9.08261,
        9.41,
        "Handbook 2017",
        9.21
    ],
    "CCCCCCBr": [
        "1-Bromohexane",
        "111-25-1",
        25.0,
        139.95,
        1.444069,
        3.615505,
        5.71039,
        5.79,
        "Handbook 2017",
        5.82
    ],
    "CCCCCCCBr": [
        "1-Bromoheptane",
        "629-04-9",
        30.0,
        156.52,
        1.446507,
        3.53333,
        5.24793,
        5.32,
        "Handbook 2017",
        5.26
    ],
    "CCCCCC(C)Br": [
        "2-Bromoheptane",
        "1974-04-5",
        22.0,
        157.42,
        1.44381,
        4.6471,
        6.44313,
        6.6,
        "Handbook 2017",
        6.46
    ],
    "CCCC(Br)CCC": [
        "4-Bromoheptane",
        "998-93-6",
        22.0,
        157.42,
        1.44381,
        4.982997,
        6.43014,
        6.6,
        "Handbook 2017",
        6.81
    ],
    "CCCCCCCCBr": [
        "1-Bromooctane",
        "111-83-1",
        20.0,
        173.09,
        1.448481,
        3.591095,
        5.03449,
        5.1,
        "Handbook 2017",
        5.1
    ],
    "CCCCCCC(C)Br": [
        "2-Bromooctane",
        "557-35-7",
        20.0,
        173.99,
        1.446027,
        3.995875,
        6.05349,
        6.18,
        "Handbook 2017",
        5.44
    ],
    "CCCCCCCCCBr": [
        "1-Bromononane",
        "693-58-3",
        25.0,
        189.66,
        1.450113,
        3.554544,
        4.71238,
        4.77,
        "Handbook 2017",
        4.74
    ],
    "CCCCCCCCCCBr": [
        "1-Bromodecane",
        "112-29-8",
        25.0,
        206.23,
        1.451483,
        3.45608,
        4.48947,
        4.54,
        "Handbook 2017",
        4.44
    ],
    "CCCCCCCCCCCBr": [
        "1-Bromoundecane",
        "693-67-4",
        -1.0,
        222.8,
        1.452651,
        3.620816,
        4.53313,
        4.59,
        "Handbook 2017",
        4.61
    ],
    "CCCCCCCCCCCCBr": [
        "1-Bromododecane",
        "143-15-7",
        25.0,
        239.37,
        1.453658,
        3.414696,
        4.13838,
        4.18,
        "Handbook 2017",
        4.07
    ],
    "CCCCCCCCCCCCCBr": [
        "1-Bromotridecane",
        "765-09-3",
        8.0,
        255.94,
        1.454535,
        3.624378,
        4.12426,
        4.17,
        "Handbook 2017",
        4.19
    ],
    "CCCCCCCCCCCCCCBr": [
        "1-Bromotetradecane",
        "112-71-0",
        20.0,
        272.51,
        1.455306,
        3.398909,
        3.90918,
        3.95,
        "Handbook 2017",
        3.84
    ],
    "CCCCCCCCCCCCCCCBr": [
        "1-Bromopentadecane",
        "629-72-1",
        20.0,
        289.08,
        1.455989,
        3.674145,
        3.79883,
        3.84,
        "Handbook 2017",
        3.88
    ],
    "CCCCCCCCCCCCCCCCBr": [
        "1-Bromohexadecane",
        "112-82-3",
        25.0,
        305.65,
        1.456599,
        3.536467,
        3.67263,
        3.71,
        "Handbook 2017",
        3.68
    ],
    "CCCCCCCCCCCCCCCCCCBr": [
        "1-Bromooctadecane",
        "112-89-0",
        30.0,
        338.79,
        1.457639,
        3.624286,
        3.48602,
        3.52,
        "Handbook 2017",
        3.53
    ],
    "CI": [
        "Iodomethane",
        "74-88-4",
        20.0,
        65.22,
        1.5095,
        1.872053,
        7.07029,
        7.49,
        "Handbook 2017",
        6.97
    ],
    "CCI": [
        "Iodoethane",
        "75-03-6",
        20.0,
        81.79,
        1.500837,
        2.773244,
        8.22953,
        8.32,
        "Handbook 2017",
        7.82
    ],
    "CCCI": [
        "1-Iodopropane",
        "107-08-4",
        20.0,
        98.36,
        1.495124,
        2.955418,
        7.02405,
        7.15,
        "Handbook 2017",
        7.07
    ],
    "CC(C)I": [
        "2-Iodopropane",
        "75-30-9",
        25.0,
        99.26,
        1.490247,
        3.697765,
        8.81199,
        8.62,
        "Handbook 2017",
        8.19
    ],
    "CCCCI": [
        "1-Iodobutane",
        "542-69-8",
        20.0,
        114.93,
        1.491073,
        2.955302,
        6.23271,
        6.34,
        "Handbook 2017",
        6.27
    ],
    "CCC(C)I": [
        "2-Iodobutane",
        "513-48-4",
        20.0,
        115.83,
        1.486936,
        4.058492,
        7.72883,
        7.69,
        "Handbook 2017",
        7.87
    ],
    "CCCCCI": [
        "1-Iodopentane",
        "628-17-1",
        20.0,
        131.5,
        1.48805,
        3.028437,
        5.6481,
        5.74,
        "Handbook 2017",
        5.78
    ],
    "CCC(I)CC": [
        "3-Iodopentane",
        "1809-05-8",
        20.0,
        132.4,
        1.484459,
        4.328923,
        6.91088,
        6.92,
        "Handbook 2017",
        7.43
    ],
    "CC(C)CCI": [
        "1-Iodo-3-methylbutane",
        "541-28-6",
        19.0,
        132.4,
        1.484459,
        2.921883,
        5.61419,
        5.7,
        "Handbook 2017",
        5.6
    ],
    "CCC(C)(C)I": [
        "2-Iodo-2-methylbutane",
        "594-38-7",
        20.0,
        132.55,
        1.487712,
        4.876715,
        8.49272,
        8.19,
        "Handbook 2017",
        8.19
    ],
    "CCCCCCI": [
        "1-Iodohexane",
        "638-45-9",
        20.0,
        148.07,
        1.485709,
        3.052741,
        5.20712,
        5.29,
        "Handbook 2017",
        5.35
    ],
    "CCCCCCCI": [
        "1-Iodoheptane",
        "4282-40-0",
        25.0,
        164.64,
        1.483842,
        3.037222,
        4.81274,
        4.88,
        "Handbook 2017",
        4.92
    ],
    "CCCCC(I)CC": [
        "3-Iodoheptane",
        "31294-92-5",
        22.0,
        165.54,
        1.481001,
        4.486478,
        5.83138,
        5.83,
        "Handbook 2017",
        6.39
    ],
    "CCCCCCCCI": [
        "1-Iodooctane",
        "629-27-6",
        20.0,
        181.21,
        1.482318,
        3.024596,
        4.58423,
        4.65,
        "Handbook 2017",
        4.67
    ],
    "CCCCCCCCCCCCI": [
        "1-Iodododecane",
        "4292-19-7",
        25.0,
        247.49,
        1.478272,
        3.052645,
        3.83413,
        3.88,
        "Handbook 2017",
        3.91
    ],
    "CCCCCCCCCCCCCCCCI": [
        "1-Iodohexadecane",
        "544-77-4",
        20.0,
        313.77,
        1.47594,
        3.142205,
        NaN,
        3.5,
        "Volume 6 - 88M1",
        3.57
    ],
    "CNC=O": [
        "N-Methylformamide",
        "123-39-7",
        20.0,
        65.44,
        1.401592,
        75.359066,
        157.96783,
        182.82,
        "Handbook 2017",
        189.0
    ],
    "CCNC=O": [
        "N-Ethylformamide",
        "627-45-2",
        25.0,
        82.01,
        1.414616,
        50.999373,
        115.09845,
        112.63,
        "Handbook 2017",
        102.7
    ],
    "CC(C)NC=O": [
        "N-2-Propylformamide",
        "16741-46-1",
        25.0,
        99.48,
        1.419341,
        39.079109,
        45.1313,
        65.7,
        "Volume 6 - 73R4",
        65.7
    ],
    "CNC(C)=O": [
        "N-Methylacetamide",
        "79-16-3",
        30.0,
        81.79,
        1.407601,
        91.434531,
        185.73845,
        183.27,
        "Handbook 2017",
        179.0
    ],
    "CCNC(C)=O": [
        "N-Ethylacetamide",
        "625-50-3",
        20.0,
        98.36,
        1.417476,
        78.926196,
        146.84238,
        146.18,
        "Handbook 2017",
        135.0
    ],
    "CCCCNC(C)=O": [
        "N-Butylacetamide",
        "1119-49-9",
        20.0,
        131.5,
        1.429858,
        79.678481,
        110.9704,
        111.53,
        "Handbook 2017",
        104.0
    ],
    "CCC(=O)NC": [
        "N-Methylpropanamide",
        "1187-58-2",
        20.0,
        98.36,
        1.417476,
        99.546072,
        157.27716,
        159.96,
        "Handbook 2017",
        170.0
    ],
    "CCCNC(=O)CC": [
        "N-Propylpropanamide",
        "3217-86-5",
        25.0,
        131.5,
        1.429858,
        92.137418,
        106.92443,
        109.68,
        "Handbook 2017",
        118.1
    ],
    "CC(=O)NCC(C)C": [
        "N-(2-Methyl-1-propyl)acetamide",
        "1540-94-9",
        19.0,
        132.4,
        1.426802,
        86.540236,
        108.87307,
        110.68,
        "Volume 6 - 68D1",
        112.0
    ],
    "CCC(C)NC(C)=O": [
        "N-(2-Butyl)acetamide",
        "1189-05-5",
        24.0,
        132.4,
        1.426802,
        77.389852,
        92.66617,
        98.6,
        "Volume 6 - 68D1",
        98.6
    ],
    "CCCCC(=O)NC": [
        "N-Methylpentanoicamide",
        "6225-10-1",
        26.8,
        131.5,
        1.429858,
        89.446595,
        120.35374,
        119.28,
        "Volume 6 - 68D1",
        114.0
    ],
    "CCC(C)C(=O)NC": [
        "N-Methyl-2-methylbutanoicamide",
        "21458-37-7",
        33.8,
        132.4,
        1.426802,
        99.939094,
        114.49665,
        115.3,
        "Volume 6 - 68D1",
        123.0
    ],
    "CNC(=O)CC(C)C": [
        "N-Methyl-3-methylbutanoicamide",
        "21458-36-6",
        25.8,
        132.4,
        1.426802,
        90.150881,
        119.27704,
        118.36,
        "Volume 6 - 68D1",
        114.0
    ],
    "NCCN": [
        "1,2-Ethanediamine",
        "107-15-3",
        20.0,
        68.76,
        1.447794,
        4.97618,
        15.65067,
        14.78,
        "Handbook 2017",
        13.82
    ],
    "CC(N)CN": [
        "Propane-1,2-diamine",
        "78-90-0",
        25.0,
        86.23,
        1.446564,
        5.705768,
        11.11502,
        11.86,
        "Volume 27 - 2011UND2",
        12.54
    ],
    "SCCS": [
        "1,2-Ethanedithiol",
        "540-63-6",
        20.0,
        85.42,
        1.535631,
        2.466921,
        8.39851,
        7.88,
        "Handbook 2017",
        7.26
    ],
    "CC(S)CS": [
        "1,2-Propanedithiol",
        "814-67-5",
        20.0,
        102.89,
        1.519219,
        3.051781,
        6.27796,
        6.7,
        "Handbook 2017",
        7.24
    ],
    "SCCCS": [
        "1,3-Propanedithiol",
        "109-80-8",
        30.0,
        101.99,
        1.524284,
        3.593444,
        8.07284,
        8.12,
        "Handbook 2017",
        8.11
    ],
    "CC(=O)OCCOC(C)=O": [
        "Ethylene glycol diacetate",
        "111-55-7",
        17.0,
        134.58,
        1.415826,
        5.147038,
        7.1745,
        7.04,
        "Handbook 2017",
        7.7
    ],
    "CC(=O)OC(C)C(C)OC(C)=O": [
        "2,3-Diacetoxybutane",
        "22152-23-4",
        25.0,
        169.52,
        1.421127,
        3.790954,
        6.21656,
        5.84,
        "Volume 6 - 40W2",
        5.1
    ],
    "CCCCCCCCCCCCCC(=O)OCCOC(=O)CCCCCCCCCCCCC": [
        "Ethylene glycol ditetradecanoate",
        "627-84-9",
        70.0,
        532.26,
        1.454081,
        4.155307,
        3.13419,
        3.08,
        "Handbook 2017",
        2.98
    ],
    "CCCCCCCCCCCCCCCC(=O)OCCOC(=O)CCCCCCCCCCCCCCC": [
        "Ethylene glycol dipalmitate",
        "624-03-3",
        75.0,
        598.54,
        1.455535,
        4.252754,
        3.00371,
        2.96,
        "Handbook 2017",
        2.89
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCCOC(=O)CCCCCCCCCCCCCCCCC": [
        "Ethylene glycol distearate",
        "627-83-8",
        80.0,
        664.82,
        1.456701,
        4.184139,
        2.90127,
        2.86,
        "Handbook 2017",
        2.79
    ],
    "COC(=O)CCC(=O)OC": [
        "Dimethyl succinate",
        "106-65-0",
        20.0,
        134.58,
        1.415826,
        4.773276,
        7.27451,
        6.99,
        "Handbook 2017",
        7.19
    ],
    "CCOC(=O)CCC(=O)OCC": [
        "Diethyl succinate",
        "123-25-1",
        20.0,
        167.72,
        1.425841,
        4.709964,
        6.23274,
        6.0,
        "Handbook 2017",
        6.1
    ],
    "COC(=O)CCCC(=O)OC": [
        "Dimethyl glutarate",
        "1119-40-0",
        20.0,
        151.15,
        1.421374,
        5.942297,
        7.15298,
        7.05,
        "Handbook 2017",
        7.87
    ],
    "CCOC(=O)CCCC(=O)OCC": [
        "Diethyl glutarate",
        "818-38-2",
        30.0,
        184.29,
        1.429516,
        5.974944,
        6.07992,
        5.99,
        "Handbook 2017",
        6.66
    ],
    "CCCCCCCCCOC(=O)CCCC(=O)OCCCCCCCCC": [
        "Dinonyl glutarate",
        "5137-27-9",
        20.0,
        416.27,
        1.450429,
        5.698871,
        3.85982,
        3.81,
        "Volume 6 - 61R1",
        4.0
    ],
    "COC(=O)CCCCC(=O)OC": [
        "Dimethyl 1,6-hexanedioate (Dimethyl adipate)",
        "627-93-0",
        20.0,
        167.72,
        1.425841,
        5.48093,
        6.95465,
        6.86,
        "Handbook 2017",
        6.84
    ],
    "CCOC(=O)CCCCC(=O)OCC": [
        "Diethyl hexanedioate (Diethyl adipate)",
        "141-28-6",
        20.0,
        200.86,
        1.432592,
        5.580488,
        6.12226,
        6.05,
        "Handbook 2017",
        6.11
    ],
    "CC(C)COC(=O)CCCCC(=O)OCC(C)C": [
        "Diisobutyl hexanedioate (Diisobutyl adipate)",
        "141-04-8",
        20.0,
        268.94,
        1.438007,
        5.8581,
        5.03262,
        4.98,
        "Handbook 2017",
        5.19
    ],
    "O=C(CCCCC(=O)OC1CCCCC1)OC1CCCCC1": [
        "Dicyclohexyl hexanedioate (Dicyclohexyl adipate)",
        "849-99-0",
        35.0,
        296.96,
        1.480534,
        5.553741,
        4.86232,
        4.81,
        "Handbook 2017",
        4.84
    ],
    "CCOC(=O)CCCCCCCC(=O)OCC": [
        "Diethyl nonanedioate (Diethyl azelate)",
        "624-17-9",
        30.0,
        250.57,
        1.439403,
        5.530036,
        5.34959,
        5.32,
        "Handbook 2017",
        5.13
    ],
    "CCOC(=O)CCCCCCCCC(=O)OCC": [
        "Diethyl sebacate",
        "110-40-7",
        30.0,
        267.14,
        1.441115,
        5.648838,
        5.15073,
        5.12,
        "Handbook 2017",
        5.0
    ],
    "CCCCOC(=O)CCCCCCCCC(=O)OCCCC": [
        "Dibutyl sebacate",
        "109-43-3",
        20.0,
        333.42,
        1.446275,
        5.775148,
        4.60238,
        4.58,
        "Handbook 2017",
        4.54
    ],
    "CCCCCCCCOC(=O)CCCCCCCCC(=O)OCCCCCCCC": [
        "Dioctyl sebacate (Dioctyl decanedioate)",
        "2432-87-3",
        26.0,
        465.98,
        1.452215,
        6.510013,
        3.8144,
        3.8,
        "Handbook 2017",
        4.01
    ],
    "CCCCC(CC)COC(=O)CCCCCCCCC(=O)OCC(CC)CCCC": [
        "Di(2-ethylhexyl) sebacate",
        "122-62-3",
        25.0,
        467.78,
        1.45037,
        6.607104,
        3.80347,
        3.79,
        "Volume 6 - 75S2",
        4.03
    ],
    "O=C(CCCCCCCCC(=O)OCc1ccccc1)OCc1ccccc1": [
        "Dibenzyl sebacate",
        "140-24-9",
        25.0,
        357.7,
        1.530843,
        5.277039,
        4.91571,
        4.89,
        "Volume 6 - 47E1",
        4.61
    ],
    "O=[N+]([O-])OCCO[N+](=O)[O-]": [
        "1,2-Ethanediol dinitrate (Ethylene glycol dinitrate)",
        "628-96-6",
        20.0,
        99.04,
        1.42722,
        15.894499,
        30.56898,
        29.99,
        "Handbook 2017",
        28.26
    ],
    "CC(CO[N+](=O)[O-])O[N+](=O)[O-]": [
        "1,2-Propanediol dinitrate",
        "6423-43-4",
        20.0,
        116.51,
        1.429387,
        17.634024,
        24.9722,
        25.75,
        "Volume 6 - 42K1",
        26.8
    ],
    "O=[N+]([O-])OCCCO[N+](=O)[O-]": [
        "1,3-Propanediol dinitrate",
        "3457-90-7",
        20.0,
        115.61,
        1.43289,
        12.080847,
        26.73054,
        26.65,
        "Volume 6 - 42K1",
        18.97
    ],
    "CC(CCO[N+](=O)[O-])O[N+](=O)[O-]": [
        "1,3-Butanediol dinitrate",
        "6423-44-5",
        20.0,
        133.08,
        1.434048,
        13.788096,
        22.77439,
        23.35,
        "Volume 6 - 42P1",
        18.85
    ],
    "CC(O[N+](=O)[O-])C(C)O[N+](=O)[O-]": [
        "2,3-Butanediol dinitrate",
        "6423-45-6",
        20.0,
        133.98,
        1.430991,
        21.848313,
        20.6245,
        22.6,
        "Volume 6 - 42P1",
        28.85
    ],
    "N#CCCC#N": [
        "Butanedinitrile (Succinonitrile)",
        "110-61-2",
        55.0,
        81.1,
        1.41526,
        29.431616,
        29.74616,
        46.86,
        "Kang Xu 2014 (Handbook : 62,6 \u00e0 25\u00b0C)",
        55.0
    ],
    "N#CCCCC#N": [
        "Pentanedinitrile",
        "544-13-8",
        20.0,
        97.67,
        1.423948,
        19.746502,
        46.08468,
        43.61,
        "Volume 27 - 2013SWI1",
        35.14
    ],
    "N#CCCCCC#N": [
        "Hexanedinitrile",
        "111-69-3",
        20.0,
        114.24,
        1.430149,
        21.265699,
        37.07559,
        37.51,
        "Volume 27 - 2013SWI1",
        32.73
    ],
    "N#CCCCCCC#N": [
        "Heptanedinitrile",
        "646-20-8",
        20.0,
        130.81,
        1.434797,
        22.30797,
        31.88414,
        32.99,
        "Volume 27 - 2013SWI1",
        30.28
    ],
    "N#CCCCCCCC#N": [
        "Octanedinitrile",
        "629-40-3",
        20.0,
        147.38,
        1.43841,
        21.632481,
        28.3051,
        29.5,
        "Volume 27 - 2013SWI1",
        26.36
    ],
    "N#CCCCCCCCC#N": [
        "Azelanitrile",
        "1675-69-0  ",
        25.0,
        163.95,
        1.441299,
        21.11477,
        25.12002,
        26.29,
        "Kang Xu 2014",
        23.0
    ],
    "N#CCCCCCCCCC#N": [
        "Sebaconitrile",
        "1871-96-1",
        25.0,
        180.52,
        1.443663,
        22.102772,
        22.8493,
        24.05,
        "Kang Xu 2014",
        22.0
    ],
    "COC(=O)CCC(C)=O": [
        "Methyl levulinate",
        "624-45-3",
        20.0,
        128.33,
        1.416088,
        10.777781,
        14.24088,
        14.91,
        "Volume 27 - 2013LOM2",
        15.13
    ],
    "CCOC(=O)CCC(C)=O": [
        "Ethyl levulinate",
        "539-88-8",
        20.0,
        144.9,
        1.421847,
        10.314727,
        13.24545,
        13.46,
        "Volume 27 - 2011LOM1",
        13.13
    ],
    "CCCCOC(=O)CCC(C)=O": [
        "Butyl levulinate",
        "2052-15-5",
        20.0,
        178.04,
        1.43019,
        9.744627,
        11.30323,
        11.34,
        "Volume 27 - 2011LOM1",
        10.53
    ],
    "COC(=O)CCCCC(=O)O": [
        "Monomethyl adipate ",
        "627-91-8",
        20.0,
        143.67,
        1.444226,
        4.409309,
        6.94818,
        6.12,
        "Handbook 2017",
        6.69
    ],
    "COC(=O)CCCC(=O)O": [
        "Monomethyl glutarate",
        "1501-27-5",
        20.0,
        127.1,
        1.44125,
        5.206545,
        7.8396,
        6.87,
        "Handbook 2017",
        8.37
    ],
    "ClCCCl": [
        "1,2-Dichloroethane",
        "107-06-2",
        20.0,
        82.62,
        1.420733,
        4.53893,
        8.62879,
        8.93,
        "Handbook 2017",
        10.42
    ],
    "CC(Cl)CCl": [
        "1,2-Dichloropropane",
        "78-87-5",
        20.0,
        100.09,
        1.424376,
        4.220506,
        8.60905,
        8.5,
        "Handbook 2017",
        8.37
    ],
    "ClCCCCl": [
        "1,3-Dichloropropane",
        "142-28-9",
        30.0,
        99.19,
        1.4284,
        5.47268,
        10.31699,
        10.27,
        "Handbook 2017",
        10.27
    ],
    "CCC(Cl)CCl": [
        "1,2-Dichlorobutane",
        "616-21-7",
        20.0,
        116.66,
        1.430389,
        4.422636,
        7.59315,
        7.57,
        "Handbook 2017",
        7.74
    ],
    "ClCCCCCl": [
        "1,4-Dichlorobutane",
        "110-56-5",
        35.0,
        115.76,
        1.433897,
        5.728175,
        10.29407,
        10.24,
        "Handbook 2017",
        9.3
    ],
    "CC(C)(Cl)CCl": [
        "1,2-Dichloro-2-methylpropane",
        "594-37-6",
        23.0,
        116.81,
        1.434006,
        4.022436,
        8.52359,
        8.25,
        "Handbook 2017",
        7.15
    ],
    "CCCC(Cl)CCl": [
        "1,2-Dichloropentane",
        "1674-33-5",
        20.0,
        133.23,
        1.434923,
        4.322783,
        6.90702,
        6.86,
        "Handbook 2017",
        6.89
    ],
    "ClCCCCCCl": [
        "1,5-Dichloropentane",
        "628-76-2",
        25.0,
        132.33,
        1.438032,
        6.788653,
        10.07032,
        10.1,
        "Handbook 2017",
        9.92
    ],
    "ClCCCCCCCl": [
        "1,6-Dichlorohexane",
        "2163-00-0",
        35.0,
        148.9,
        1.441256,
        6.626324,
        9.23192,
        9.24,
        "Handbook 2017",
        8.6
    ],
    "ClCCCCCCCCl": [
        "1,7-Dichloroheptane",
        "821-76-1",
        25.0,
        165.47,
        1.443839,
        6.833294,
        8.8703,
        8.89,
        "Handbook 2017",
        8.34
    ],
    "ClCCCCCCCCCl": [
        "1,8-Dichlorooctane",
        "2162-99-4",
        25.0,
        182.04,
        1.445955,
        6.719096,
        8.30815,
        8.32,
        "Handbook 2017",
        7.64
    ],
    "ClCCCCCCCCCCCl": [
        "1,10-Dichlorodecane",
        "2162-98-3",
        35.0,
        215.18,
        1.449217,
        6.864295,
        7.15988,
        7.18,
        "Handbook 2017",
        6.68
    ],
    "BrCCBr": [
        "1,2-Dibromoethane",
        "106-93-4",
        20.0,
        88.18,
        1.503298,
        1.550839,
        5.78854,
        5.72,
        "Handbook 2017",
        4.96
    ],
    "CC(Br)CBr": [
        "1,2-Dibromopropane",
        "78-75-1",
        10.0,
        105.65,
        1.492923,
        1.618159,
        5.74533,
        5.67,
        "Handbook 2017",
        4.6
    ],
    "BrCCCBr": [
        "1,3-Dibromopropane",
        "109-64-8",
        20.0,
        104.75,
        1.497534,
        4.534258,
        8.84209,
        9.02,
        "Handbook 2017",
        9.48
    ],
    "CCC(Br)CBr": [
        "1,2-Dibromobutane",
        "533-98-2",
        20.0,
        122.22,
        1.489417,
        2.057495,
        4.96865,
        5.02,
        "Handbook 2017",
        4.74
    ],
    "CC(Br)CCBr": [
        "1,3-Dibromobutane",
        "107-80-2",
        20.0,
        122.22,
        1.489417,
        5.132054,
        8.70489,
        8.91,
        "Handbook 2017",
        9.14
    ],
    "BrCCCCBr": [
        "1,4-Dibromobutane",
        "110-52-1",
        30.0,
        121.32,
        1.49336,
        4.912671,
        9.5186,
        9.62,
        "Handbook 2017",
        8.68
    ],
    "CC(Br)C(C)Br": [
        "2,3-Dibromobutane",
        "5408-86-6",
        25.0,
        123.12,
        1.485542,
        3.240248,
        5.11132,
        5.35,
        "Handbook 2017",
        6.25
    ],
    "CC(C)(Br)CBr": [
        "1,2-Dibromo-2-methylpropane",
        "594-34-3",
        20.0,
        122.37,
        1.492947,
        1.567583,
        5.58132,
        5.49,
        "Handbook 2017",
        4.1
    ],
    "CCCC(Br)CBr": [
        "1,2-Dibromopentane",
        "3234-49-9",
        25.0,
        138.79,
        1.486753,
        2.09134,
        4.53621,
        4.59,
        "Handbook 2017",
        4.39
    ],
    "CC(Br)CCCBr": [
        "1,4-Dibromopentane",
        "626-87-9",
        20.0,
        138.79,
        1.486753,
        5.784403,
        9.78306,
        9.96,
        "Handbook 2017",
        9.05
    ],
    "BrCCCCCBr": [
        "1,5-Dibromopentane",
        "111-24-0",
        30.0,
        137.89,
        1.490199,
        5.97961,
        9.38742,
        9.52,
        "Handbook 2017",
        9.14
    ],
    "BrCCCCCCBr": [
        "1,6-Dibromohexane",
        "629-03-8",
        25.0,
        154.46,
        1.48772,
        6.070664,
        9.10548,
        9.22,
        "Handbook 2017",
        8.52
    ],
    "CCC(Br)C(Br)CC": [
        "3,4-Dibromohexane",
        "16230-28-7",
        25.0,
        156.26,
        1.481646,
        4.584833,
        4.3483,
        4.59,
        "Handbook 2017",
        6.73
    ],
    "CCCCCC(Br)CBr": [
        "1,2-Dibromoheptane",
        "42474-21-5",
        25.0,
        171.93,
        1.482976,
        1.936928,
        4.02609,
        4.06,
        "Handbook 2017",
        3.77
    ],
    "CCCCC(Br)C(C)Br": [
        "2,3-Dibromoheptane",
        "21266-88-6",
        25.0,
        172.83,
        1.480261,
        3.383094,
        4.2143,
        4.33,
        "Handbook 2017",
        5.08
    ],
    "CCCC(Br)C(Br)CC": [
        "3,4-Dibromoheptane",
        "21266-90-0",
        25.0,
        172.83,
        1.480261,
        2.98022,
        4.2371,
        4.33,
        "Handbook 2017",
        4.7
    ],
    "BrCCCCCCCCBr": [
        "1,8-Dibromooctane",
        "4549-32-0",
        25.0,
        187.6,
        1.484085,
        6.242564,
        8.05869,
        8.15,
        "Handbook 2017",
        7.43
    ],
    "BrCCCCCCCCCBr": [
        "1,9-Dibromononane",
        "4549-33-1",
        20.0,
        204.17,
        1.482713,
        6.370162,
        7.67704,
        7.77,
        "Handbook 2017",
        7.15
    ],
    "BrCCCCCCCCCCBr": [
        "1,10-Dibromodecane",
        "4101-68-2",
        30.0,
        220.74,
        1.481547,
        6.362713,
        7.05823,
        7.15,
        "Handbook 2017",
        6.56
    ],
    "COCCOC": [
        "Ethylene glycol dimethyl ether (Glyme)",
        "110-71-4",
        24.0,
        104.8,
        1.371322,
        4.154577,
        4.41605,
        5.85,
        "Handbook 2017",
        7.3
    ],
    "CCOCCOCC": [
        "Ethylene glycol diethyl ether",
        "629-14-1",
        20.0,
        137.94,
        1.393788,
        2.088583,
        6.1418,
        5.01,
        "Handbook 2017",
        3.9
    ],
    "OCCO": [
        "1,2-Ethanediol (Ethylene glycol)",
        "107-21-1",
        20.0,
        56.7,
        1.415711,
        13.736153,
        35.11771,
        36.15,
        "Handbook 2017",
        41.4
    ],
    "CC(O)CO": [
        "1,2-Propanediol",
        "57-55-6",
        30.0,
        74.17,
        1.421797,
        12.060161,
        27.95205,
        27.25,
        "Handbook 2017",
        27.5
    ],
    "OCCCO": [
        "1,3-Propanediol",
        "504-63-2",
        20.0,
        73.27,
        1.427205,
        14.725757,
        35.46037,
        35.29,
        "Handbook 2017",
        35.1
    ],
    "CCC(O)CO": [
        "1,2-Butanediol",
        "584-03-2",
        25.0,
        90.74,
        1.429991,
        11.557835,
        23.80168,
        23.11,
        "Handbook 2017",
        22.4
    ],
    "CC(O)CCO": [
        "1,3-Butanediol",
        "107-88-0",
        25.0,
        90.74,
        1.429991,
        15.044449,
        28.45803,
        28.37,
        "Handbook 2017",
        28.8
    ],
    "OCCCCO": [
        "1,4-Butanediol",
        "110-63-4",
        25.0,
        89.84,
        1.434508,
        16.456324,
        31.6451,
        31.79,
        "Handbook 2017",
        31.9
    ],
    "CC(O)C(C)O": [
        "2,3-Butanediol",
        "513-85-9",
        20.0,
        91.64,
        1.425576,
        11.08947,
        23.92638,
        23.12,
        "Volume 17 - 1996GRI2",
        21.55
    ],
    "CCCC(O)CO": [
        "1,2-Pentanediol",
        "5343-92-0",
        24.0,
        107.31,
        1.435682,
        10.257898,
        20.6896,
        19.95,
        "Handbook 2017",
        17.31
    ],
    "CC(O)CCCO": [
        "1,4-Pentanediol",
        "626-95-9",
        23.0,
        107.31,
        1.435682,
        16.217729,
        26.93234,
        27.02,
        "Handbook 2017",
        26.74
    ],
    "OCCCCCO": [
        "1,5-Pentanediol",
        "111-29-5",
        20.0,
        106.41,
        1.439559,
        15.493215,
        29.14874,
        29.08,
        "Handbook 2017",
        26.2
    ],
    "CCC(O)C(C)O": [
        "2,3-Pentanediol",
        "42027-23-6",
        24.0,
        108.21,
        1.43188,
        10.442925,
        20.3836,
        19.69,
        "Handbook 2017",
        17.37
    ],
    "CC(O)CC(C)O": [
        "2,4-Pentanediol",
        "625-69-4",
        21.0,
        108.21,
        1.43188,
        15.024501,
        24.43589,
        24.35,
        "Handbook 2017",
        24.69
    ],
    "CC(C)(O)CCO": [
        "3-Methylbutane-1,3-diol",
        "2568-33-4",
        25.0,
        107.46,
        1.439622,
        14.86761,
        24.56143,
        24.47,
        "Volume 17 - 2004UOS1",
        24.56
    ],
    "CC(O)CC(C)(C)O": [
        "2-Methyl-2,4-pentanediol",
        "107-41-5",
        20.0,
        124.93,
        1.439917,
        17.932845,
        21.5154,
        21.57,
        "Handbook 2017",
        25.86
    ],
    "CCCC(O)C(CC)CO": [
        "2-Ethyl-1,3-hexanediol (Ethohexadiol)",
        "94-96-2",
        20.0,
        157.92,
        1.442923,
        16.033302,
        17.43682,
        17.4,
        "Handbook 2017",
        18.73
    ],
    "CC(O)CCC(C)O": [
        "Hexane-2,5-diol",
        "2935-44-6",
        20.0,
        124.78,
        1.436528,
        15.9135,
        23.60197,
        23.66,
        "Volume 17 - 1996GRI1",
        23.0
    ],
    "OCCCCCCCO": [
        "Heptane-1,7-diol",
        "629-30-1",
        20.0,
        139.55,
        1.44609,
        17.464495,
        23.41371,
        23.61,
        "Volume 17 - 1996GRI1",
        22.9
    ],
    "CO": [
        "Methanol",
        "67-56-1",
        20.0,
        41.36,
        1.321934,
        9.095238,
        32.9341,
        33.33,
        "Handbook 2017",
        33.0
    ],
    "CCO": [
        "Ethanol",
        "64-17-5",
        20.0,
        57.93,
        1.362038,
        9.119933,
        25.18152,
        25.49,
        "Handbook 2017",
        25.3
    ],
    "CCCO": [
        "1-Propanol",
        "71-23-8",
        20.0,
        74.5,
        1.38478,
        9.230521,
        20.45679,
        20.71,
        "Handbook 2017",
        20.8
    ],
    "CC(C)O": [
        "2-Propanol",
        "67-63-0",
        20.0,
        75.4,
        1.380113,
        9.111069,
        20.11034,
        20.35,
        "Handbook 2017",
        20.18
    ],
    "CCCCO": [
        "1-Butanol",
        "71-36-3",
        20.0,
        91.07,
        1.399435,
        9.373834,
        17.2933,
        17.51,
        "Handbook 2017",
        17.84
    ],
    "CCC(C)O": [
        "2-Butanol",
        "78-92-2",
        20.0,
        91.97,
        1.395425,
        9.192562,
        17.05394,
        17.26,
        "Handbook 2017",
        17.26
    ],
    "CCCCCCCOB(OCCCCCCC)OCCCCCCC": [
        "Triheptyl borate",
        "2938-83-2",
        20.0,
        413.36,
        1.433689,
        0.513077,
        NaN,
        2.2,
        "Volume 6 - 71M1",
        2.2
    ],
    "CCCCCCCCOB(OCCCCCCCC)OCCCCCCCC": [
        "Trioctyl borate",
        "2467-12-1",
        20.0,
        463.07,
        1.437255,
        0.375914,
        NaN,
        2.2,
        "Volume 6 - 71M1",
        2.16
    ],
    "CCCCCCCCCOB(OCCCCCCCCC)OCCCCCCCCC": [
        "Trinonyl borate",
        "2467-14-3",
        20.0,
        512.78,
        1.440137,
        0.551422,
        NaN,
        2.19,
        "Volume 6 - 71M1",
        2.2
    ],
    "CCCCCCCCCCOB(OCCCCCCCCCC)OCCCCCCCCCC": [
        "Tridecyl borate",
        "20236-81-7",
        20.0,
        562.49,
        1.442513,
        0.617679,
        NaN,
        2.19,
        "Volume 6 - 71M1",
        2.21
    ],
    "CCO[Si](C)(C)C": [
        "Ethoxytrimethylsilane",
        "1825-62-3",
        25.0,
        150.42,
        1.387945,
        1.366452,
        NaN,
        2.96,
        "Handbook 2017",
        3.01
    ],
    "CCCCO[Si](C)(C)C": [
        "1-Butoxy trimethylsilane",
        "1825-65-6",
        25.0,
        183.56,
        1.40194,
        1.231496,
        NaN,
        2.82,
        "Volume 6 - 71N1",
        2.76
    ],
    "CO[Si](C)(C)OC": [
        "Dimethoxydimethylsilane",
        "1112-39-6",
        25.0,
        140.1,
        1.379839,
        1.99159,
        NaN,
        3.45,
        "Handbook 2017",
        3.66
    ],
    "CCO[Si](C)(C)OCC": [
        "Diethoxydimethylsilane (Dimethyldiethoxysilane)",
        "78-62-6",
        25.0,
        173.24,
        1.396152,
        1.800326,
        NaN,
        3.2,
        "Handbook 2017",
        3.22
    ],
    "CO[Si](C)(OC)OC": [
        "Trimethoxymethylsilane",
        "1185-55-3",
        25.0,
        146.35,
        1.381133,
        3.354962,
        NaN,
        4.07,
        "Handbook 2017",
        4.9
    ],
    "CCO[Si](C)(OCC)OCC": [
        "Triethoxymethylsilane",
        "2031-67-6",
        25.0,
        196.06,
        1.402481,
        2.883798,
        NaN,
        3.58,
        "Handbook 2017",
        3.85
    ],
    "CCCCCO[Si](OCCCCC)(OCCCCC)OCCCCC": [
        "Tetrapentoxysilane",
        "6382-12-3",
        25.0,
        417.72,
        1.435637,
        2.569922,
        NaN,
        2.87,
        "Volume 6 - 69D1",
        2.82
    ],
    "CCC(C)O[Si](OC(C)CC)(OC(C)CC)OC(C)CC": [
        "Tetra-2-butoxysilane",
        "5089-76-9",
        25.0,
        355.04,
        1.425197,
        1.664123,
        NaN,
        2.99,
        "Volume 6 - 69D1",
        2.59
    ],
    "CC(C)CO[Si](OCC(C)C)(OCC(C)C)OCC(C)C": [
        "Tetra-2-methyl-1-propoxysilane",
        "681-98-1",
        25.0,
        355.04,
        1.425197,
        2.268127,
        NaN,
        2.99,
        "Volume 6 - 69D1",
        2.81
    ],
    "CCCCCC1CCC(c2ccc(F)cc2)CC1": [
        "1-Fluoro-4-(4-pentylcyclohexyl)benzene",
        "76802-61-4",
        45.0,
        257.21,
        1.497739,
        2.259697,
        NaN,
        3.28,
        "Volume 27 - 2009GIL1",
        3.38
    ],
    "Cc1c(C)c(C)c(Cl)c(C)c1C": [
        "Chloropentamethylbenzene",
        "5153-39-9",
        20.0,
        181.35,
        1.523577,
        3.90316,
        NaN,
        4.15,
        "Volume 6 - 40M1",
        5.8
    ],
    "CCc1ccccc1Cl": [
        "1-Chloro-2-ethylbenzene",
        "89-96-3",
        25.0,
        132.52,
        1.531157,
        1.758133,
        NaN,
        4.92,
        "Handbook 2017",
        4.36
    ],
    "CCc1cccc(Cl)c1": [
        "1-Chloro-3-ethylbenzene",
        "620-16-6",
        25.0,
        132.52,
        1.531157,
        2.39044,
        NaN,
        4.92,
        "Handbook 2017",
        5.18
    ],
    "CCc1ccc(Cl)cc1": [
        "1-Chloro-4-ethylbenzene",
        "622-98-0",
        25.0,
        132.52,
        1.531157,
        2.375277,
        NaN,
        4.92,
        "Handbook 2017",
        5.16
    ],
    "CCc1ccccc1Br": [
        "1-Bromo-2-ethylbenzene",
        "1973-22-4",
        25.0,
        135.3,
        1.557378,
        2.57535,
        NaN,
        4.67,
        "Handbook 2017",
        5.55
    ],
    "CCc1cccc(Br)c1": [
        "1-Bromo-3-ethylbenzene",
        "2725-82-8",
        25.0,
        135.3,
        1.557378,
        2.582759,
        NaN,
        4.67,
        "Handbook 2017",
        5.56
    ],
    "CCc1ccc(Br)cc1": [
        "1-Bromo-4-ethylbenzene",
        "1585-07-5",
        25.0,
        135.3,
        1.557378,
        2.478817,
        NaN,
        4.67,
        "Handbook 2017",
        5.42
    ],
    "CC(C)N": [
        "Isopropylamine",
        "75-31-0",
        20.0,
        81.43,
        1.395865,
        2.171519,
        NaN,
        5.12,
        "Handbook 2017",
        5.63
    ],
    "CCC(C)N": [
        "2-Aminobutane",
        "13952-84-6",
        20.0,
        98.0,
        1.407687,
        2.036405,
        NaN,
        4.61,
        "Volume 17 - 2004KIN1",
        4.82
    ],
    "CC(C)CN": [
        "1-Amino-2-methylpropane",
        "78-81-9",
        20.0,
        98.0,
        1.407687,
        1.835257,
        NaN,
        4.61,
        "Volume 17 - 2004KIN1",
        4.51
    ],
    "CC(C)(C)N": [
        "2-Amino-2-methylpropane",
        "75-64-9",
        20.0,
        98.15,
        1.411958,
        1.72244,
        NaN,
        4.63,
        "Volume 17 - 2004KIN1",
        4.36
    ],
    "NC1CCCCC1": [
        "Cyclohexylamine",
        "108-91-8",
        20.0,
        112.01,
        1.467006,
        1.854501,
        NaN,
        4.62,
        "Handbook 2017",
        4.55
    ],
    "NCc1ccccc1": [
        "Benzylamine",
        "100-46-9",
        20.0,
        109.24,
        1.553429,
        1.842026,
        NaN,
        5.28,
        "Handbook 2017",
        5.18
    ],
    "NCCCc1ccccc1": [
        "3-Phenylpropylamine",
        "2038-57-5",
        30.0,
        142.38,
        1.532871,
        2.310173,
        NaN,
        4.35,
        "Volume 6 - 77S2",
        4.83
    ],
    "CCc1ccccc1N": [
        "2-Ethylaniline",
        "578-54-1",
        27.8,
        125.59,
        1.545542,
        1.416517,
        NaN,
        5.25,
        "Volume 17 - 1995JAN1",
        4.09
    ],
    "CCc1ccc(N)cc1": [
        "4-Ethylaniline",
        "589-16-2",
        25.0,
        125.59,
        1.545542,
        1.951168,
        NaN,
        5.28,
        "Handbook 2017",
        4.84
    ],
    "CC(C)CCNCCC(C)C": [
        "Di(3-methyl-1-butyl)amine",
        "544-00-3",
        18.0,
        201.26,
        1.430184,
        0.753152,
        NaN,
        2.73,
        "Volume 6 - 05M1",
        2.5
    ],
    "CNCc1ccccc1": [
        "N-Benzyl-methylamine",
        "103-67-3",
        19.0,
        128.75,
        1.530626,
        1.706046,
        NaN,
        3.61,
        "Volume 6 - 11D1",
        4.4
    ],
    "CCNCc1ccccc1": [
        "Benzylethylamine",
        "14321-27-8",
        20.0,
        145.32,
        1.523248,
        1.884187,
        NaN,
        3.42,
        "Handbook 2017",
        4.3
    ],
    "CC(C)CCN(CCC(C)C)CCC(C)C": [
        "Triisopentylamine",
        "645-41-0",
        21.0,
        287.2,
        1.43785,
        0.541751,
        NaN,
        2.27,
        "Handbook 2017",
        2.29
    ],
    "CCCN(CC)c1ccccc1": [
        "N-Ethyl-N-propylaniline",
        "54813-78-4",
        20.0,
        180.65,
        1.509115,
        3.072086,
        NaN,
        3.9,
        "Volume 6 - 52C2",
        4.9
    ],
    "CCOC(C)(C)C": [
        "Ethyl (2-methyl-2-propyl) ether",
        "637-92-3",
        25.0,
        132.74,
        1.393414,
        4.879189,
        NaN,
        3.58,
        "Volume 6 - 69D1",
        7.07
    ],
    "CCCCCCCCCCOCCCCCCCCCC": [
        "Didecyl ether",
        "2456-28-2",
        20.0,
        363.67,
        1.439918,
        1.665108,
        NaN,
        2.67,
        "Handbook 2017",
        2.64
    ],
    "C1CCC(OC2CCCCC2)CC1": [
        "Dicyclohexyl ether",
        "4645-15-2",
        20.0,
        194.65,
        1.472041,
        1.819622,
        NaN,
        3.39,
        "Handbook 2017",
        3.45
    ],
    "CCOCc1ccccc1": [
        "Benzyl ethyl ether",
        "539-30-0",
        25.0,
        143.83,
        1.49954,
        1.659749,
        NaN,
        3.99,
        "Handbook 2017",
        3.9
    ],
    "c1ccc(COCc2ccccc2)cc1": [
        "Dibenzyl ether",
        "103-50-4",
        20.0,
        189.11,
        1.5729630000000001,
        1.620248,
        NaN,
        3.93,
        "Handbook 2017",
        3.82
    ],
    "CC1CCCO1": [
        "2-Methyltetrahydrofuran (2-Methyloxolane)",
        "96-47-9",
        25.0,
        99.41,
        1.408865,
        3.490702,
        NaN,
        6.41,
        "Handbook 2017",
        6.97
    ],
    "C[C@@H]1CC[C@H](C)O1": [
        "cis-2,5-dimethyltetrahydrofuran",
        "2144-41-4",
        22.5,
        116.88,
        1.41373,
        2.601829,
        NaN,
        5.76,
        "Volume 6 - 76G5",
        5.06
    ],
    "CC12CCC(CC1)C(C)(C)O2": [
        "Eucalyptol (Cineole)",
        "470-82-6",
        25.0,
        169.6,
        1.453105,
        2.97293,
        NaN,
        4.71,
        "Handbook 2017",
        4.57
    ],
    "COc1c(C)cccc1C": [
        "2,6-Dimethylanisole",
        "1004-66-6",
        20.0,
        143.39,
        1.505842,
        1.490207,
        NaN,
        3.71,
        "Handbook 2017",
        3.78
    ],
    "COc1cc(C)cc(C)c1": [
        "3,5-Dimethylanisole",
        "874-63-5",
        20.0,
        143.39,
        1.505842,
        1.427423,
        NaN,
        3.71,
        "Handbook 2017",
        3.71
    ],
    "CCCCOc1ccccc1": [
        "Butyl phenyl ether",
        "1126-79-0",
        20.0,
        160.4,
        1.496171,
        1.666639,
        NaN,
        3.5,
        "Handbook 2017",
        3.73
    ],
    "c1ccc(COc2ccccc2)cc1": [
        "Benzyl phenyl ether",
        "946-80-5",
        40.0,
        172.54,
        1.583574,
        1.447516,
        NaN,
        3.73,
        "Handbook 2017",
        3.75
    ],
    "CCCCCCC(C)(C)S": [
        "2-Methyl-2-octanethiol",
        "55646-15-6",
        20.0,
        189.33,
        1.456655,
        2.634791,
        NaN,
        3.82,
        "Volume 6 - 77A1",
        4.07
    ],
    "SC1CCCCC1": [
        "Cyclohexanethiol",
        "1569-69-3",
        25.0,
        120.34,
        1.4966,
        2.515196,
        NaN,
        5.16,
        "Handbook 2017",
        5.42
    ],
    "SCc1ccccc1": [
        "Benzenemethanethiol",
        "100-53-8",
        25.0,
        117.57,
        1.579325,
        1.597138,
        NaN,
        5.87,
        "Handbook 2017",
        4.71
    ],
    "SCCCc1ccccc1": [
        "Benzenepropanethiol",
        "24734-68-7",
        30.0,
        150.71,
        1.553856,
        1.912622,
        NaN,
        4.84,
        "Handbook 2017",
        4.36
    ],
    "CC(C)COC=O": [
        "Isobutyl formate (2-Methylpropyl formate)",
        "542-55-2",
        20.0,
        114.56,
        1.397198,
        3.626843,
        NaN,
        6.25,
        "Handbook 2017",
        6.41
    ],
    "CC(C)CCOC=O": [
        "Isopentyl formate",
        "110-45-2",
        15.0,
        131.13,
        1.405862,
        3.21173,
        NaN,
        5.8,
        "Handbook 2017",
        5.44
    ],
    "O=COC1CCCCC1": [
        "Cyclohexyl formate",
        "4351-54-6",
        20.0,
        128.57,
        1.449523,
        3.737116,
        NaN,
        6.18,
        "Handbook 2017",
        6.47
    ],
    "O=COCc1ccccc1": [
        "Benzyl formate",
        "104-57-4",
        30.0,
        125.8,
        1.522848,
        3.193196,
        NaN,
        6.78,
        "Handbook 2017",
        6.34
    ],
    "CCCCCCCCCCCCCCOC(C)=O": [
        "Tetradecyl acetate",
        "638-59-5",
        20.0,
        295.71,
        1.439256,
        2.996897,
        NaN,
        3.39,
        "Volume 6 - 64B2",
        3.41
    ],
    "COC(=O)Cc1ccccc1": [
        "Methyl 2-phenylacetate",
        "101-41-7",
        30.0,
        142.15,
        1.512072,
        2.720646,
        NaN,
        5.45,
        "Volume 6 - 65H1",
        5.18
    ],
    "CCCCCOC(=O)Cc1ccccc1": [
        "Pentyl 2-phenylacetate",
        "5137-52-0",
        30.0,
        208.43,
        1.497663,
        3.158816,
        NaN,
        4.27,
        "Volume 6 - 65H1",
        4.43
    ],
    "O=C(Cc1ccccc1)OCc1ccccc1": [
        "Benzyl 2-phenylacetate",
        "102-16-9",
        30.0,
        204.0,
        1.573835,
        2.660621,
        NaN,
        4.79,
        "Volume 6 - 65H1",
        4.54
    ],
    "CCCC(=O)OCC(C)C": [
        "2-Methyl-1-butyl butanoate",
        "539-90-2",
        19.0,
        164.05,
        1.41453,
        2.567565,
        NaN,
        4.45,
        "Volume 6 - 11D1",
        4.1
    ],
    "CCCCCCCCCC(=O)OC": [
        "Methyl decanoate",
        "110-42-9",
        20.0,
        212.86,
        1.428504,
        2.78676,
        NaN,
        3.9,
        "Volume 6 - 64G4",
        3.79
    ],
    "CCCCCCCCCCCCCCCC(=O)OCCCCCCCCCCCCCC": [
        "Tetradecyl palmitate",
        "4536-26-9",
        50.0,
        527.69,
        1.451501,
        2.563844,
        NaN,
        2.75,
        "Volume 6 - 52G1",
        2.66
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCCCCCCCCCC": [
        "Decyl stearate",
        "32509-55-0",
        40.0,
        494.55,
        1.450451,
        2.930904,
        NaN,
        2.81,
        "Volume 6 - 52G1",
        2.81
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCCCCCCCCCCCCCC": [
        "Tetradecyl stearate",
        "17661-50-6",
        50.0,
        560.83,
        1.452428,
        2.755309,
        NaN,
        2.71,
        "Volume 6 - 52G1",
        2.67
    ],
    "CCCCC(=O)OC1CCCCC1": [
        "Cyclohexyl pentanoate",
        "1551-43-5",
        20.0,
        194.63,
        1.452541,
        3.05031,
        NaN,
        4.24,
        "Volume 6 - 64B2",
        4.32
    ],
    "CCCCCC(=O)OC1CCCCC1": [
        "Cyclohexyl hexanoate",
        "6243-10-3",
        20.0,
        211.2,
        1.453691,
        3.07091,
        NaN,
        4.06,
        "Volume 6 - 64B2",
        4.15
    ],
    "CCCCCCC(=O)OC1CCCCC1": [
        "Cyclohexyl heptanoate",
        "5454-26-2",
        20.0,
        227.77,
        1.454674,
        3.009307,
        NaN,
        3.91,
        "Volume 6 - 64B2",
        3.95
    ],
    "CCCCCCCC(=O)OC1CCCCC1": [
        "Cyclohexyl octanoate",
        "1551-42-4",
        20.0,
        244.34,
        1.455525,
        2.820877,
        NaN,
        3.78,
        "Volume 6 - 64B2",
        3.7
    ],
    "CCCCCCCCCC(=O)OC1CCCCC1": [
        "Cyclohexyl decanoate",
        "1551-40-2",
        20.0,
        277.48,
        1.456922,
        3.190292,
        NaN,
        3.57,
        "Volume 6 - 64B2",
        3.7
    ],
    "CCCCCCCCCCCC(=O)OC1CCCCC1": [
        "Cyclohexyl laurate",
        "6301-70-8",
        20.0,
        310.62,
        1.458023,
        3.147067,
        NaN,
        3.41,
        "Volume 6 - 64B2",
        3.5
    ],
    "CCCOC(=O)C1CCCCC1": [
        "Propyl cyclohexanecarboxylate",
        "6739-34-0",
        20.0,
        178.06,
        1.451178,
        2.936098,
        NaN,
        4.45,
        "Volume 6 - 64B2",
        4.44
    ],
    "CCCCOC(=O)C1CCCCC1": [
        "Butyl cyclohexanecarboxylate",
        "6553-81-7",
        20.0,
        194.63,
        1.452541,
        2.975704,
        NaN,
        4.24,
        "Volume 6 - 64B2",
        4.26
    ],
    "CCCCCOC(=O)C1CCCCC1": [
        "Pentyl cyclohexanecarboxylate",
        "6553-83-9",
        20.0,
        211.2,
        1.453691,
        3.002937,
        NaN,
        4.06,
        "Volume 6 - 64B2",
        4.1
    ],
    "CCCCCCOC(=O)C1CCCCC1": [
        "Hexyl cyclohexanecarboxylate",
        "27948-10-3",
        20.0,
        227.77,
        1.454674,
        2.994502,
        NaN,
        3.91,
        "Volume 6 - 64B2",
        3.94
    ],
    "CCCCCCCOC(=O)C1CCCCC1": [
        "Heptyl cyclohexanecarboxylate",
        "92319-47-6",
        20.0,
        244.34,
        1.455525,
        3.013705,
        NaN,
        3.78,
        "Volume 6 - 64B2",
        3.82
    ],
    "CCCCCCCCOC(=O)C1CCCCC1": [
        "Octyl cyclohexanecarboxylate",
        "89611-20-1",
        20.0,
        260.91,
        1.456268,
        3.00558,
        NaN,
        3.67,
        "Volume 6 - 64B2",
        3.7
    ],
    "CCCCCCCCCOC(=O)C1CCCCC1": [
        "Nonyl cyclohexanecarboxylate",
        "70289-37-1",
        20.0,
        277.48,
        1.456922,
        3.00654,
        NaN,
        3.57,
        "Volume 6 - 64B2",
        3.6
    ],
    "CCCCCCCCCCOC(=O)C1CCCCC1": [
        "Decyl cyclohexanecarboxylate",
        "93479-48-2",
        20.0,
        294.05,
        1.457503,
        3.023551,
        NaN,
        3.48,
        "Volume 6 - 64B2",
        3.52
    ],
    "CCCCCCCCCCCOC(=O)C1CCCCC1": [
        "Undecyl cyclohexanecarboxylate",
        "94107-44-5",
        20.0,
        310.62,
        1.458023,
        3.042797,
        NaN,
        3.41,
        "Volume 6 - 64B2",
        3.45
    ],
    "CCCCCCCCCCCCOC(=O)C1CCCCC1": [
        "Dodecyl cyclohexanecarboxylate",
        "94107-45-6",
        20.0,
        327.19,
        1.45849,
        3.023468,
        NaN,
        3.34,
        "Volume 6 - 64B2",
        3.37
    ],
    "CCCCCCCC/C=C\\CCCCCCCCCCCC(=O)OC": [
        "Methyl cis-13-docosenecarboxylate",
        "1120-34-9",
        20.0,
        405.02,
        1.456106,
        2.849122,
        NaN,
        3.08,
        "Volume 6 - 64G4",
        3.04
    ],
    "CCCCCC(=O)Oc1ccccc1": [
        "Phenyl hexanoate",
        "7780-16-7",
        20.0,
        191.86,
        1.50032,
        2.408707,
        NaN,
        4.05,
        "Volume 6 - 64B2",
        4.1
    ],
    "CCCCCCC(=O)Oc1ccccc1": [
        "Phenyl heptanoate",
        "56052-14-3",
        20.0,
        208.43,
        1.497663,
        2.377896,
        NaN,
        3.88,
        "Volume 6 - 64B2",
        3.9
    ],
    "CCCCCCCC(=O)Oc1ccccc1": [
        "Phenyl octanoate",
        "5457-78-3",
        20.0,
        225.0,
        1.495401,
        2.329222,
        NaN,
        3.73,
        "Volume 6 - 64B2",
        3.72
    ],
    "CCCCCCCCCC(=O)Oc1ccccc1": [
        "Phenyl decanoate",
        "14353-75-4",
        20.0,
        258.14,
        1.491757,
        2.371712,
        NaN,
        3.51,
        "Volume 6 - 64B2",
        3.52
    ],
    "CCCCCCCOC(=O)c1ccccc1": [
        "Heptyl benzoate",
        "7155-12-6",
        20.0,
        225.0,
        1.495401,
        3.411308,
        NaN,
        4.44,
        "Volume 6 - 64B2",
        4.5
    ],
    "CCCCCCCCOC(=O)c1ccccc1": [
        "Octyl benzoate",
        "94-50-8",
        20.0,
        241.57,
        1.493453,
        3.445764,
        NaN,
        4.26,
        "Volume 6 - 64B2",
        4.34
    ],
    "CCCCCCCCCOC(=O)c1ccccc1": [
        "Nonyl benzoate",
        "5451-95-6",
        20.0,
        258.14,
        1.491757,
        3.476749,
        NaN,
        4.11,
        "Volume 6 - 64B2",
        4.2
    ],
    "CCCCCCCCCCOC(=O)c1ccccc1": [
        "Decyl benzoate",
        "36685-97-9",
        20.0,
        274.71,
        1.490267,
        3.459562,
        NaN,
        3.97,
        "Volume 6 - 64B2",
        4.05
    ],
    "CCCCCCCCCCCCOC(=O)c1ccccc1": [
        "Dodecyl benzoate",
        "2915-72-2",
        20.0,
        307.85,
        1.487773,
        3.61434,
        NaN,
        3.75,
        "Volume 6 - 64B2",
        3.9
    ],
    "CCOC(=O)/C=C/c1ccccc1": [
        "Ethyl cinnamate",
        "4192-77-2",
        20.0,
        168.61,
        1.528498,
        3.433162,
        NaN,
        5.93,
        "Handbook 2017",
        5.63
    ],
    "CCCOC(=O)/C=C/c1ccccc1": [
        "Propyl cinnamate",
        "74513-58-9",
        20.0,
        185.18,
        1.522903,
        3.628241,
        NaN,
        5.53,
        "Handbook 2017",
        5.45
    ],
    "CCCCCOC(=O)C=Cc1ccccc1": [
        "Pentyl cinnamate",
        "3487-99-8",
        20.0,
        218.32,
        1.514309,
        3.65562,
        NaN,
        4.93,
        "Handbook 2017",
        4.89
    ],
    "CC(C)CCOC(=O)Cl": [
        "3-Methyl-1-butyl chlorocarbonate",
        "628-50-2",
        20.0,
        142.64,
        1.426295,
        5.498839,
        NaN,
        8.17,
        "Volume 6 - 11D1",
        7.8
    ],
    "CC(C)COC(=O)C(Cl)(Cl)Cl": [
        "Isobutyl trichloroacetate",
        "33560-15-5",
        20.0,
        167.15,
        1.466186,
        5.881354,
        NaN,
        7.37,
        "Handbook 2017",
        7.67
    ],
    "CC(C)CCOC(=O)C(Cl)(Cl)Cl": [
        "Isopentyl trichloroacetate",
        "57392-55-9",
        20.0,
        183.72,
        1.466284,
        6.056892,
        NaN,
        6.86,
        "Handbook 2017",
        7.29
    ],
    "CCOC(=O)C(C)(C)Br": [
        "Ethyl 2-bromo-2-methylpropanoate",
        "600-00-0",
        30.0,
        145.57,
        1.453722,
        6.194567,
        NaN,
        8.26,
        "Handbook 2017",
        8.55
    ],
    "CCCCCOC(=O)c1ccccc1C(=O)OCCCCC": [
        "Dipentyl phthalate",
        "131-18-0",
        20.0,
        295.63,
        1.494648,
        7.091952,
        NaN,
        5.72,
        "Handbook 2017",
        6.0
    ],
    "CCCCCCOC(=O)c1ccccc1C(=O)OCCCCCC": [
        "Dihexyl phthalate",
        "84-75-3",
        20.0,
        328.77,
        1.491863,
        7.207858,
        NaN,
        5.31,
        "Handbook 2017",
        5.62
    ],
    "CCCCCCCCOC(=O)c1ccccc1C(=O)OCCCCCCCC": [
        "Dioctyl phthalate",
        "117-84-0",
        20.0,
        395.05,
        1.487705,
        7.80722,
        NaN,
        4.71,
        "Handbook 2017",
        5.22
    ],
    "CCC(C)(C)ON=O": [
        "tert-Pentyl nitrite",
        "5156-41-2",
        25.0,
        125.47,
        1.399896,
        7.618559,
        NaN,
        8.37,
        "Volume 6 - 63G1",
        10.88
    ],
    "O=NOC1CCCCC1": [
        "Cyclohexyl nitrite",
        "5156-40-1",
        25.0,
        122.76,
        1.441824,
        5.822234,
        NaN,
        9.04,
        "Volume 6 - 63G1",
        9.33
    ],
    "CC(ON=O)c1ccccc1": [
        "1-Phenylethyl nitrite",
        "7214-60-0",
        25.0,
        137.46,
        1.50821,
        4.601548,
        NaN,
        9.04,
        "Volume 6 - 63G1",
        7.72
    ],
    "CCc1ccccn1": [
        "2-Ethylpyridine",
        "100-71-0",
        20.0,
        115.2,
        1.503797,
        4.209188,
        NaN,
        9.33,
        "Handbook 2017",
        8.33
    ],
    "CCc1ccncc1": [
        "4-Ethylpyridine",
        "536-75-4",
        20.0,
        115.2,
        1.503797,
        5.872801,
        NaN,
        9.33,
        "Handbook 2017",
        10.98
    ],
    "Cc1cc(C)nc(C)c1": [
        "2,4,6-Trimethylpyridine (2,4,6-Collidine)",
        "108-75-8",
        25.0,
        131.33,
        1.506027,
        4.479836,
        NaN,
        8.3,
        "Handbook 2017",
        7.81
    ],
    "Cc1ccc2ncccc2c1": [
        "6-Methylquinoline",
        "91-62-3",
        20.0,
        133.8,
        1.593643,
        4.268721,
        NaN,
        8.22,
        "Handbook 2017",
        8.48
    ],
    "Cc1cccc2cccnc12": [
        "8-Methylquinoline",
        "611-32-5",
        20.0,
        133.8,
        1.593643,
        3.012565,
        NaN,
        8.22,
        "Handbook 2017",
        6.58
    ],
    "COP(C)(=O)OC": [
        "Dimethyl methylphosphonate",
        "756-79-6",
        20.0,
        114.19,
        1.391159,
        15.082649,
        NaN,
        13.28,
        "Volume 6 - 73K1",
        22.3
    ],
    "CCCCCCCCP(=O)(OCCCCCC)OCCCCCC": [
        "Dihexyl octanephosphonate",
        "14576-76-2",
        25.0,
        395.88,
        1.444887,
        8.543526,
        NaN,
        5.19,
        "Volume 6 - 73K1",
        5.15
    ],
    "CCCCCCCCCCP(=O)(OCC)OCC": [
        "Diethyl decanephosphonate",
        "16165-68-7",
        20.0,
        296.46,
        1.437461,
        8.068559,
        NaN,
        6.37,
        "Volume 6 - 73K1",
        6.06
    ],
    "CCCCCCCCCCP(=O)(OCCCCCC)OCCCCCC": [
        "Dihexyl decanephosphonate",
        "14580-77-9",
        20.0,
        429.02,
        1.446603,
        7.968668,
        NaN,
        4.99,
        "Volume 6 - 73K1",
        4.74
    ],
    "CCCCCCCCCCP(=O)(OCCCCCCC)OCCCCCCC": [
        "Diheptyl decanephosphonate",
        "14580-78-0",
        20.0,
        462.16,
        1.448075,
        8.642982,
        NaN,
        4.77,
        "Volume 6 - 73K1",
        4.77
    ],
    "CC(C)OP(C)(=O)OC(C)C": [
        "Bis(2-propyl) methanephosphonate",
        "1445-75-6",
        20.0,
        182.27,
        1.414343,
        7.96531,
        NaN,
        9.1,
        "Volume 6 - 73K1",
        8.5
    ],
    "CCCCCCCCP(=O)(OC)OC": [
        "Dimethyl octanephosphonate",
        "6172-97-0",
        20.0,
        230.18,
        1.428995,
        8.340035,
        NaN,
        7.66,
        "Volume 6 - 73K1",
        7.45
    ],
    "CCN(CC)C(=O)N(C)C": [
        "N,N-Diethyl-N',N'-dimethyl urea",
        "14216-18-3",
        25.0,
        160.19,
        1.448561,
        15.610983,
        NaN,
        17.57,
        "Volume 6 - 58H1",
        17.89
    ],
    "CCCCN=C=O": [
        "Butyl isocyanate",
        "111-36-4",
        20.0,
        111.49,
        1.416202,
        7.440849,
        NaN,
        13.17,
        "Volume 6 - 74Z2",
        12.29
    ],
    "CCCCCCCCCCCCCCCCCCN=C=O": [
        "Octadecyl isocyanate",
        "112-96-9",
        30.0,
        343.47,
        1.450487,
        7.425477,
        NaN,
        5.42,
        "Volume 6 - 75Z1",
        5.14
    ],
    "CCCCCCC(C)[N+](=O)[O-]": [
        "2-Nitrooctane",
        "4609-91-0",
        20.0,
        173.17,
        1.427753,
        13.116816,
        NaN,
        13.58,
        "Volume 6 - 64G2",
        14.0
    ],
    "CCCCCC(CC)[N+](=O)[O-]": [
        "3-Nitrooctane",
        "4609-92-1",
        20.0,
        173.17,
        1.427753,
        15.025531,
        NaN,
        13.58,
        "Volume 6 - 64G2",
        15.85
    ],
    "CCCCC(CCC)[N+](=O)[O-]": [
        "4-Nitrooctane",
        "4609-93-2",
        20.0,
        173.17,
        1.427753,
        14.870926,
        NaN,
        13.58,
        "Volume 6 - 64G2",
        15.7
    ],
    "CCc1ccccc1[N+](=O)[O-]": [
        "1-Ethyl-2-nitrobenzene",
        "612-22-6",
        0.0,
        134.48,
        1.532586,
        13.139252,
        NaN,
        25.02,
        "Handbook 2017",
        21.9
    ],
    "CCCCCO[N+](=O)[O-]": [
        "Pentyl nitrate",
        "1002-16-0",
        18.0,
        128.81,
        1.415056,
        5.978379,
        NaN,
        12.73,
        "Volume 6 - 49M3",
        9.0
    ],
    "CC(C)C(=O)OC(=O)C(C)C": [
        "2-Methylpropanoic anhydride (Isobutryic anhydride)",
        "97-72-3",
        19.0,
        163.27,
        1.421537,
        12.052912,
        NaN,
        13.83,
        "Handbook 2017",
        13.6
    ],
    "CC(C)(C)C=O": [
        "2,2-Dimethylpropanal",
        "630-19-3",
        20.0,
        108.46,
        1.400287,
        5.229435,
        NaN,
        11.8,
        "Handbook 2017",
        9.05
    ],
    "CCCCCCC(C)=O": [
        "2-Octanone",
        "111-13-7",
        20.0,
        156.9,
        1.417161,
        7.797033,
        NaN,
        11.23,
        "Handbook 2017",
        9.51
    ],
    "CCCCCC(=O)CC": [
        "3-Octanone",
        "106-68-3",
        30.0,
        156.9,
        1.417161,
        9.0449,
        NaN,
        10.9,
        "Handbook 2017",
        10.5
    ],
    "CCCCCCCC(C)=O": [
        "2-Nonanone",
        "821-55-6",
        22.0,
        173.47,
        1.42187,
        8.218107,
        NaN,
        10.29,
        "Handbook 2017",
        9.14
    ],
    "CCCCC(=O)CCCC": [
        "5-Nonanone",
        "502-56-7",
        20.0,
        173.47,
        1.42187,
        9.701656,
        NaN,
        10.35,
        "Handbook 2017",
        10.6
    ],
    "CC(C)CC(=O)CC(C)C": [
        "2,6-Dimethyl-4-heptanone",
        "108-83-8",
        20.0,
        175.27,
        1.417364,
        9.135929,
        NaN,
        10.19,
        "Handbook 2017",
        9.91
    ],
    "CC(C)(C)C(=O)C(C)(C)C": [
        "Di-tert-butyl ketone",
        "815-24-7",
        14.0,
        175.57,
        1.422157,
        8.987894,
        NaN,
        10.43,
        "Handbook 2017",
        10.0
    ],
    "CCCCCCCCC(C)=O": [
        "2-Decanone",
        "693-54-9",
        14.0,
        190.04,
        1.425771,
        7.751276,
        NaN,
        9.79,
        "Handbook 2017",
        8.3
    ],
    "CCCCCCCCCC(C)=O": [
        "2-Undecanone",
        "112-12-9",
        12.0,
        206.61,
        1.429053,
        8.321411,
        NaN,
        9.22,
        "Handbook 2017",
        8.3
    ],
    "CCCCCCC(=O)CCCCCC": [
        "7-Tridecanone",
        "462-18-0",
        30.0,
        239.75,
        1.434274,
        9.124938,
        NaN,
        7.81,
        "Handbook 2017",
        7.6
    ],
    "CCCCCCCCC(=O)CCCCCCCC": [
        "9-Heptadecanone",
        "540-08-9",
        55.0,
        306.03,
        1.441354,
        7.921957,
        NaN,
        6.15,
        "Handbook 2017",
        5.43
    ],
    "CCCCCCCCCC(=O)CCCCCCCCC": [
        "10-Nonadecanone",
        "504-57-4",
        80.0,
        339.17,
        1.443865,
        9.248154,
        NaN,
        5.45,
        "Handbook 2017",
        5.37
    ],
    "O=C1CCCCCCC1": [
        "Cyclooctanone",
        "502-49-8",
        30.0,
        134.63,
        1.464586,
        10.129982,
        NaN,
        11.87,
        "Volume 27 - 2012SWI2 et 2011JAD2",
        14.22
    ],
    "O=C1CCCCCCCCCCCC1": [
        "Cyclotridecanone",
        "832-10-0",
        30.0,
        217.48,
        1.465608,
        10.090512,
        NaN,
        7.94,
        "Volume 6 - 56G2",
        9.34
    ],
    "CC1C(=O)CC2(C(C)C)CC12": [
        "Thujone",
        "546-80-5",
        0.0,
        162.05,
        1.460797,
        8.099491,
        NaN,
        11.0,
        "Volume 6 - 40M1",
        10.8
    ],
    "CC12CCC(C1)C(C)(C)C2=O": [
        "Fenchone",
        "18492-37-0",
        21.0,
        159.82,
        1.471227,
        10.267745,
        NaN,
        10.59,
        "Handbook 2017",
        12.8
    ],
    "CCCCCCC(C)C#N": [
        "2-Cyanooctane",
        "2570-96-9",
        20.0,
        170.45,
        1.424289,
        12.73539,
        NaN,
        13.17,
        "Volume 6 - 64G2",
        13.76
    ],
    "CCCCCC(C#N)CC": [
        "3-Cyanooctane",
        "20469-88-9",
        20.0,
        170.45,
        1.424289,
        14.103617,
        NaN,
        13.17,
        "Volume 6 - 64G2",
        15.1
    ],
    "CCCCC(C#N)CCC": [
        "4-Cyanooctane",
        "20746-51-4",
        20.0,
        170.45,
        1.424289,
        13.828125,
        NaN,
        13.17,
        "Volume 6 - 64G2",
        14.83
    ],
    "CCCCCCCCCC#N": [
        "Decanenitrile",
        "1975-78-6",
        25.0,
        186.12,
        1.43021,
        10.444221,
        NaN,
        12.09,
        "Volume 17 - 2000HEL1",
        10.6
    ],
    "CCCCCCCCCCC#N": [
        "Undecanenitrile",
        "2244-07-7",
        25.0,
        202.69,
        1.433203,
        10.949599,
        NaN,
        11.26,
        "Volume 17 - 2000HEL1",
        10.3
    ],
    "CCCN(C=O)CCC": [
        "N,N-Di(1-propyl)formamide",
        "6282-00-4",
        20.0,
        150.48,
        1.434915,
        19.678674,
        NaN,
        22.78,
        "Volume 6 - 70S6",
        23.5
    ],
    "CC(C)N(C=O)C(C)C": [
        "N,N-Di(2-propyl)formamide",
        "2700-30-3",
        25.0,
        152.28,
        1.429527,
        21.057567,
        NaN,
        22.0,
        "Volume 6 - 73R4",
        24.2
    ],
    "CCC(=O)N(C)C": [
        "N,N-Dimethylpropionamide",
        "758-96-3",
        20.0,
        117.12,
        1.420992,
        23.403753,
        NaN,
        32.62,
        "Volume 6 - 70S6",
        34.6
    ],
    "CCCC(=O)N(C)C": [
        "N,N-Dimethylbutanoicamide",
        "760-79-2",
        20.0,
        133.69,
        1.426645,
        22.614459,
        NaN,
        28.95,
        "Volume 6 - 70S6",
        29.7
    ],
    "CCCCC(=O)N(C)C": [
        "N,N-Dimethylpentanoicamide",
        "6225-06-5",
        20.0,
        150.26,
        1.431067,
        22.331583,
        NaN,
        26.05,
        "Volume 6 - 70S6",
        26.4
    ],
    "CCCCCC(=O)N(C)C": [
        "N,N-Dimethylhexanoicamide",
        "5830-30-8",
        20.0,
        166.83,
        1.434621,
        21.043084,
        NaN,
        23.7,
        "Volume 6 - 70S6",
        22.7
    ],
    "CCCN(CCC)C(C)=O": [
        "N,N-Di(1-Propyl)acetamide",
        "1116-24-1",
        20.0,
        166.83,
        1.434621,
        22.805177,
        NaN,
        23.7,
        "Volume 6 - 70S6",
        24.5
    ],
    "CCCCCCC(=O)N(C)C": [
        "N,N-Dimethylenanthamide",
        "1115-96-4",
        20.0,
        183.4,
        1.437539,
        20.136318,
        NaN,
        21.76,
        "Volume 6 - 70S6",
        20.0
    ],
    "CCCCCCCC(=O)N(C)C": [
        "N,N-Dimethyloctanoylamide",
        "1118-92-9",
        20.0,
        199.97,
        1.439979,
        18.84011,
        NaN,
        20.12,
        "Volume 6 - 70S6",
        17.4
    ],
    "CCCCCCCCC(=O)N(C)C": [
        "N,N-Dimethylpelargonamide",
        "6225-08-7",
        20.0,
        216.54,
        1.442048,
        18.31712,
        NaN,
        18.73,
        "Volume 6 - 70S6",
        15.8
    ],
    "CCCCCCCCCC(=O)N(C)C": [
        "N,N-Dimethylcaprinamide",
        "14433-76-2",
        20.0,
        233.11,
        1.443826,
        16.94799,
        NaN,
        17.54,
        "Volume 6 - 70S6",
        13.8
    ],
    "CCCCCN(CCCCC)C(C)=O": [
        "N,N-Dipentylacetamide",
        "16238-16-7",
        20.0,
        233.11,
        1.443826,
        19.664906,
        NaN,
        17.54,
        "Volume 6 - 70S6",
        15.8
    ],
    "CCS(=O)CC": [
        "Diethyl sulfoxide",
        "70-29-1",
        20.0,
        112.77,
        1.441353,
        28.085607,
        NaN,
        38.62,
        "Volume 17 - 2004GAB1",
        44.1
    ],
    "CCCCCCCS(=O)CCCCCCC": [
        "Diheptyl sulfoxide",
        "25355-20-8",
        74.0,
        278.47,
        1.456716,
        21.983234,
        NaN,
        14.33,
        "Volume 6 - 73B1",
        13.0
    ],
    "CCCCCCCCS(=O)CCCCCCCC": [
        "Dioctyl sulfoxide",
        "1986-89-6",
        87.0,
        311.61,
        1.457834,
        22.838605,
        NaN,
        12.56,
        "Volume 6 - 73B1",
        11.8
    ],
    "CCCCCCCCCS(=O)CCCCCCCCC": [
        "Dinonyl sulfoxide",
        "25355-21-9",
        86.0,
        344.75,
        1.458739,
        20.783225,
        NaN,
        11.53,
        "Volume 6 - 73B1",
        10.0
    ],
    "CC(C)S(C)(=O)=O": [
        "Methyl-i-propyl sulfone",
        "4853-74-1",
        25.0,
        119.24,
        1.40932,
        39.655031,
        NaN,
        41.31,
        "Kang Xu 2014",
        55.0
    ],
    "CCS(=O)(=O)C(C)C": [
        "Ethyl-i-propyl sulfone",
        "4853-75-2",
        25.0,
        135.81,
        1.416263,
        44.715606,
        NaN,
        36.77,
        "Kang Xu 2014",
        55.0
    ],
    "CCS(=O)(=O)CC(C)C": [
        "Ethyl-i-butyl sulfone",
        "34008-93-0  ",
        25.0,
        152.38,
        1.42172,
        32.229877,
        NaN,
        33.14,
        "Kang Xu 2014",
        36.0
    ],
    "CC(C)CS(=O)(=O)C(C)C": [
        "i-Propyl-i-butyl sulfone",
        "1222175-72-5  ",
        25.0,
        168.95,
        1.426122,
        41.613743,
        NaN,
        30.19,
        "Kang Xu 2014",
        42.0
    ],
    "CCC(C)S(=O)(=O)C(C)C": [
        "i-Propyl-s-butyl sulfone",
        "1345841-60-2  ",
        25.0,
        168.95,
        1.426122,
        51.789466,
        NaN,
        30.19,
        "Kang Xu 2014",
        52.0
    ],
    "CCCCS(=O)(=O)CC(C)C": [
        "Butyl-i-butyl sulfone",
        "1222175-70-3  ",
        25.0,
        185.52,
        1.429748,
        27.651359,
        NaN,
        27.74,
        "Kang Xu 2014",
        26.0
    ],
    "Cc1cccc(C)[n+]1[O-]": [
        "2,6-Dimethylpyridine-1-oxide",
        "1073-23-0",
        25.0,
        119.37,
        1.523768,
        28.089073,
        NaN,
        29.87,
        "Handbook 2017",
        46.11
    ],
    "CCP(C)(C)=O": [
        "Dimethyl ethylphosphine oxide",
        "39966-25-1",
        90.0,
        118.26,
        1.399541,
        30.026182,
        NaN,
        42.68,
        "Volume 6 - 74K2",
        34.4
    ],
    "CCCCCCCP(=O)(CCCCCCC)CCCCCCC": [
        "Triheptylphosphine oxide",
        "17262-51-0",
        50.0,
        399.95,
        1.446898,
        73.149707,
        NaN,
        15.99,
        "Volume 6 - 74K2",
        30.0
    ],
    "CCCP(=S)(CCC)CCC": [
        "Tripropylphosphine sulfide",
        "13639-72-0",
        20.0,
        212.14,
        1.481266,
        36.720848,
        NaN,
        38.03,
        "Volume 6 - 76V1",
        32.8
    ],
    "CCCCCP(=S)(CCCCC)CCCCC": [
        "Tripentylphosphine sulfide",
        "17643-99-1",
        20.0,
        311.56,
        1.476784,
        37.933981,
        NaN,
        26.13,
        "Volume 6 - 76V1",
        23.3
    ],
    "CCCCCCCCP(=S)(CCCCCCCC)CCCCCCCC": [
        "Trioctylphosphine sulfide",
        "2551-53-3",
        20.0,
        460.69,
        1.473697,
        40.714167,
        NaN,
        18.02,
        "Volume 6 - 76V1",
        17.2
    ],
    "CCCCCCCCCCP(=S)(CCCCCCCCCC)CCCCCCCCCC": [
        "Tridecylphosphine sulfide",
        "21722-53-2",
        70.0,
        560.11,
        1.472554,
        35.243142,
        NaN,
        13.05,
        "Volume 6 - 76V1",
        11.0
    ],
    "CC1OC(=O)OC1C": [
        "2,3-Butylene carbonate",
        "4437-70-1  ",
        25.0,
        104.88,
        1.419798,
        35.630576,
        NaN,
        58.22,
        "Kang Xu 2014",
        57.0
    ],
    "CC1(C)COC(=O)O1": [
        "i-Butylene carbonate",
        "4437-69-8  ",
        35.0,
        104.13,
        1.427632,
        23.86203,
        NaN,
        57.4,
        "Kang Xu 2014",
        38.0
    ],
    "CCCC1COC(=O)O1": [
        "Pentylene carbonate",
        "89489-56-5",
        25.0,
        120.55,
        1.429508,
        32.437533,
        NaN,
        51.5,
        "Kang Xu 2014",
        46.0
    ],
    "CCC[n+]1cc([O-])on1": [
        "3-Propylsydnone",
        "6939-15-7",
        25.0,
        112.66,
        1.457644,
        59.592023,
        NaN,
        79.47,
        "Volume 17 - 1994SAS1",
        93.0
    ],
    "CCC(C)[n+]1cc(=O)o[n-]1": [
        "3-sec-Butylsydnone",
        "3441-44-9",
        25.0,
        130.13,
        1.455497,
        56.721557,
        NaN,
        68.75,
        "Volume 17 - 1994SAS1",
        76.6
    ],
    "CCC[n+]1[n-]oc(=O)c1CC": [
        "3-Propyl-4-ethylsydnone",
        "18358-67-3",
        25.0,
        145.58,
        1.462777,
        52.811432,
        NaN,
        62.21,
        "Volume 17 - 1997HAN1",
        64.6
    ],
    "CCCC(C)(C)C(=O)O": [
        "2,2-Dimethyl pentanoic acid",
        "1185-39-3",
        23.0,
        140.15,
        1.434302,
        0.605452,
        NaN,
        2.74,
        "Volume 6 - 71B1",
        2.58
    ],
    "CCCCC(C)(CC)C(=O)O": [
        "2-Ethyl-2-methyl hexanoic acid",
        "1185-29-1",
        23.0,
        173.29,
        1.440547,
        0.877755,
        NaN,
        2.63,
        "Volume 6 - 71B1",
        2.7
    ],
    "CCCC(CCC)CC(=O)O": [
        "3-Propyl hexanoic acid",
        "25110-61-6",
        20.0,
        173.14,
        1.438103,
        0.450553,
        NaN,
        2.62,
        "Volume 6 - 64G2",
        2.38
    ],
    "CCC(C)C(C)C(C)C(=O)O": [
        "2,3,4-Trimethyl hexanoic acid",
        "35430-56-9",
        23.0,
        174.94,
        1.433368,
        1.813171,
        NaN,
        2.59,
        "Volume 6 - 71B1",
        3.4
    ],
    "CC(C)CC(C)C(C)C(=O)O": [
        "2,3,5-Trimethyl hexanoic acid",
        "35430-57-0",
        23.0,
        174.94,
        1.433368,
        0.787551,
        NaN,
        2.59,
        "Volume 6 - 71B1",
        2.6
    ],
    "CC(C)CCCC(C)CCCC(=O)O": [
        "5,9-Dimethyl decanoic acid",
        "35430-59-2",
        23.0,
        223.75,
        1.442668,
        1.616524,
        NaN,
        2.5,
        "Volume 6 - 71B2",
        3.0
    ],
    "CCCCCCCCCC(C)(C)C(=O)O": [
        "2,2-Dimethylundecanoic acid",
        "13005-29-3",
        23.0,
        239.57,
        1.447888,
        1.271359,
        NaN,
        2.49,
        "Volume 6 - 71B1",
        2.76
    ],
    "CC(C)CCCC(C)CCC(C)C(=O)O": [
        "2,5,9-Trimethyldecanoic acid",
        "35430-60-5",
        23.0,
        241.22,
        1.442601,
        1.812949,
        NaN,
        2.47,
        "Volume 6 - 71B1",
        3.04
    ],
    "CC(C)CCCC(C)CCCC(C)CCCCCCC(C)C(=O)O": [
        "2,9,13,17-Tetramethyloctadecanoic acid",
        "35430-61-6",
        23.0,
        391.25,
        1.450871,
        1.925961,
        NaN,
        2.34,
        "Volume 6 - 71B1",
        2.72
    ],
    "CC(C)CCCC(C)CCCC(C)CCCC(C)CCC(C)C(=O)O": [
        "2,5,9,13,17-Pentamethyloctadecanoic acid",
        "35430-62-7",
        23.0,
        408.72,
        1.450479,
        2.138731,
        NaN,
        2.33,
        "Volume 6 - 71B1",
        2.76
    ],
    "CCCCCCCC/C=C\\CCCCCCCCCCCC(=O)O": [
        "cis-13-docosene carboxylic acid",
        "112-86-7",
        34.6,
        380.97,
        1.465106,
        1.732035,
        NaN,
        2.39,
        "Volume 6 - 83M1",
        2.7
    ],
    "CCCCCCCCCCCCCCCCCCCCCC(=O)O": [
        "Docosanoic acid",
        "112-85-6",
        87.14,
        387.65,
        1.455318,
        0.289107,
        NaN,
        2.32,
        "Volume 17 - 1996MOG1",
        2.19
    ],
    "CCCCCCCCCCCC(=O)O": [
        "Dodecanoic acid",
        "143-07-7",
        45.29,
        221.95,
        1.446461,
        0.4189,
        NaN,
        2.49,
        "Volume 17 - 1997MOG1",
        2.3
    ],
    "CCc1ccc(O)cc1": [
        "4-Ethylphenol",
        "123-07-9",
        20.0,
        119.56,
        1.542385,
        5.433015,
        NaN,
        7.39,
        "Volume 17 - 1995FAT1",
        10.51
    ],
    "Cc1ccc(C(C)C)cc1O": [
        "2-Hydroxy-4-(2-propyl)toluene",
        "99-71-8",
        20.0,
        153.6,
        1.522313,
        5.24337,
        NaN,
        6.01,
        "Volume 6 - 74W2",
        8.1
    ],
    "CCCCCC(Cl)CC": [
        "3-Chlorooctane",
        "1117-79-9",
        20.0,
        171.21,
        1.425576,
        4.885266,
        NaN,
        6.1,
        "Volume 6 - 64G2",
        6.17
    ],
    "CCCCC(Cl)CCC": [
        "4-Chlorooctane",
        "999-07-5",
        20.0,
        171.21,
        1.425576,
        4.520816,
        NaN,
        6.1,
        "Volume 6 - 64G2",
        5.83
    ],
    "ClC1CCCCC1": [
        "Chlorocyclohexane",
        "542-18-7",
        30.0,
        118.94,
        1.456296,
        4.606849,
        NaN,
        8.23,
        "Handbook 2017",
        7.95
    ],
    "CC1(C)C2CCC1(C)C(Cl)C2": [
        "2-Chlorobornane",
        "464-41-5",
        95.0,
        174.13,
        1.475279,
        4.425997,
        NaN,
        5.5,
        "Handbook 2017",
        5.21
    ],
    "ClCc1ccccc1": [
        "(Chloromethyl)benzene",
        "100-44-7",
        20.0,
        116.17,
        1.536469,
        3.095132,
        NaN,
        7.97,
        "Handbook 2017",
        6.85
    ],
    "CCCCCC(Br)CC": [
        "3-Bromooctane",
        "999-64-4",
        20.0,
        173.99,
        1.446027,
        4.678729,
        NaN,
        6.18,
        "Volume 6 - 64G2",
        6.08
    ],
    "CCCCC(Br)CCC": [
        "4-Bromooctane",
        "999-06-4",
        20.0,
        173.99,
        1.446027,
        4.540761,
        NaN,
        6.18,
        "Volume 6 - 64G2",
        5.95
    ],
    "CCCCC(CC)CBr": [
        "3-(Bromomethyl)heptane",
        "18908-66-2",
        25.0,
        173.99,
        1.446027,
        4.672219,
        NaN,
        5.01,
        "Volume 6 - 75S2",
        6.0
    ],
    "CCCCCCCCCCCCCCCCCCCCCCBr": [
        "1-Bromodocosane",
        "6938-66-5",
        42.7000000000001,
        405.07,
        1.45921,
        3.516073,
        NaN,
        3.22,
        "Volume 6 - 49H1",
        3.2
    ],
    "BrC1CCCCC1": [
        "Bromocyclohexane",
        "108-85-0",
        30.0,
        121.72,
        1.485568,
        4.513507,
        NaN,
        8.38,
        "Handbook 2017",
        8.0
    ],
    "BrCc1ccccc1": [
        "(Bromomethyl)benzene",
        "100-39-0",
        20.0,
        118.95,
        1.56633,
        2.876214,
        NaN,
        7.83,
        "Handbook 2017",
        6.66
    ],
    "BrCCCc1ccccc1": [
        "(3-Bromopropyl)benzene",
        "637-59-2",
        29.0,
        152.09,
        1.544105,
        2.898973,
        NaN,
        6.22,
        "Handbook 2017",
        5.41
    ],
    "CCCCCCC(C)I": [
        "2-Iodooctane",
        "557-36-8",
        20.0,
        182.11,
        1.479746,
        3.942844,
        NaN,
        5.48,
        "Volume 6 - 64G2",
        5.48
    ],
    "CCCCCC(I)CC": [
        "3-Iodooctane",
        "1117-80-2",
        20.0,
        182.11,
        1.479746,
        3.672267,
        NaN,
        5.48,
        "Volume 6 - 64G2",
        5.23
    ],
    "CCCCC(I)CCC": [
        "4-Iodooctane",
        "1117-32-4",
        20.0,
        182.11,
        1.479746,
        3.878081,
        NaN,
        5.48,
        "Volume 6 - 64G2",
        5.42
    ],
    "CCNC(=O)CC": [
        "N-Ethylpropionamide",
        "5129-72-6",
        25.0,
        114.93,
        1.424546,
        87.170856,
        NaN,
        124.4,
        "Volume 6 - 58V1",
        126.8
    ],
    "CCCNC(C)=O": [
        "N-Propylacetamide",
        "5331-48-6",
        25.0,
        114.93,
        1.424546,
        80.932075,
        NaN,
        124.4,
        "Volume 6 - 58V1",
        117.8
    ],
    "CCCC(=O)NCC": [
        "N-Ethylbutanoicamide",
        "13091-16-2",
        25.0,
        131.5,
        1.429858,
        83.399215,
        NaN,
        109.68,
        "Volume 6 - 58V1",
        107.0
    ],
    "CCCNC(=O)CCC": [
        "N-(1-Propyl)butanoicamide",
        "5129-73-7",
        40.0,
        148.07,
        1.433995,
        83.056373,
        NaN,
        93.45,
        "Volume 6 - 58V1",
        90.8
    ],
    "CCCCNC(=O)CC": [
        "N-(1-Butyl)propionicamide",
        "2955-67-1",
        25.0,
        148.07,
        1.433995,
        87.714775,
        NaN,
        98.1,
        "Volume 6 - 58V1",
        100.6
    ],
    "CCCCCNC(C)=O": [
        "N-(1-Pentyl)acetamide",
        "2524-60-9",
        25.0,
        148.07,
        1.433995,
        78.284742,
        NaN,
        98.1,
        "Volume 6 - 58V1",
        89.9
    ],
    "ClCCBr": [
        "1-Bromo-2-chloroethane",
        "107-04-0",
        10.0,
        85.4,
        1.462738,
        2.79488,
        NaN,
        7.55,
        "Handbook 2017",
        7.41
    ],
    "CC(CCl)CBr": [
        "3-Bromo-1-chloro-2-methylpropane",
        "6974-77-2",
        30.0,
        119.44,
        1.460272,
        5.276835,
        NaN,
        8.34,
        "Volume 6 - 78S2",
        8.9
    ],
    "CCCC(CBr)OCC": [
        "1-Bromo-2-ethoxypentane",
        "98429-70-0  ",
        25.0,
        163.67,
        1.442521,
        4.882437,
        NaN,
        4.19,
        "Volume 6 - 34S1",
        6.45
    ],
    "CCOC(CC)C(C)Br": [
        "2-Bromo-3-ethoxypentane",
        "854259-62-4  ",
        25.0,
        164.57,
        1.43997,
        4.881814,
        NaN,
        4.46,
        "Volume 6 - 34S1",
        6.4
    ],
    "CCOC(C)C(Br)CC": [
        "3-Bromo-2-ethoxypentane",
        "855751-65-4  ",
        25.0,
        164.57,
        1.43997,
        6.741383,
        NaN,
        4.46,
        "Volume 6 - 34S1",
        8.24
    ],
    "COC(=O)CCBr": [
        "Methyl 3-bromopropanoate",
        "3395-91-3",
        30.0,
        111.38,
        1.44979,
        2.885705,
        NaN,
        6.36,
        "Handbook 2017",
        5.81
    ],
    "COC(=O)CCCCl": [
        "Methyl 4-chlorobutanoate",
        "3153-37-5",
        30.0,
        125.17,
        1.424153,
        6.358262,
        NaN,
        8.2,
        "Handbook 2017",
        9.51
    ],
    "CCOC(=O)CCCl": [
        "Ethyl 3-chloropropanoate",
        "623-71-2",
        30.0,
        125.17,
        1.424153,
        6.891547,
        NaN,
        6.78,
        "Handbook 2017",
        10.19
    ],
    "CCOCCOC(C)=O": [
        "2-Ethoxyethyl acetate",
        "111-15-9",
        30.0,
        136.26,
        1.404628,
        5.43682,
        NaN,
        5.82,
        "Handbook 2017",
        7.57
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCCOC": [
        "2-Methoxyethyl stearate",
        "111-09-1",
        50.0,
        384.81,
        1.444765,
        4.155709,
        NaN,
        3.29,
        "Volume 6 - 45P2",
        3.39
    ],
    "CC(=O)CCC(=O)O": [
        "Levulinic acid",
        "123-76-2",
        25.0,
        104.28,
        1.439023,
        11.048632,
        NaN,
        17.92,
        "Volume 27 - 2011LOM1",
        19.08
    ],
    "COCCC#N": [
        "3-Methoxypropionitrile",
        "110-67-8  ",
        25.0,
        92.95,
        1.390325,
        20.581183,
        NaN,
        24.94,
        "Kang Xu 2014",
        36.0
    ],
    "ClCC(Cl)CCl": [
        "1,2,3-Trichloropropane",
        "96-18-4",
        20.0,
        111.82,
        1.454152,
        3.907094,
        NaN,
        12.31,
        "Handbook 2017",
        7.5
    ],
    "BrCC(Br)CBr": [
        "1,2,3-Tribromopropane",
        "96-11-7",
        30.0,
        120.16,
        1.545166,
        2.691407,
        NaN,
        8.6,
        "Handbook 2017",
        6.0
    ],
    "ClCCOCCCl": [
        "Dichloroethyl ether",
        "111-44-4",
        20.0,
        122.01,
        1.432687,
        14.356742,
        NaN,
        10.9,
        "Handbook 2017",
        21.2
    ],
    "ClCCCOCCCCl": [
        "Bis(3-chloro-1-propyl) ether",
        "629-36-7",
        20.0,
        155.15,
        1.440001,
        7.965979,
        NaN,
        10.21,
        "Volume 6 - 51T2",
        10.1
    ],
    "O=[N+]([O-])OCC(CO[N+](=O)[O-])O[N+](=O)[O-]": [
        "Trinitroglycerol (Nitroglycerin)",
        "55-63-0",
        20.0,
        136.45,
        1.455265,
        14.002246,
        NaN,
        34.12,
        "Handbook 2017",
        19.25
    ],
    "O=[N+]([O-])OCC(CCl)O[N+](=O)[O-]": [
        "Clonitrate (3-Chloro-1,2-propanediol dinitrate)",
        "2612-33-1",
        20.0,
        128.24,
        1.454941,
        11.882998,
        NaN,
        27.67,
        "Handbook 2017",
        17.5
    ],
    "O=[N+]([O-])OC(CCl)CCl": [
        "1,3-Dichloro-2-propanyl nitrate",
        "21981-53-3",
        20.0,
        120.03,
        1.454574,
        8.222138,
        NaN,
        20.35,
        "Volume 6 - 42K1",
        13.28
    ],
    "CCCCOC(=O)CC(CC(=O)OCCCC)C(=O)OCCCC": [
        "Tris(1-butyl) tricarballate",
        "38094-11-0",
        20.0,
        338.89,
        1.449128,
        8.274007,
        NaN,
        5.18,
        "Volume 6 - 61R1",
        5.7
    ],
    "CC(C)CCOC(=O)CC(CC(=O)OCCC(C)C)C(=O)OCCC(C)C": [
        "Tris(3-methyl-1-butyl) tricarballate",
        "5333-56-2",
        20.0,
        391.3,
        1.448135,
        8.124315,
        NaN,
        4.72,
        "Volume 6 - 61R1",
        5.1
    ],
    "CCCCCCCCCC(=O)OCC(COC(=O)CCCCCCCCC)OC(=O)CCCCCCCCC": [
        "Tricaprin",
        "621-71-6",
        40.0,
        587.44,
        1.456775,
        6.299031,
        NaN,
        3.69,
        "Volume 6 - 67G4",
        3.48
    ],
    "CCCCC/C=C\\C/C=C\\CCCCCCCC(=O)OCC(COC(=O)CCCCCCC/C=C\\C/C=C\\CCCCC)OC(=O)CCCCCCC/C=C\\C/C=C\\CCCCC": [
        "Trilinolein",
        "537-40-6",
        20.0,
        945.04,
        1.485147,
        8.570093,
        NaN,
        3.25,
        "Volume 6 - 67G4",
        3.47
    ],
    "CC(=O)OCC(COC(C)=O)OC(C)=O": [
        "Glycerol triacetate (Triacetin)",
        "102-76-1",
        20.0,
        189.76,
        1.435035,
        6.410149,
        NaN,
        7.79,
        "Handbook 2017",
        7.11
    ],
    "CCCC(=O)OCC(COC(=O)CCC)OC(=O)CCC": [
        "Tributyrin",
        "60-01-5",
        10.0,
        289.18,
        1.446033,
        6.896177,
        NaN,
        5.89,
        "Handbook 2017",
        5.72
    ],
    "CCCCCC(=O)OCC(COC(=O)CCCCC)OC(=O)CCCCC": [
        "Glycerol trihexanoate (1,2,3-Propanetriyl hexanoate)",
        "621-70-5",
        20.0,
        388.6,
        1.451435,
        6.502458,
        NaN,
        4.76,
        "Handbook 2017",
        4.48
    ],
    "CCCCCCCC(=O)OCC(COC(=O)CCCCCCC)OC(=O)CCCCCCC": [
        "Glycerol trioctanoate (1,2,3-Propanetriyl octanoate)",
        "538-23-8",
        20.0,
        488.02,
        1.454647,
        6.384751,
        NaN,
        4.19,
        "Handbook 2017",
        3.93
    ],
    "CCCCCCCCCCCC(=O)OCC(COC(=O)CCCCCCCCCCC)OC(=O)CCCCCCCCCCC": [
        "Glycerol trilaurate (Trilaurin)",
        "538-24-9",
        40.0,
        686.86,
        1.458289,
        6.385268,
        NaN,
        3.45,
        "Handbook 2017",
        3.29
    ],
    "CCCCCCCCCCCCCCCC(=O)OCC(COC(=O)CCCCCCCCCCCCCCC)OC(=O)CCCCCCCCCCCCCCC": [
        "Glycerol tripalmitate (Tripalmitin)",
        "555-44-2",
        55.0,
        885.7,
        1.4603,
        5.866866,
        NaN,
        3.09,
        "Handbook 2017",
        2.9
    ],
    "CCCCCCCC/C=C/CCCCCCCC(=O)OCC(COC(=O)CCCCCCC/C=C/CCCCCCCC)OC(=O)CCCCCCC/C=C/CCCCCCCC": [
        "Glycerol trielaidate (Trielaidin)",
        "537-39-3",
        40.0,
        965.08,
        1.47277,
        6.315725,
        NaN,
        3.1,
        "Handbook 2017",
        2.98
    ],
    "CCCCCCCC/C=C\\CCCCCCCC(=O)OCC(COC(=O)CCCCCCC/C=C\\CCCCCCCC)OC(=O)CCCCCCC/C=C\\CCCCCCCC": [
        "Glycerol trioleate (Triolein)",
        "122-32-7",
        20.0,
        965.08,
        1.47277,
        6.78363,
        NaN,
        3.17,
        "Handbook 2017",
        3.11
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCC(COC(=O)CCCCCCCCCCCCCCCCC)OC(=O)CCCCCCCCCCCCCCCCC": [
        "Glycerol tristearate (Tristearin)",
        "555-43-1",
        80.0,
        985.12,
        1.461002,
        5.622754,
        NaN,
        2.92,
        "Handbook 2017",
        2.74
    ],
    "COCCOCCOC": [
        "Diethylene glycol dimethyl ether (Diglyme)",
        "111-96-6",
        25.0,
        144.19,
        1.394506,
        5.440282,
        NaN,
        6.6,
        "Handbook 2017",
        7.23
    ],
    "COCCOCCOCCOC": [
        "Triethylene glycol dimethyl ether (Triglyme)",
        "112-49-2",
        25.0,
        183.58,
        1.407911,
        7.221358,
        NaN,
        7.06,
        "Handbook 2017",
        7.62
    ],
    "COCCOCCOCCOCCOC": [
        "Tetraethylene glycol dimethyl ether",
        "143-24-8",
        25.0,
        222.97,
        1.416647,
        8.721956,
        NaN,
        7.38,
        "Handbook 2017",
        7.68
    ],
    "CCCCOCCOCCOCCOCCOCCCC": [
        "Tetraethylene glycol di-1-butyl ether",
        "112-98-1",
        25.0,
        322.39,
        1.432063,
        7.148846,
        NaN,
        5.71,
        "Volume 6 - 58H1",
        5.15
    ],
    "NCCO": [
        "Ethanolamine (Glycinol)",
        "141-43-5",
        20.0,
        62.73,
        1.433203,
        11.334161,
        NaN,
        24.66,
        "Handbook 2017",
        31.94
    ],
    "CC(C)(N)CO": [
        "2-Amino-2-methylpropan-1-ol",
        "124-68-5",
        30.0,
        96.92,
        1.444897,
        11.225484,
        NaN,
        16.16,
        "Volume 27 - 2007HSI1",
        20.59
    ],
    "OCCCl": [
        "2-Chloroethanol (Ethylene chlorohydrin)",
        "107-07-3",
        20.0,
        69.66,
        1.418687,
        10.293531,
        NaN,
        20.0,
        "Handbook 2017",
        25.8
    ],
    "OCCCCCCCl": [
        "6-Chloro-1-hexanol",
        "2009-83-8",
        -31.0,
        135.94,
        1.442162,
        13.287616,
        NaN,
        20.38,
        "Handbook 2017",
        21.6
    ],
    "COCCO": [
        "2-Methoxyethanol (Ethylene glycol monomethyl ether)",
        "109-86-4",
        25.0,
        80.75,
        1.38675,
        8.286654,
        NaN,
        15.76,
        "Handbook 2017",
        17.2
    ],
    "CCOCCO": [
        "2-Ethoxyethanol (Ethylene glycol monoethyl ether)",
        "110-80-5",
        25.0,
        97.32,
        1.40014,
        7.445796,
        NaN,
        13.53,
        "Handbook 2017",
        13.38
    ],
    "CCCOCCO": [
        "2-Propoxyethanol",
        "2807-30-9",
        20.0,
        113.89,
        1.409709,
        7.309027,
        NaN,
        12.09,
        "Volume 27 - 2012KIN1 et 2008CWI1",
        11.76
    ],
    "CCCCOCCO": [
        "2-Butoxyethanol",
        "111-76-2",
        25.0,
        130.46,
        1.41689,
        6.425831,
        NaN,
        10.67,
        "Volume 6 - 58H1",
        9.3
    ],
    "CC(C)OCCO": [
        "2-Isopropoxyethanol",
        "109-59-1",
        25.0,
        114.79,
        1.406391,
        6.803646,
        NaN,
        11.77,
        "Volume 17 - 1996KAA1",
        10.75
    ],
    "CC(C)COCCO": [
        "2-Isobutoxyethanol",
        "4439-24-1",
        25.0,
        131.36,
        1.413926,
        6.329298,
        NaN,
        10.56,
        "Volume 17 - 1996KAA1",
        9.09
    ],
    "CCCOCC(C)O": [
        "1-Propoxypropan-2-ol",
        "1569-01-3",
        25.0,
        131.36,
        1.413926,
        5.992061,
        NaN,
        10.56,
        "Volume 27 - 2012IGL1",
        8.68
    ],
    "CC(C)(C)OCCO": [
        "2-tert-Butoxyethanol",
        "7580-85-0",
        25.0,
        131.51,
        1.41712,
        6.117905,
        NaN,
        10.6,
        "Volume 27 - 2012IGL1",
        8.86
    ],
    "CCCCOCC(C)O": [
        "Propylene glycol monobutyl ether",
        "29387-86-8",
        20.0,
        147.93,
        1.419801,
        6.123129,
        NaN,
        9.75,
        "Volume 17 - 2005KIN2",
        8.19
    ],
    "CCCCCCCCCCCCCCCCCCOCCO": [
        "Octadecaoxy ethanol",
        "2136-72-3",
        55.0,
        362.44,
        1.448924,
        4.395678,
        NaN,
        4.76,
        "Volume 6 - 71P1",
        3.56
    ],
    "CCCCCCCCCCCCCCCCCCOCCCO": [
        "Octadecaoxy propanol",
        "17367-36-1",
        55.0,
        379.01,
        1.449721,
        5.430708,
        NaN,
        5.2,
        "Volume 6 - 71P1",
        3.86
    ],
    "CCCCCCCCCCCCCCCCCCCCOC(C)O": [
        "Eicosanoxyethanol",
        "2136-73-4",
        65.0,
        395.58,
        1.450452,
        4.364685,
        NaN,
        4.44,
        "Volume 6 - 71P1",
        3.38
    ],
    "CCCCCCCCCCCCCCCCCCCCCCOC(C)O": [
        "Docosanoxyethanol",
        "2136-74-5",
        65.0,
        428.72,
        1.451745,
        4.337055,
        NaN,
        4.25,
        "Volume 6 - 71P1",
        3.27
    ],
    "CCCCCCCCCCCCCCCCCCCCCCOC(O)CC": [
        "Docosanoxypropanol",
        "23377-41-5",
        65.0,
        445.29,
        1.452319,
        5.195929,
        NaN,
        4.63,
        "Volume 6 - 71P1",
        3.47
    ],
    "CCCCCCCCCCCCCCCCCCCCOC(O)CC": [
        "Eicosanoxypropanol",
        "24543-86-0",
        60.0,
        413.05,
        1.450082,
        5.287737,
        NaN,
        4.37,
        "Volume 6 - 71P1",
        3.63
    ],
    "CC(=O)OCCO": [
        "Ethylene glycol monoacetate",
        "542-59-6",
        30.0,
        95.64,
        1.415792,
        7.001864,
        NaN,
        15.07,
        "Handbook 2017",
        12.95
    ],
    "CCCCCC[C@@H](O)C/C=C\\CCCCCCCC(=O)OCC": [
        "cis-Ethyl ricinoleate",
        "75557-20-9",
        100.0,
        354.98,
        1.462664,
        4.434466,
        NaN,
        6.21,
        "Volume 6 - 59L3",
        3.47
    ],
    "CCCCCC[C@@H](O)C/C=C/CCCCCCCC(=O)OCC": [
        "trans-Ethyl ricinoleate",
        "108392-05-8",
        100.0,
        354.98,
        1.462664,
        5.328939,
        NaN,
        6.21,
        "Volume 6 - 59L3",
        3.77
    ],
    "CCCCCC[C@@H](O)C/C=C\\CCCCCCCC(=O)OCC(C)C": [
        "(3-Methyl-1-propyl) ricinolate",
        "3645-96-3",
        21.0,
        389.02,
        1.461913,
        6.905795,
        NaN,
        6.92,
        "Volume 6 - 24W1",
        4.7
    ],
    "CC(=O)CC(C)(C)O": [
        "Diacetone alcohol (4-Hydroxy-4-methyl-2-pentanone)",
        "123-42-2",
        25.0,
        123.58,
        1.429941,
        12.619682,
        NaN,
        20.43,
        "Handbook 2017",
        18.2
    ],
    "O=C(O)CCO": [
        "3-Hydroxypropanoic acid (Hydracrylic acid)",
        "503-66-2",
        23.0,
        71.59,
        1.449217,
        11.958739,
        NaN,
        20.46,
        "Handbook 2017",
        30.0
    ],
    "CC(O)CC(=O)O": [
        "3-Hydroxybutanoic acid",
        "625-71-8",
        23.0,
        89.06,
        1.447746,
        15.685442,
        NaN,
        16.66,
        "Handbook 2017",
        31.5
    ],
    "CCCCCC[C@@H](O)C/C=C\\CCCCCCCC(=O)O": [
        "cis-Ricinoleic acid",
        "141-22-0",
        100.0,
        314.36,
        1.473895,
        3.973252,
        NaN,
        5.98,
        "Volume 6 - 59L3",
        3.55
    ],
    "CCCCCC[C@@H](O)C/C=C/CCCCCCCC(=O)O": [
        "trans-Ricinoleic acid",
        "540-12-5",
        100.0,
        314.36,
        1.473895,
        3.902216,
        NaN,
        5.98,
        "Volume 6 - 59L3",
        3.52
    ],
    "CCCCCCC(O)C(C)C(=O)O": [
        "2-Methyl-3-hydroxynonanonic acid",
        "35781-43-2",
        23.0,
        189.38,
        1.455694,
        6.610005,
        NaN,
        8.68,
        "Volume 6 - 71B1",
        7.45
    ],
    "CCCCCCCC(O)C(C)C(=O)O": [
        "3-Hydroxy-2-methyl decanoic acid",
        "64192-83-2",
        23.0,
        205.95,
        1.456622,
        4.75113,
        NaN,
        8.12,
        "Volume 6 - 71B2",
        5.5
    ],
    "CC(C)CCCC(C)CC(C)(O)CC(=O)O": [
        "3,5,9-Trimethyl-3-hydroxydecanoic acid",
        "666830-25-7  ",
        23.0,
        240.14,
        1.45804,
        10.19195,
        NaN,
        7.2,
        "Volume 6 - 71B1",
        8.75
    ],
    "CC(=O)OCC(O)COC(C)=O": [
        "Glycerol 1,3-diacetate (1,3-Diacetin)",
        "105-70-4",
        15.0,
        150.82,
        1.440016,
        7.347787,
        NaN,
        13.82,
        "Handbook 2017",
        9.8
    ],
    "CC(=O)OCC(CO)OC(C)=O": [
        "1,2,3-Propanetriol 1,2-diacetate",
        "102-62-5",
        -28.5,
        150.82,
        1.440016,
        12.416632,
        NaN,
        16.83,
        "Volume 6 - 80I1",
        18.16
    ],
    "CCCCCCCCCCCCCCCC(=O)OCC(O)COC(=O)CCCCCCCCCCCCCCC": [
        "1,2,3-Propanetriol 1,3-dipalmitate",
        "502-52-3",
        72.0,
        614.78,
        1.460534,
        7.371081,
        NaN,
        4.26,
        "Volume 6 - 50C4",
        3.52
    ],
    "CCCCCCCCCCCCCCCCCC(=O)OCC(O)COC(=O)CCCCCCCCCCCCCCCCC": [
        "1,2,3-Propanetriol distearate",
        "1323-83-7",
        80.0,
        681.06,
        1.461188,
        6.841855,
        NaN,
        4.1,
        "Volume 6 - 52G1",
        3.25
    ],
    "COCCOCCO": [
        "2-(2-methoxyethoxy)ethanol",
        "111-77-3",
        25.0,
        120.14,
        1.409747,
        11.271927,
        NaN,
        15.33,
        "Volume 27 - 2011JOS1",
        16.35
    ],
    "CCOCCOCCO": [
        "2-(2-ethoxyethoxy)ethanol",
        "111-90-0",
        25.0,
        136.71,
        1.416595,
        10.210685,
        NaN,
        13.76,
        "Volume 17 - 1994KAA1",
        13.4
    ],
    "CCCCOCCOCCO": [
        "2-(2-Butoxyethoxy)ethanol",
        "112-34-5",
        25.0,
        169.85,
        1.426339,
        9.934551,
        NaN,
        11.48,
        "Volume 17 - 1994MAC1",
        10.93
    ],
    "COC(C)COC(C)CO": [
        "Dipropylene glycol monomethyl ether",
        "34590-94-8",
        20.0,
        155.08,
        1.416891,
        8.894868,
        NaN,
        12.47,
        "Volume 17 - 2005KIN2",
        10.76
    ],
    "CCCCCCOCCOCCO": [
        "2-(2-hexyloxyethoxy)ethanol",
        "112-59-4",
        25.0,
        202.99,
        1.432939,
        8.491445,
        NaN,
        9.93,
        "Volume 17 - 1994KAA1",
        8.3
    ],
    "CCCCOCC(C)OCC(C)O": [
        "Dipropylene glycol monobutyl ether",
        "35884-42-5",
        20.0,
        204.79,
        1.428953,
        7.745786,
        NaN,
        9.94,
        "Volume 17 - 2005KIN2",
        7.71
    ],
    "CCCCCCCCCCCCCCCCCCCCCCOCCOCCO": [
        "2-(2-(Docosyloxy)ethoxy)ethanol",
        "24897-44-7",
        63.3,
        468.11,
        1.452278,
        8.356858,
        NaN,
        4.94,
        "Volume 27 - 2008PIT1",
        4.3
    ],
    "CCCCOCCOCCOCCO": [
        "Tri(ethylene glycol) monobutyl ether",
        "143-22-6",
        25.0,
        209.24,
        1.432262,
        10.683756,
        NaN,
        11.47,
        "Volume 17 - 1994KAA1",
        9.8
    ],
    "CCCCCCCCCCCCCCCCCCOCCOCCOCCO": [
        "Triethylene glycol monooctadecyl ether",
        "4439-32-1",
        63.3,
        441.22,
        1.450558,
        9.797647,
        NaN,
        5.85,
        "Volume 27 - 2008PIT1",
        4.89
    ],
    "OCC(O)CCl": [
        "3-Chloro-1,2-propanediol (alpha-Chlorohydrin)",
        "96-24-2",
        20.0,
        85.9,
        1.460974,
        14.445191,
        NaN,
        32.1,
        "Handbook 2017",
        31.0
    ],
    "CC(=O)OCC(O)CO": [
        "Glycerol 1-acetate (1,2,3-Propanetriol-1-acetate)",
        "106-61-6",
        -31.0,
        111.88,
        1.448506,
        19.845614,
        NaN,
        29.64,
        "Handbook 2017",
        38.57
    ],
    "CCCCCCCCCCCCCCCC(=O)OCC(O)CO": [
        "Monopalmitin",
        "26657-96-5",
        67.1,
        343.86,
        1.461137,
        8.64219,
        NaN,
        8.32,
        "Volume 6 - 50C3",
        5.34
    ],
    "CC(O)COCC(C)O": [
        "Bis(2-hydroxy-1-propyl) ether",
        "25265-71-8",
        20.0,
        131.03,
        1.435273,
        14.727861,
        NaN,
        22.27,
        "Volume 6 - 71I1",
        20.38
    ],
    "OCCOCCO": [
        "Diethylene glycol (Diglycol)",
        "111-46-6",
        20.0,
        96.09,
        1.432931,
        17.300922,
        NaN,
        29.83,
        "Handbook 2017",
        31.82
    ],
    "OCCOCCOCCO": [
        "Triethylene glycol (Triglycol)",
        "112-27-6",
        20.0,
        135.48,
        1.440201,
        17.727997,
        NaN,
        25.35,
        "Handbook 2017",
        23.69
    ],
    "OCCOCCOCCOCCO": [
        "Tetraethylene glycol (Tetraglycol)",
        "112-60-7",
        20.0,
        174.87,
        1.444212,
        19.453837,
        NaN,
        22.33,
        "Handbook 2017",
        20.44
    ],
    "OCCOCCOCCOCCOCCO": [
        "Pentaethylene glycol",
        "4792-15-8",
        20.0,
        214.26,
        1.446754,
        20.921252,
        NaN,
        20.22,
        "Volume 6 - 56K1",
        18.16
    ],
    "OCCOCCOCCOCCOCCOCCO": [
        "Hexaethylene glycol",
        "2615-15-8",
        20.0,
        253.65,
        1.448509,
        21.537291,
        NaN,
        18.67,
        "Volume 6 - 56K1",
        16.0
    ],
    "OCCOCCOCCOCCOCCOCCOCCO": [
        "Heptaethylene glycol",
        "5617-32-3",
        20.0,
        293.04,
        1.449794,
        22.886704,
        NaN,
        17.5,
        "Volume 6 - 56K1",
        14.85
    ],
    "OCC(O)CO": [
        "Glycerol (1,2,3-Propanetriol)",
        "56-81-5",
        20.0,
        72.94,
        1.466226,
        18.514001,
        NaN,
        48.58,
        "Handbook 2017",
        46.53
    ],
    "OCCCCC(O)CO": [
        "1,2,6-Hexanetriol (1,2,6-Trihydroxyhexane)",
        "106-69-4",
        12.0,
        122.65,
        1.466649,
        20.229797,
        NaN,
        36.39,
        "Handbook 2017",
        31.5
    ],
    "OC[C@@H](O)[C@H](O)[C@@H](O)CO": [
        "Xylitol (Xylite)",
        "87-99-0",
        20.0,
        105.42,
        1.522735,
        21.097539,
        NaN,
        66.57,
        "Handbook 2017",
        40.0
    ],
    "OC[C@@H](O)[C@@H](O)[C@H](O)[C@@H](O)CO": [
        "D-Glucitol (Sorbitol)",
        "50-70-4",
        80.0,
        121.66,
        1.540151,
        25.269442,
        NaN,
        60.97,
        "Handbook 2017",
        35.5
    ],
    "OCC(O)C(O)C(O)C(O)C(O)CO": [
        "Glucoheptitol",
        "1069-00-7  ",
        20.0,
        137.9,
        1.553622,
        17.776921,
        NaN,
        78.71,
        "Volume 6 - 34G1",
        27.4
    ],
    "CC(C)CO": [
        "2-Methyl-1-propanol",
        "78-83-1",
        20.0,
        91.97,
        1.395425,
        9.575632,
        NaN,
        17.26,
        "Handbook 2017",
        17.93
    ],
    "CC(C)(C)O": [
        "2-Methyl-2-propanol",
        "75-65-0",
        25.0,
        92.12,
        1.399957,
        6.520509,
        NaN,
        17.07,
        "Handbook 2017",
        12.47
    ],
    "CCC(C)CO": [
        "2-Methyl-1-butanol",
        "137-32-6",
        25.0,
        108.54,
        1.406158,
        9.752209,
        NaN,
        14.8,
        "Handbook 2017",
        15.63
    ],
    "CC(C)CCO": [
        "3-Methyl-1-butanol",
        "123-51-3",
        20.0,
        108.54,
        1.406158,
        9.588664,
        NaN,
        15.03,
        "Handbook 2017",
        15.63
    ],
    "CCC(C)(C)O": [
        "2-Methyl-2-butanol",
        "75-85-4",
        25.0,
        108.69,
        1.410013,
        2.973404,
        NaN,
        14.86,
        "Handbook 2017",
        5.78
    ],
    "CC(C)C(C)O": [
        "3-Methyl-2-butanol",
        "598-75-4",
        25.0,
        109.44,
        1.402716,
        7.457755,
        NaN,
        14.62,
        "Handbook 2017",
        12.1
    ],
    "CC(C)(C)CO": [
        "2,2-Dimethyl-1-propanol",
        "75-84-3",
        60.0,
        108.69,
        1.410013,
        5.322532,
        NaN,
        13.43,
        "Handbook 2017",
        8.35
    ],
    "CCCC(C)CO": [
        "2-Methyl-1-pentanol",
        "105-30-6",
        25.0,
        125.11,
        1.414101,
        9.016781,
        NaN,
        13.15,
        "Volume 17 - 1998UOS2",
        12.93
    ],
    "CCC(C)CCO": [
        "3-Methyl-1-pentanol",
        "589-35-5",
        25.0,
        125.11,
        1.414101,
        10.772653,
        NaN,
        13.15,
        "Handbook 2017",
        15.2
    ],
    "CCC(C)(O)CC": [
        "3-Methyl-3-pentanol",
        "77-74-7",
        20.0,
        125.26,
        1.417454,
        2.136763,
        NaN,
        13.4,
        "Handbook 2017",
        4.32
    ],
    "CCC(C)(C)CO": [
        "2,2-Dimethyl-1-butanol",
        "1185-33-7",
        20.0,
        125.26,
        1.417454,
        6.979412,
        NaN,
        13.4,
        "Handbook 2017",
        10.5
    ],
    "CC(C)C(CO)C(C)C": [
        "3-Methyl-2-(2-propyl)-1-butanol",
        "18593-92-5",
        25.0,
        160.05,
        1.420087,
        8.367665,
        NaN,
        10.66,
        "Volume 6 - 58W1",
        9.83
    ],
    "CCC(CC)CO": [
        "2-Ethyl-1-butanol",
        "97-95-0",
        89.0,
        125.11,
        1.414101,
        4.526895,
        NaN,
        11.06,
        "Handbook 2017",
        6.19
    ],
    "CCCCC(C)CO": [
        "2-Methyl-1-hexanol",
        "624-22-6",
        25.0,
        141.68,
        1.420215,
        8.124319,
        NaN,
        11.87,
        "Volume 17 - 1998UOS2",
        10.65
    ],
    "CCCCC(C)(C)O": [
        "2-Methyl-2-hexanol",
        "625-23-0",
        24.0,
        141.83,
        1.423183,
        1.381994,
        NaN,
        11.94,
        "Handbook 2017",
        3.26
    ],
    "CCCC(C)C(C)O": [
        "3-Methyl-2-hexanol",
        "2313-65-7",
        24.0,
        142.58,
        1.417457,
        3.099643,
        NaN,
        11.79,
        "Handbook 2017",
        4.99
    ],
    "CCCC(C)(O)CC": [
        "3-Methyl-3-hexanol",
        "597-96-6",
        25.0,
        141.83,
        1.423183,
        1.376416,
        NaN,
        11.91,
        "Handbook 2017",
        3.25
    ],
    "CCC(O)(CC)CC": [
        "3-Ethyl-3-pentanol",
        "597-49-9",
        20.0,
        141.83,
        1.423183,
        1.262352,
        NaN,
        12.09,
        "Handbook 2017",
        3.16
    ],
    "CCCC(C)(C)CO": [
        "2,2-Dimethyl-1-pentanol",
        "2370-12-9",
        20.0,
        141.83,
        1.423183,
        3.932052,
        NaN,
        12.09,
        "Handbook 2017",
        6.02
    ],
    "CCCC(CO)C(C)C": [
        "2-(2-propyl)-1-pentanol",
        "111675-50-4",
        25.0,
        158.25,
        1.425068,
        6.906292,
        NaN,
        10.84,
        "Volume 6 - 58W1",
        8.5
    ],
    "CCCCCC(C)CO": [
        "2-Methyl-1-heptanol",
        "60435-70-3",
        20.0,
        158.25,
        1.425068,
        3.51147,
        NaN,
        11.0,
        "Handbook 2017",
        5.16
    ],
    "CCCCC(C)CCO": [
        "3-Methyl-1-heptanol",
        "1070-32-2",
        17.0,
        158.25,
        1.425068,
        1.065948,
        NaN,
        11.1,
        "Handbook 2017",
        2.88
    ],
    "CCCC(C)CCCO": [
        "4-Methyl-1-heptanol",
        "817-91-4",
        17.0,
        158.25,
        1.425068,
        2.941209,
        NaN,
        11.1,
        "Handbook 2017",
        4.63
    ],
    "CCC(C)CCCCO": [
        "5-Methyl-1-heptanol",
        "7212-53-5",
        17.0,
        158.25,
        1.425068,
        5.935935,
        NaN,
        11.1,
        "Handbook 2017",
        7.68
    ],
    "CC(C)CCCCCO": [
        "6-Methyl-1-heptanol",
        "1653-40-3",
        17.0,
        158.25,
        1.425068,
        8.657796,
        NaN,
        11.1,
        "Handbook 2017",
        10.54
    ],
    "CCCCCC(C)(C)O": [
        "2-Methyl-2-heptanol",
        "625-25-2",
        19.0,
        158.4,
        1.42773,
        1.682029,
        NaN,
        11.07,
        "Handbook 2017",
        3.43
    ],
    "CCCCC(C)C(C)O": [
        "3-Methyl-2-heptanol",
        "31367-46-1",
        16.0,
        159.15,
        1.422561,
        5.772325,
        NaN,
        11.04,
        "Handbook 2017",
        7.47
    ],
    "CCCC(C)CC(C)O": [
        "4-Methyl-2-heptanol",
        "56298-90-9",
        17.0,
        159.15,
        1.422561,
        1.880594,
        NaN,
        11.01,
        "Handbook 2017",
        3.59
    ],
    "CCC(C)CCC(C)O": [
        "5-Methyl-2-heptanol",
        "54630-50-1",
        5.0,
        159.15,
        1.422561,
        5.580653,
        NaN,
        11.43,
        "Handbook 2017",
        7.5
    ],
    "CC(C)CCCC(C)O": [
        "6-Methyl-2-heptanol",
        "4730-22-7",
        17.0,
        159.15,
        1.422561,
        4.756981,
        NaN,
        11.01,
        "Handbook 2017",
        6.41
    ],
    "CCCCC(O)C(C)C": [
        "2-Methyl-3-heptanol",
        "18720-62-2",
        20.0,
        159.15,
        1.422561,
        1.533109,
        NaN,
        10.91,
        "Handbook 2017",
        3.26
    ],
    "CCCCC(C)(O)CC": [
        "3-Methyl-3-heptanol",
        "5582-82-1",
        20.0,
        158.4,
        1.42773,
        1.216056,
        NaN,
        11.04,
        "Handbook 2017",
        3.01
    ],
    "CCCC(C)C(O)CC": [
        "4-Methyl-3-heptanol",
        "14979-39-6",
        20.0,
        159.15,
        1.422561,
        1.589405,
        NaN,
        10.91,
        "Handbook 2017",
        3.31
    ],
    "CCC(C)CC(O)CC": [
        "5-Methyl-3-heptanol",
        "18720-65-5",
        20.0,
        159.15,
        1.422561,
        2.160982,
        NaN,
        10.91,
        "Handbook 2017",
        3.83
    ],
    "CCC(O)CCC(C)C": [
        "6-Methyl-3-heptanol",
        "18720-66-6",
        20.0,
        159.15,
        1.422561,
        3.376344,
        NaN,
        10.91,
        "Handbook 2017",
        4.99
    ],
    "CCCC(O)CC(C)C": [
        "2-Methyl-4-heptanol",
        "21570-35-4",
        23.0,
        159.15,
        1.422561,
        1.639663,
        NaN,
        10.81,
        "Handbook 2017",
        3.34
    ],
    "CCCC(O)C(C)CC": [
        "3-Methyl-4-heptanol",
        "1838-73-9",
        17.0,
        159.15,
        1.422561,
        5.782577,
        NaN,
        11.01,
        "Handbook 2017",
        7.46
    ],
    "CCCC(C)(O)CCC": [
        "4-Methyl-4-heptanol",
        "598-01-6",
        23.0,
        158.4,
        1.42773,
        1.099866,
        NaN,
        10.94,
        "Handbook 2017",
        2.9
    ],
    "CCCCC(C)(C)CO": [
        "2,2-Dimethyl-1-hexanol",
        "2370-13-0",
        20.0,
        158.4,
        1.42773,
        2.822917,
        NaN,
        11.04,
        "Handbook 2017",
        4.5
    ],
    "CCCCC(CC)CO": [
        "2-Ethyl-1-hexanol",
        "104-76-7",
        25.0,
        158.25,
        1.425068,
        6.000858,
        NaN,
        10.84,
        "Handbook 2017",
        7.58
    ],
    "CCCCCCC(C)(C)CO": [
        "2,2-Dimethyl-1-octanol",
        "2370-14-1",
        20.0,
        191.54,
        1.434491,
        7.348366,
        NaN,
        9.46,
        "Handbook 2017",
        7.86
    ],
    "CCCCCCC(CO)CCCC": [
        "2-Butyl-1-octanol",
        "3913-02-8",
        90.0,
        224.53,
        1.437393,
        2.585197,
        NaN,
        7.01,
        "Handbook 2017",
        3.28
    ],
    "CCCCCCCCC(C)(C)CO": [
        "2,2-Dimethyl-1-decanol",
        "2370-15-2",
        20.0,
        224.68,
        1.439277,
        2.059065,
        NaN,
        8.34,
        "Volume 6 - 65D1",
        3.27
    ],
    "CCCCCO": [
        "1-Pentanol",
        "71-41-0",
        25.0,
        107.64,
        1.409666,
        9.28514,
        NaN,
        14.99,
        "Handbook 2017",
        15.13
    ],
    "CCCC(C)O": [
        "2-Pentanol",
        "6032-29-7",
        25.0,
        108.54,
        1.406158,
        8.450565,
        NaN,
        14.8,
        "Handbook 2017",
        13.71
    ],
    "CCC(O)CC": [
        "3-Pentanol",
        "584-02-1",
        25.0,
        108.54,
        1.406158,
        8.20613,
        NaN,
        14.8,
        "Handbook 2017",
        13.35
    ],
    "CCCCCCO": [
        "1-Hexanol",
        "111-27-3",
        20.0,
        124.21,
        1.417215,
        8.834128,
        NaN,
        13.5,
        "Handbook 2017",
        13.03
    ],
    "CCCCC(C)O": [
        "2-Hexanol",
        "626-93-7",
        25.0,
        125.11,
        1.414101,
        7.564862,
        NaN,
        13.15,
        "Handbook 2017",
        11.06
    ],
    "CCCC(O)CC": [
        "3-Hexanol",
        "623-37-0",
        25.0,
        125.11,
        1.414101,
        6.47279,
        NaN,
        13.15,
        "Handbook 2017",
        9.66
    ],
    "CCCCCCCO": [
        "1-Heptanol",
        "111-70-6",
        20.0,
        140.78,
        1.423014,
        8.836683,
        NaN,
        12.17,
        "Handbook 2017",
        11.75
    ],
    "CCCCCC(C)O": [
        "2-Heptanol",
        "543-49-7",
        21.0,
        141.68,
        1.420215,
        7.211055,
        NaN,
        12.01,
        "Handbook 2017",
        9.72
    ],
    "CCCCC(O)CC": [
        "3-Heptanol",
        "589-82-2",
        23.0,
        141.68,
        1.420215,
        4.930255,
        NaN,
        11.94,
        "Handbook 2017",
        7.07
    ],
    "CCCC(O)CCC": [
        "4-Heptanol",
        "589-55-9",
        23.0,
        141.68,
        1.420215,
        4.134899,
        NaN,
        11.94,
        "Handbook 2017",
        6.18
    ],
    "CCCCCCCCO": [
        "1-Octanol",
        "111-87-5",
        20.0,
        157.35,
        1.427609,
        8.434482,
        NaN,
        11.1,
        "Handbook 2017",
        10.3
    ],
    "CCCCCCC(C)O": [
        "2-Octanol",
        "123-96-6",
        20.0,
        158.25,
        1.425068,
        6.433189,
        NaN,
        11.0,
        "Handbook 2017",
        8.13
    ],
    "CCCCCC(O)CC": [
        "3-Octanol",
        "589-98-0",
        20.0,
        158.25,
        1.425068,
        3.903486,
        NaN,
        11.0,
        "Handbook 2017",
        5.55
    ],
    "CCCCC(O)CCC": [
        "4-Octanol",
        "589-62-8",
        20.0,
        158.25,
        1.425068,
        2.816989,
        NaN,
        11.0,
        "Handbook 2017",
        4.48
    ],
    "CCCCCCCCCO": [
        "1-Nonanol",
        "143-08-8",
        20.0,
        173.92,
        1.431339,
        7.72993,
        NaN,
        10.23,
        "Handbook 2017",
        8.83
    ],
    "CCCCCCCC(C)O": [
        "2-Nonanol",
        "628-99-9",
        25.0,
        174.82,
        1.429014,
        5.579601,
        NaN,
        10.0,
        "Handbook 2017",
        6.66
    ],
    "CCCCCCC(O)CC": [
        "3-Nonanol",
        "624-51-1",
        25.0,
        174.82,
        1.429014,
        3.147714,
        NaN,
        10.0,
        "Handbook 2017",
        4.49
    ],
    "CCCCCC(O)CCC": [
        "4-Nonanol",
        "5932-79-6",
        25.0,
        174.82,
        1.429014,
        2.204131,
        NaN,
        10.0,
        "Handbook 2017",
        3.69
    ],
    "CCCCC(O)CCCC": [
        "5-Nonanol",
        "623-93-8",
        25.0,
        174.82,
        1.429014,
        2.021902,
        NaN,
        10.0,
        "Handbook 2017",
        3.54
    ],
    "CCCCCCCCCCO": [
        "1-Decanol",
        "112-30-1",
        20.0,
        190.49,
        1.434428,
        7.389504,
        NaN,
        9.5,
        "Handbook 2017",
        7.93
    ],
    "CCCCCCCCC(C)O": [
        "2-Decanol",
        "1120-06-5",
        25.0,
        191.39,
        1.432285,
        5.060598,
        NaN,
        9.3,
        "Handbook 2017",
        5.82
    ],
    "CCCCCCCC(O)CC": [
        "3-Decanol",
        "1565-81-7",
        25.0,
        191.39,
        1.432285,
        2.8595,
        NaN,
        9.3,
        "Handbook 2017",
        4.05
    ],
    "CCCCCCC(O)CCC": [
        "4-Decanol",
        "2051-31-2",
        25.0,
        191.39,
        1.432285,
        2.031001,
        NaN,
        9.3,
        "Handbook 2017",
        3.42
    ],
    "CCCCCC(O)CCCC": [
        "5-Decanol",
        "5205-34-5",
        25.0,
        191.39,
        1.432285,
        1.786482,
        NaN,
        9.3,
        "Handbook 2017",
        3.24
    ],
    "CCCCCCCCCCCO": [
        "1-Undecanol",
        "112-42-5",
        40.0,
        207.06,
        1.437028,
        5.915774,
        NaN,
        8.42,
        "Handbook 2017",
        5.98
    ],
    "CCCCCCCCCCCCO": [
        "1-Dodecanol",
        "112-53-8",
        30.0,
        223.63,
        1.439246,
        5.930407,
        NaN,
        8.14,
        "Handbook 2017",
        5.82
    ],
    "CCCCCCCCCCCCCO": [
        "1-Tridecanol",
        "112-70-9",
        60.0,
        240.2,
        1.441161,
        3.865598,
        NaN,
        7.15,
        "Handbook 2017",
        4.02
    ],
    "CCCCCCCCCCCCCCO": [
        "1-Tetradecanol",
        "112-72-1",
        45.0,
        256.77,
        1.442831,
        4.651632,
        NaN,
        7.06,
        "Handbook 2017",
        4.42
    ],
    "CCCCCCCCCCCCCCCO": [
        "1-Pentadecanol",
        "629-76-5",
        60.0,
        273.34,
        1.4443,
        3.705913,
        NaN,
        6.51,
        "Handbook 2017",
        3.7
    ],
    "CCCCCCCCCCCCCCCCO": [
        "1-Hexadecanol",
        "36653-82-4",
        60.0,
        289.91,
        1.445603,
        3.893738,
        NaN,
        6.24,
        "Handbook 2017",
        3.69
    ],
    "CCCCCCCCCCCCCCCCCO": [
        "1-Heptadecanol",
        "1454-85-9",
        60.0,
        306.48,
        1.446766,
        3.444402,
        NaN,
        6.0,
        "Handbook 2017",
        3.41
    ],
    "CCCCCCCCCCCCCCCCCCO": [
        "1-Octadecanol",
        "112-92-5",
        60.0,
        323.05,
        1.44781,
        3.542939,
        NaN,
        5.79,
        "Handbook 2017",
        3.38
    ],
    "CCCCCCCCCCCCCCCCCCCCO": [
        "1-Eicosanol",
        "629-96-9",
        65.0,
        356.19,
        1.449609,
        3.230672,
        NaN,
        5.37,
        "Handbook 2017",
        3.13
    ],
    "CCCCCCCCCCCCCCCCCCCCCCO": [
        "1-Docosanol",
        "661-19-8",
        75.0,
        389.33,
        1.451104,
        2.991996,
        NaN,
        4.98,
        "Handbook 2017",
        2.94
    ],
    "OC1CCCC1": [
        "Cyclopentanol",
        "96-41-3",
        15.0,
        91.93,
        1.443384,
        9.047127,
        NaN,
        18.77,
        "Handbook 2017",
        18.5
    ],
    "CC1(O)CCCC1": [
        "1-Methylcyclopentanol",
        "1462-03-9",
        37.0,
        108.65,
        1.450918,
        3.772973,
        NaN,
        15.19,
        "Handbook 2017",
        7.11
    ],
    "OC1CCCCC1": [
        "Cyclohexanol",
        "108-93-0",
        20.0,
        105.98,
        1.459324,
        9.091652,
        NaN,
        16.56,
        "Handbook 2017",
        16.4
    ],
    "C[C@H]1CCCC[C@H]1O": [
        "cis-2-Methylcyclohexanol",
        "7443-70-1",
        20.0,
        123.45,
        1.456821,
        5.64982,
        NaN,
        14.36,
        "Handbook 2017",
        9.38
    ],
    "C[C@H]1CCC[C@@H](O)C1": [
        "cis-3-Methylcyclohexanol",
        "5454-79-5",
        20.0,
        123.45,
        1.456821,
        8.787626,
        NaN,
        14.36,
        "Handbook 2017",
        13.79
    ],
    "C[C@H]1CC[C@@H](O)CC1": [
        "cis-4-Methylcyclohexanol",
        "7731-28-4",
        20.0,
        123.45,
        1.456821,
        8.546962,
        NaN,
        14.36,
        "Handbook 2017",
        13.45
    ],
    "OC1CCCCCC1": [
        "Cycloheptanol",
        "502-41-0",
        20.0,
        119.41,
        1.474517,
        8.073897,
        NaN,
        15.17,
        "Volume 17 - 2002HAN1",
        13.5
    ],
    "OCC1CCCCC1": [
        "Cyclohexanemethanol",
        "100-49-2",
        60.0,
        122.55,
        1.460396,
        6.593321,
        NaN,
        12.95,
        "Handbook 2017",
        9.7
    ],
    "CC1CCC(C(C)C)C(O)C1": [
        "Menthol (2-Isopropyl-5-methylcyclohexanol)",
        "1490-04-6",
        36.0,
        174.96,
        1.454779,
        2.377017,
        NaN,
        10.05,
        "Handbook 2017",
        3.9
    ],
    "OCc1ccccc1": [
        "Benzyl alcohol (Benzenemethanol)",
        "100-51-6",
        30.0,
        103.21,
        1.550212,
        5.551992,
        NaN,
        18.7,
        "Handbook 2017",
        11.92
    ],
    "OCCc1ccccc1": [
        "Benzeneethanol",
        "60-12-8",
        20.0,
        119.78,
        1.538425,
        6.590877,
        NaN,
        16.55,
        "Handbook 2017",
        12.31
    ],
    "CC(O)c1ccccc1": [
        "\u03b1-Methylbenzenemethanol (1-Phenylethanol)",
        "98-85-1",
        20.0,
        120.68,
        1.533953,
        4.462136,
        NaN,
        16.34,
        "Handbook 2017",
        8.77
    ],
    "CC(C)(O)c1ccccc1": [
        "\u03b1,\u03b1-Dimethylbenzenemethanol (2-Phenyl-2-propanol)",
        "617-94-7",
        30.0,
        137.4,
        1.528914,
        2.874772,
        NaN,
        14.0,
        "Handbook 2017",
        5.61
    ],
    "OCCCc1ccccc1": [
        "Benzenepropanol",
        "122-97-4",
        20.0,
        136.35,
        1.529573,
        7.368535,
        NaN,
        14.54,
        "Handbook 2017",
        11.97
    ],
    "CC(O)Cc1ccccc1": [
        "1-Phenyl-2-propanol",
        "698-87-3",
        20.0,
        137.25,
        1.525724,
        5.570322,
        NaN,
        14.38,
        "Handbook 2017",
        9.35
    ],
    "CCC(O)c1ccccc1": [
        "\u03b1-Ethylbenzenemethanol",
        "93-54-9",
        20.0,
        137.25,
        1.525724,
        3.605108,
        NaN,
        14.38,
        "Handbook 2017",
        6.68
    ],
    "CC(C)(O)Cc1ccccc1": [
        "1-Phenyl-2-methyl-2-propanol",
        "100-86-7",
        25.0,
        153.97,
        1.522142,
        3.301692,
        NaN,
        12.73,
        "Handbook 2017",
        5.71
    ],
    "OC1CCc2ccccc2C1": [
        "1,2,3,4-Tetrahydro-2-naphthol (Tetralol)",
        "530-91-6",
        20.0,
        134.47,
        1.57744,
        6.54893,
        NaN,
        15.74,
        "Handbook 2017",
        11.7
    ],
    "CCCCCCCCC=CCCCCCCCCO": [
        "9-Octadecene-1-ol",
        "143-28-2",
        22.0,
        316.37,
        1.459382,
        3.948297,
        NaN,
        6.52,
        "Volume 6 - 74B5",
        3.85
    ],
    "CCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-dodecanol",
        "1851-93-0",
        60.0,
        286.38,
        1.494968,
        2.490708,
        NaN,
        6.75,
        "Volume 6 - 64B3",
        3.3
    ],
    "CCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-tridecanol",
        "1851-92-9",
        60.0,
        302.95,
        1.493438,
        2.421656,
        NaN,
        6.46,
        "Volume 6 - 64B3",
        3.2
    ],
    "CCCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-tetradecanol",
        "1851-99-6",
        60.0,
        319.52,
        1.492069,
        2.324018,
        NaN,
        6.21,
        "Volume 6 - 64B3",
        3.1
    ],
    "CCCCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-pentadecanol",
        "1851-98-5",
        60.0,
        336.09,
        1.490835,
        2.354079,
        NaN,
        5.98,
        "Volume 6 - 64B3",
        3.06
    ],
    "CCCCCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-hexadecanol",
        "1851-97-4",
        60.0,
        352.66,
        1.489719,
        2.317953,
        NaN,
        5.78,
        "Volume 6 - 64B3",
        3.0
    ],
    "CCCCCCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-heptadecanol",
        "1851-96-3",
        60.0,
        369.23,
        1.488703,
        2.380937,
        NaN,
        5.59,
        "Volume 6 - 64B3",
        2.98
    ],
    "CCCCCCCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl 1-octadecanol",
        "3750-33-2",
        60.0,
        385.8,
        1.487776,
        2.346976,
        NaN,
        5.42,
        "Volume 6 - 64B3",
        2.93
    ],
    "CCCCCCCCCCCCCCCCCCC(O)c1ccccc1": [
        "1-Phenyl-1-nonadecanol",
        "1851-95-2",
        60.0,
        402.37,
        1.486925,
        2.298528,
        NaN,
        5.27,
        "Volume 6 - 64B3",
        2.88
    ],
    "CC(C)(C)I": [
        "2-Iodo-2-methylpropane",
        "558-17-8",
        10.0,
        115.98,
        1.490658,
        3.126404,
        NaN,
        9.43887609636005,
        "Handbook 2017",
        6.65
    ],
    "CC": [
        "Ethane",
        "74-84-0",
        -178.0,
        59.16,
        1.31237,
        0.041115,
        NaN,
        1.72,
        "Handbook 2017",
        1.94
    ],
    "C=CC": [
        "Propene",
        "115-07-1",
        -53.0,
        69.98,
        1.368473,
        0.127979,
        NaN,
        1.87,
        "Handbook 2017",
        2.14
    ],
    "C=CCC": [
        "1-Butene",
        "106-98-9",
        -53.0,
        86.55,
        1.386864,
        0.172522,
        NaN,
        1.92,
        "Handbook 2017",
        2.22
    ],
    "C1=CCCC=C1": [
        "1,3-Cyclohexadiene",
        "592-57-4",
        -89.0,
        92.95,
        1.510008,
        0.17489,
        NaN,
        2.28,
        "Handbook 2017",
        2.68
    ],
    "C#C": [
        "Acetylene",
        "74-86-2",
        -78.0,
        45.54,
        1.3249,
        0.204092,
        NaN,
        1.76,
        "Handbook 2017",
        2.48
    ],
    "Cc1c(C)c(C)c(C)c(C)c1C": [
        "Hexamethylbenzene",
        "87-85-4",
        176.0,
        186.19,
        1.506031,
        -0.220585,
        NaN,
        2.27,
        "Handbook 2017",
        2.17
    ],
    "c1ccc2cc3ccccc3cc2c1": [
        "Anthracene",
        "120-12-7",
        229.0,
        158.43,
        1.660476,
        -0.18988,
        NaN,
        2.76,
        "Handbook 2017",
        2.65
    ],
    "c1ccc2c(c1)ccc1ccccc12": [
        "Phenanthrene",
        "85-01-8",
        110.0,
        158.43,
        1.660476,
        -0.04935,
        NaN,
        2.76,
        "Handbook 2017",
        2.72
    ],
    "CN": [
        "Methylamine",
        "74-89-5",
        -58.0,
        47.39,
        1.355451,
        3.565647,
        NaN,
        9.45,
        "Handbook 2017",
        16.7
    ],
    "Oc1ccc(C2CCCCC2)cc1": [
        "4-Cyclohexylphenol",
        "1131-60-8",
        131.0,
        167.61,
        1.554916,
        2.880127,
        NaN,
        4.87,
        "Handbook 2017",
        4.4
    ],
    "OCC(O)C(O)CO": [
        "1,2,3,4-Butanetetrol",
        "149-32-6",
        120.0,
        89.18,
        1.499338,
        17.218436,
        NaN,
        43.94,
        "Handbook 2017",
        28.2
    ],
    "OC[C@@H](O)[C@@H](O)[C@H](O)[C@H](O)CO": [
        "D-Mannitol",
        "69-65-8",
        170.0,
        121.66,
        1.540151,
        21.580871,
        NaN,
        48.85,
        "Handbook 2017",
        24.6
    ],
    "CON=O": [
        "Methyl nitrite",
        "624-91-9",
        -73.0,
        58.14,
        1.325987,
        5.369598,
        NaN,
        21.69,
        "Handbook 2017",
        20.8
    ],
    "CS(C)(=O)=O": [
        "Dimethyl sulfone",
        "67-71-0",
        110.0,
        85.2,
        1.391817,
        32.083386,
        NaN,
        43.8,
        "Handbook 2017",
        47.4
    ],
    "CF": [
        "Fluoromethane",
        "593-53-3",
        -142.0,
        47.21,
        1.226713,
        8.31358,
        NaN,
        10.17,
        "Handbook 2017",
        51.0
    ],
    "CC(O)CCl": [
        "1-Chloro-2-propanol",
        "127-00-4",
        -120.0,
        87.13,
        1.423278,
        15.669812,
        NaN,
        30.18,
        "Handbook 2017",
        59.0
    ],
    "OCCCCl": [
        "3-Chloro-1-propanol",
        "627-30-5",
        -58.0,
        86.23,
        1.427892,
        13.043174,
        NaN,
        28.25,
        "Handbook 2017",
        36.0
    ]
}

==> anc/1_PM.csv <==
substance_id,iupac_name,smiles,cas,inchi,family,Scheme,a11_mu2,a2,a12_alpha,n_points,MAD,MARD/percent,T_crit/K,T_min/K
2,acetamide,CC(N)=O,60-35-5,"InChI=1S/C2H5NO/c1-2(3)4/h1H3,(H2,3,4)",other,P,17.248,0.0961,0.0,9,4.01,6.53,761.0,298.15
3,acetonitrile,CC#N,75-05-8,InChI=1S/C2H3N/c1-2-3/h1H3,other,All,3.656,0.112,37.262,66,0.48,1.54,548.0,229.3
4,propan-2-one,CC(C)=O,67-64-1,InChI=1S/C3H6O/c1-3(2)4/h1-2H3,ketones,P,9.138,0.211,0.0,52,0.45,2.36,508.2,190.35
5,"ethane-1,2-diamine",NCCN,107-15-3,InChI=1S/C2H8N2/c3-1-2-4/h1-4H2,other,P,5.291,0.0,0.0,2,1.14,8.11,613.1,284.6
6,"1,2-dibromoethane",BrCCBr,106-93-4,InChI=1S/C2H4Br2/c3-1-2-4/h1-2H2,other,NP,0.0,0.0,24.864,16,0.07,1.52,646.0,283.08
7,bromoethane,CCBr,74-96-4,"InChI=1S/C2H5Br/c1-2-3/h2H2,1H3",other,All,3.031,0.2436,14.381,21,0.07,0.74,504.0,154.55
8,"ethane-1,2-diol",OCCO,107-21-1,"InChI=1S/C2H6O2/c3-1-2-4/h3-4H,1-2H2",other,P,9.885,0.132,0.0,33,0.91,2.44,713.74,253.15
9,iodoethane,CCI,75-03-6,"InChI=1S/C2H5I/c1-2-3/h2H2,1H3",other,P,5.162,0.541,0.0,8,0.06,0.81,554.0,232.65
11,ethanol,CCO,64-17-5,"InChI=1S/C2H6O/c1-2-3/h3H,2H2,1H3",n-alcohols,P,7.318,0.1415,0.0,69,0.52,3.13,516.2,130.6
12,ethoxyethane,CCOCC,60-29-7,"InChI=1S/C4H10O/c1-3-5-4-2/h3-4H2,1-2H3",ethers,All,2.644,0.0,5.031,101,0.12,2.84,467.0,145.2
13,oxirane,C1CO1,75-21-8,InChI=1S/C2H4O/c1-2-3-1/h1-2H2,other,P,3.678,0.12,0.0,1,0.0,0.0,469.15,160.65
14,prop-2-en-1-ol,C=CCO,107-18-6,"InChI=1S/C3H6O/c1-2-3-4/h2,4H,1,3H2",other,All,5.329,0.0952,14.673,20,1.09,3.68,545.1,143.15
15,formic acid,O=CO,64-18-6,"InChI=1S/CH2O2/c2-1-3/h1H,(H,2,3)",other,P,8.231,0.122,0.0,6,0.02,0.04,581.44,281.45
17,aniline,Nc1ccccc1,62-53-3,"InChI=1S/C6H7N/c7-6-4-2-1-3-5-6/h1-5H,7H2",other,All,2.507,0.0,14.621,25,0.25,4.05,705.0,268.15
18,anisole,COc1ccccc1,100-66-3,"InChI=1S/C7H8O/c1-8-7-5-3-2-4-6-7/h2-6H,1H3",other,All,3.026,1.0,8.635,26,0.09,2.14,647.4,235.65
19,2-methylpyridine,Cc1ccccn1,109-06-8,"InChI=1S/C6H7N/c1-6-4-2-3-5-7-6/h2-5H,1H3",other,P,7.268,0.3785,0.0,5,0.14,1.46,622.0,206.44
20,"2,6,6-trimethylbicyclo[3.1.1]hept-2-ene",CC1=CCC2CC1C2(C)C,80-56-8,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h4,8-9H,5-6H2,1-3H3",other,NP,0.0,0.0,22.665,2,0.2,8.06,644.0,209.15
21,ethyl acetate,CCOC(C)=O,141-78-6,"InChI=1S/C4H8O2/c1-3-6-4(2)5/h3H2,1-2H3",esters,All,3.066,0.5077,13.207,32,0.1,1.68,523.2,189.55
22,butan-2-ol,CCC(C)O,78-92-2,"InChI=1S/C4H10O/c1-3-4(2)5/h4-5H,3H2,1-2H3",other,P,7.834,0.0,0.0,63,0.95,9.7,535.0,158.5
23,"butane-2,3-diol",CC(O)C(C)O,513-85-9,"InChI=1S/C4H10O2/c1-3(5)4(2)6/h3-6H,1-2H3",other,P,11.06,0.2025,0.0,34,0.25,1.32,630.99,280.75
24,phenylmethanol,OCc1ccccc1,100-51-6,"InChI=1S/C7H8O/c8-6-7-4-2-1-3-5-7/h1-5,8H,6H2",other,P,7.662,0.0,0.0,23,0.48,4.11,720.15,257.95
25,ethylbenzene,CCc1ccccc1,100-41-4,"InChI=1S/C8H10/c1-2-8-6-4-3-5-7-8/h3-7H,2H2,1H3",aromatics,NP,0.0,0.0,16.719,15,0.02,0.86,617.17,178.15
26,bromobenzene,Brc1ccccc1,108-86-1,InChI=1S/C6H5Br/c7-6-4-2-1-3-5-6/h1-5H,other,P,4.931,0.8353,0.0,22,0.09,1.64,670.15,242.55
27,chlorobenzene,Clc1ccccc1,108-90-7,InChI=1S/C6H5Cl/c7-6-4-2-1-3-5-6/h1-5H,other,All,2.795,0.458,13.631,63,0.06,1.13,633.45,224.15
28,"1,4-dichlorobenzene",Clc1ccc(Cl)cc1,106-46-7,InChI=1S/C6H4Cl2/c7-5-1-2-6(8)4-3-5/h1-4H,other,NP,0.0,0.0,18.038,2,0.2,7.61,685.0,325.85
29,benzonitrile,N#Cc1ccccc1,100-47-0,InChI=1S/C7H5N/c8-6-7-4-2-1-3-5-7/h1-5H,other,All,10.713,0.1977,33.131,31,0.22,0.99,702.3,273.15
30,nitrobenzene,O=[N+]([O-])c1ccccc1,98-95-3,InChI=1S/C6H5NO2/c8-7(9)6-4-2-1-3-5-6/h1-5H,other,P,17.391,0.1596,0.0,71,0.57,1.78,718.99,277.4
31,benzene,c1ccccc1,71-43-2,InChI=1S/C6H6/c1-2-4-6-5-3-1/h1-6H,aromatics,All,0.016,1.0,11.438,147,0.01,0.45,562.16,273.15
32,formonitrile,C#N,74-90-8,InChI=1S/CHN/c1-2/h1H,other,P,9.983,0.0,0.0,34,10.12,6.88,457.0,258.15
34,"6,6-dimethyl-2-methylidenebicyclo[3.1.1]heptane",C=C1CCC2CC1C2(C)C,127-91-3,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h8-9H,1,4-6H2,2-3H3",other,NP,0.0,0.0,23.813,2,0.1,3.73,643.0,211.61
36,1-bromobutane,CCCCBr,109-65-9,"InChI=1S/C4H9Br/c1-2-3-4-5/h2-4H2,1H3",other,All,3.637,0.3492,16.061,17,0.01,0.17,577.5,160.35
37,molecular bromine,BrBr,7726-95-6,InChI=1S/Br2/c1-2,other,NP,0.0,0.0,9.805,5,0.04,1.32,584.15,265.95
38,2-butoxyethanol,CCCCOCCO,111-76-2,"InChI=1S/C6H14O2/c1-2-3-5-8-6-4-7/h7H,2-6H2,1H3",other,P,7.976,0.0,0.0,9,0.51,5.3,633.9,203.15
39,butan-1-ol,CCCCO,71-36-3,"InChI=1S/C4H10O/c1-2-3-4-5/h5H,2-4H2,1H3",n-alcohols,P,8.111,0.0,0.0,80,0.53,4.55,562.0,193.15
40,butan-2-one,CCC(C)=O,78-93-3,"InChI=1S/C4H8O/c1-3-4(2)5/h3H2,1-2H3",ketones,All,8.461,0.2212,13.207,23,0.33,1.75,537.0,186.48
41,butane,CCCC,106-97-8,"InChI=1S/C4H10/c1-3-4-2/h3-4H2,1-2H3",n-alkanes,All,0.012,1.0,8.427,42,0.0,0.02,425.2,134.85
43,2-chloroethanol,OCCCl,107-07-3,"InChI=1S/C2H5ClO/c3-1-2-4/h4H,1-2H2",other,P,8.12,0.12,0.0,1,0.0,0.0,585.0,204.9
44,1-chloro-2-methylpropane,CC(C)CCl,513-36-0,"InChI=1S/C4H9Cl/c1-4(2)3-5/h4H,3H2,1-2H3",other,All,2.231,0.2201,24.288,25,0.37,3.04,528.0,107.05
46,1-chlorobutane,CCCCCl,109-69-3,"InChI=1S/C4H9Cl/c1-2-3-4-5/h2-4H2,1H3",other,P,5.719,0.3956,0.0,17,0.21,3.49,537.0,165.1
47,chloroform,ClC(Cl)Cl,67-66-3,InChI=1S/CHCl3/c2-1(3)4/h1H,other,All,1.962,0.4498,8.474,59,0.1,1.93,537.0,209.55
49,3-methylphenol,Cc1cccc(O)c1,108-39-4,"InChI=1S/C7H8O/c1-6-3-2-4-7(8)5-6/h2-5,8H,1H3",other,P,7.28,0.0,0.0,16,0.63,8.54,705.85,288.15
50,cyclohexane,C1CCCCC1,110-82-7,InChI=1S/C6H12/c1-2-4-6-5-3-1/h1-6H2,cycloalkanes,NP,0.0,0.0,11.477,55,0.01,0.36,554.0,277.65
51,cyclopentane,C1CCCC1,287-92-3,InChI=1S/C5H10/c1-2-4-5-3-1/h1-5H2,cycloalkanes,All,0.0,1.0,9.662,12,0.0,0.09,511.68,179.35
52,cyclohexene,C1=CCCCC1,110-83-8,"InChI=1S/C6H10/c1-2-4-6-5-3-1/h1-2H,3-6H2",other,NP,0.0,0.0,12.49,4,0.01,0.55,560.45,169.65
53,methylcyclohexane,CC1CCCCC1,108-87-2,"InChI=1S/C7H14/c1-7-5-3-2-4-6-7/h7H,2-6H2,1H3",other,NP,0.0,0.0,13.745,3,0.03,1.6,573.0,146.55
56,1-chloro-2-(2-chloroethoxy)ethane,ClCCOCCCl,111-44-4,InChI=1S/C4H8Cl2O/c5-1-3-7-4-2-6/h1-4H2,other,P,11.374,0.0,0.0,2,0.35,1.76,666.0,226.45
57,1-butoxybutane,CCCCOCCCC,142-96-1,"InChI=1S/C8H18O/c1-3-5-7-9-8-6-4-2/h3-8H2,1-2H3",ethers,All,2.24,0.0,13.502,18,0.03,0.99,586.44,175.3
60,decane,CCCCCCCCCC,124-18-5,"InChI=1S/C10H22/c1-3-5-7-9-10-8-6-4-2/h3-10H2,1-2H3",n-alkanes,NP,0.0,0.0,20.212,18,0.01,0.54,618.1,243.15
61,n-ethylethanamine,CCNCC,109-89-7,"InChI=1S/C4H11N/c1-3-5-4-2/h5H,3-4H2,1-2H3",other,P,2.879,0.0,0.0,15,0.17,4.68,499.7,223.4
63,"n,n-dimethylaniline",CN(C)c1ccccc1,121-69-7,"InChI=1S/C8H11N/c1-9(2)8-6-4-3-5-7-8/h3-7H,1-2H3",other,P,5.775,1.0,0.0,9,0.09,1.87,688.0,275.55
65,"1,2-dibromopropane",CC(Br)CBr,78-75-1,"InChI=1S/C3H6Br2/c1-3(5)2-4/h3H,2H2,1H3",other,P,3.451,0.12,0.0,1,0.0,0.0,634.11,217.95
67,"1,1-dichloroethane",CC(Cl)Cl,75-34-3,"InChI=1S/C2H4Cl2/c1-2(3)4/h2H,1H3",other,P,6.366,0.3418,0.0,5,0.35,3.38,523.4,195.15
68,"1,2-dichloroethane",ClCCCl,107-06-2,InChI=1S/C2H4Cl2/c3-1-2-4/h1-2H2,other,All,3.345,0.0,13.804,24,0.19,1.85,561.6,237.65
69,"(e)-1,2-dichloroethene",Cl/C=C/Cl,156-60-5,InChI=1S/C2H2Cl2/c3-1-2-4/h1-2H/b2-1+,other,NP,0.0,0.0,9.31,1,0.06,2.5,517.0,223.35
70,dichloromethane,ClCCl,75-09-2,InChI=1S/CH2Cl2/c2-1-3/h1H2,other,All,3.162,0.2758,7.163,17,0.17,1.8,510.0,178.01
71,"1,2-dichloropropane",CC(Cl)CCl,78-87-5,"InChI=1S/C3H6Cl2/c1-3(5)2-4/h3H,2H2,1H3",other,P,6.405,0.4191,0.0,11,0.21,2.51,579.0,198.65
72,"n,n-dimethylformamide",CN(C)C=O,68-12-2,"InChI=1S/C3H7NO/c1-4(2)3-5/h3H,1-2H3",other,All,7.776,0.1121,37.157,73,0.38,1.05,650.0,212.15
74,"2,4-dimethylpentane",CC(C)CC(C)C,108-08-7,"InChI=1S/C7H16/c1-6(2)5-7(3)4/h6-7H,5H2,1-4H3",branched alkanes,NP,0.0,0.0,14.275,6,0.01,0.27,520.0,153.25
75,"1,4-dioxane",C1COCCO1,123-91-1,InChI=1S/C4H8O2/c1-2-6-4-3-5-1/h1-4H2,other,NP,0.0,0.0,10.49,33,0.02,0.86,588.0,284.85
77,"2,6-dimethylpyridine",Cc1cccc(C)n1,108-48-5,"InChI=1S/C7H9N/c1-6-4-3-5-7(2)8-6/h3-5H,1-2H3",other,P,6.181,0.312,0.0,3,0.02,0.25,623.75,267.05
78,dodecane,CCCCCCCCCCCC,112-40-3,"InChI=1S/C12H26/c1-3-5-7-9-11-12-10-8-6-4-2/h3-12H2,1-2H3",n-alkanes,All,0.131,0.9974,23.44,23,0.01,0.34,658.8,263.15
79,benzaldehyde,O=Cc1ccccc1,100-52-7,InChI=1S/C7H6O/c8-6-7-4-2-1-3-5-7/h1-6H,aldehydes,P,10.175,0.1704,0.0,8,0.57,3.25,695.0,216.0
80,butyl acetate,CCCCOC(C)=O,123-86-4,"InChI=1S/C6H12O2/c1-3-4-5-8-6(2)7/h3-5H2,1-2H3",esters,All,4.646,0.6944,6.125,25,0.08,1.54,575.4,195.1
81,cyclohexyl acetate,CC(=O)OC1CCCCC1,622-45-7,"InChI=1S/C8H14O2/c1-7(9)10-8-5-3-2-4-6-8/h8H,2-6H2,1H3",esters,All,3.834,0.846,25.904,7,0.0,0.01,648.0,224.44
82,methyl acetate,COC(C)=O,79-20-9,InChI=1S/C3H6O2/c1-3(4)5-2/h1-2H3,esters,P,4.52,0.5641,0.0,15,0.11,1.58,506.77,219.0
85,furan-2-carbaldehyde,O=Cc1ccco1,98-01-1,InChI=1S/C5H4O2/c6-4-5-2-1-3-7-5/h1-4H,other,P,14.994,0.1283,0.0,6,2.72,6.41,670.15,274.15
86,n-propylpropan-1-amine,CCCNCCC,142-84-7,"InChI=1S/C6H15N/c1-3-5-7-6-4-2/h7H,3-6H2,1-2H3",other,All,1.237,1.0,16.817,16,0.1,3.21,555.8,210.0
87,bromane,Br,10035-10-6,InChI=1S/BrH/h1H,other,P,1.291,0.4438,0.0,7,0.16,2.34,363.2,186.34
89,hexane,CCCCCC,110-54-3,"InChI=1S/C6H14/c1-3-5-6-4-2/h3-6H2,1-2H3",n-alkanes,NP,0.0,0.0,12.39,73,0.02,1.01,507.6,177.85
90,fluorane,F,7664-39-3,InChI=1S/FH/h1H,other,P,4.693,0.0908,0.0,5,2.45,1.98,461.15,189.79
91,heptane,CCCCCCC,142-82-5,"InChI=1S/C7H16/c1-3-5-7-6-4-2/h3-7H2,1-2H3",n-alkanes,NP,0.0,0.0,14.345,28,0.01,0.68,540.3,182.55
92,heptan-2-one,CCCCCC(C)=O,110-43-0,"InChI=1S/C7H14O/c1-3-4-5-6-7(2)8/h3-6H2,1-2H3",ketones,P,11.582,0.3043,0.0,11,0.21,2.11,611.5,237.65
93,hydrazine,NN,302-01-2,InChI=1S/H4N2/c1-2/h1-2H2,other,P,7.113,0.1447,0.0,6,0.07,0.13,653.15,273.15
94,2-methylbutane,CCC(C)C,78-78-4,"InChI=1S/C5H12/c1-4-5(2)3/h5H,4H2,1-3H3",branched alkanes,All,0.0,1.0,10.511,10,0.01,0.29,461.0,113.25
95,propan-2-ol,CC(C)O,67-63-0,"InChI=1S/C3H8O/c1-3(2)4/h3-4H,1-2H3",other,P,7.794,0.1159,0.0,49,0.95,8.8,509.0,173.15
96,2-propan-2-yloxypropane,CC(C)OC(C)C,108-20-3,"InChI=1S/C6H14O/c1-5(2)7-6(3)4/h5-6H,1-4H3",ethers,P,4.357,0.4897,0.0,5,0.04,1.03,500.0,186.35
97,"2,2,4-trimethylpentane",CC(C)CC(C)(C)C,540-84-1,"InChI=1S/C8H18/c1-7(2)6-8(3,4)5/h7H,6H2,1-5H3",branched alkanes,All,0.051,1.0,16.114,22,0.0,0.21,543.96,165.85
98,"2-methylbuta-1,3-diene",C=CC(=C)C,78-79-5,"InChI=1S/C5H8/c1-4-5(2)3/h4H,1-2H2,3H3",alkenes,All,0.1,1.0,10.704,5,0.0,0.04,484.26,127.25
99,iodomethane,CI,74-88-4,InChI=1S/CH3I/c1-2/h1H3,other,P,3.837,0.6772,0.0,2,0.13,1.94,528.2,257.65
100,hex-1-ene,C=CCCCC,592-41-6,"InChI=1S/C6H12/c1-3-5-6-4-2/h3H,1,4-6H2,2H3",alkenes,All,0.243,1.0,11.852,12,0.01,0.61,504.1,133.35
103,n-propan-2-ylpropan-2-amine,CC(C)NC(C)C,108-18-9,"InChI=1S/C6H15N/c1-5(2)7-6(3)4/h5-7H,1-4H3",other,All,1.639,0.2799,96.637,6,0.01,0.05,525.0,212.15
105,hexan-1-amine,CCCCCCN,111-26-2,"InChI=1S/C6H15N/c1-2-3-4-5-6-7/h2-7H2,1H3",amines,All,3.59,1.0,5.709,5,0.01,0.15,592.3,254.15
108,1-methylnaphthalene,Cc1cccc2ccccc12,90-12-0,"InChI=1S/C11H10/c1-9-5-4-7-10-6-2-3-8-11(9)10/h2-8H,1H3",other,NP,0.0,0.0,24.06,3,0.02,0.59,772.04,242.7
109,2-methylnaphthalene,Cc1ccc2ccccc2c1,91-57-6,"InChI=1S/C11H10/c1-9-6-7-10-4-2-3-5-11(10)8-9/h2-8H,1H3",other,NP,0.0,0.0,23.226,2,0.01,0.19,764.3,307.55
110,methanol,CO,67-56-1,"InChI=1S/CH4O/c1-2/h2H,1H3",n-alcohols,All,4.851,0.1195,9.393,91,0.56,1.78,513.0,163.3
111,2-methylpentane,CCCC(C)C,107-83-5,"InChI=1S/C6H14/c1-4-5-6(2)3/h6H,4-5H2,1-3H3",branched alkanes,NP,0.0,0.0,12.429,7,0.0,0.25,497.52,119.45
112,3-methylpentane,CCC(C)CC,96-14-0,"InChI=1S/C6H14/c1-4-6(3)5-2/h6H,4-5H2,1-3H3",branched alkanes,All,0.123,1.0,11.331,6,0.0,0.03,504.6,110.25
113,2-methoxyethanol,COCCO,109-86-4,"InChI=1S/C3H8O2/c1-5-3-2-4/h4H,2-3H2,1H3",other,P,8.019,0.1853,0.0,32,0.3,1.59,591.18,188.05
116,butylbenzene,CCCCc1ccccc1,104-51-8,"InChI=1S/C10H14/c1-2-3-7-10-8-5-4-6-9-10/h4-6,8-9H,2-3,7H2,1H3",aromatics,NP,0.0,0.0,20.797,2,0.0,0.11,660.54,185.25
117,4-methylpentan-2-one,CC(=O)CC(C)C,108-10-1,"InChI=1S/C6H12O/c1-5(2)4-6(3)7/h5H,4H2,1-3H3",ketones,P,11.011,0.2784,0.0,10,0.1,0.71,575.4,189.15
118,3-methylpyridine,Cc1cccnc1,108-99-6,"InChI=1S/C6H7N/c1-6-3-2-4-7-5-6/h2-5H,1H3",other,P,8.087,0.3333,0.0,4,0.01,0.05,645.0,254.85
119,4-methylpyridine,Cc1ccncc1,108-89-4,"InChI=1S/C6H7N/c1-6-2-4-7-5-3-6/h2-5H,1H3",other,P,8.604,0.3428,0.0,4,0.0,0.03,646.15,276.9
120,2-methylpropan-1-ol,CC(C)CO,78-83-1,"InChI=1S/C4H10O/c1-4(2)3-5/h4-5H,3H2,1-2H3",other,P,8.828,0.1127,0.0,39,1.17,13.38,547.7,173.15
122,naphthalene,c1ccc2ccccc2c1,91-20-3,InChI=1S/C10H8/c1-2-6-10-8-4-3-7-9(10)5-1/h1-8H,other,NP,0.0,0.0,21.707,2,0.42,14.71,748.43,293.15
124,nitromethane,C[N+](=O)[O-],75-52-5,InChI=1S/CH3NO2/c1-2(3)4/h1H3,other,All,3.578,0.052,34.402,20,0.68,1.8,588.0,244.6
125,1-nitropropane,CCC[N+](=O)[O-],108-03-2,"InChI=1S/C3H7NO2/c1-2-3-4(5)6/h2-3H2,1H3",other,P,13.193,0.2228,0.0,5,0.16,0.68,605.0,227.16
126,nonan-1-ol,CCCCCCCCCO,143-08-8,"InChI=1S/C9H20O/c1-2-3-4-5-6-7-8-9-10/h10H,2-9H2,1H3",n-alcohols,P,9.78,0.0,0.0,14,0.42,5.42,670.6,268.15
127,octane,CCCCCCCC,111-65-9,"InChI=1S/C8H18/c1-3-5-7-8-6-4-2/h3-8H2,1-2H3",n-alkanes,NP,0.0,0.0,16.317,16,0.01,0.57,568.9,216.35
128,oct-1-ene,C=CCCCCCC,111-66-0,"InChI=1S/C8H16/c1-3-5-7-8-6-4-2/h3H,1,4-8H2,2H3",alkenes,All,0.584,1.0,13.12,6,0.0,0.22,567.0,171.45
129,2-methylphenol,Cc1ccccc1O,95-48-7,"InChI=1S/C7H8O/c1-6-4-2-3-5-7(6)8/h2-5,8H,1H3",other,P,5.546,0.3568,0.0,11,0.13,2.05,697.6,298.15
131,4-methylphenol,Cc1ccc(O)cc1,106-44-5,"InChI=1S/C7H8O/c1-6-2-4-7(8)5-3-6/h2-5,8H,1H3",other,P,7.316,0.0,0.0,11,0.52,6.61,704.65,298.15
132,ethyl 2-phenylacetate,CCOC(=O)Cc1ccccc1,101-97-3,"InChI=1S/C10H12O2/c1-2-12-10(11)8-9-6-4-3-5-7-9/h3-7H,2,8H2,1H3",other,P,7.603,0.9997,0.0,2,0.0,0.0,702.1,293.15
133,pentane,CCCCC,109-66-0,"InChI=1S/C5H12/c1-3-5-4-2/h3-5H2,1-2H3",n-alkanes,NP,0.0,0.0,10.401,12,0.01,0.49,469.8,143.45
135,pentan-1-ol,CCCCCO,71-41-0,"InChI=1S/C5H12O/c1-2-3-4-5-6/h6H,2-5H2,1H3",n-alcohols,P,9.161,0.0788,0.0,32,0.55,5.49,582.72,194.25
136,pentan-2-one,CCCC(C)=O,107-87-9,"InChI=1S/C5H10O/c1-3-4-5(2)6/h3-4H2,1-2H3",ketones,All,9.667,0.2539,7.676,10,0.08,0.44,561.19,196.25
137,phenol,Oc1ccccc1,108-95-2,"InChI=1S/C6H6O/c7-6-4-2-1-3-5-6/h1-5,7H",other,P,6.336,0.0,0.0,21,0.54,6.29,694.2,298.15
138,carbonyl dichloride,O=C(Cl)Cl,75-44-5,InChI=1S/CCl2O/c2-1(3)4,other,All,2.013,0.3498,3.851,29,0.12,2.43,455.0,141.35
139,propan-1-ol,CCCO,71-23-8,"InChI=1S/C3H8O/c1-2-3-4/h4H,2-3H2,1H3",n-alcohols,P,8.27,0.1467,0.0,89,0.56,3.78,536.9,128.15
141,propane-1-thiol,CCCS,107-03-9,"InChI=1S/C3H8S/c1-2-3-4/h4H,2-3H2,1H3",other,P,4.489,0.7237,0.0,5,0.02,0.38,536.18,225.05
143,pyridine,c1ccncc1,110-86-1,InChI=1S/C5H5N/c1-2-4-6-5-3-1/h1-5H,other,All,2.353,0.0,29.466,22,0.88,7.45,620.0,231.45
146,methyl 2-hydroxybenzoate,COC(=O)c1ccccc1O,119-36-8,"InChI=1S/C8H8O3/c1-11-8(10)6-4-2-3-5-7(6)9/h2-5,9H,1H3",other,P,9.238,0.3895,0.0,21,0.11,1.35,709.0,217.15
147,sulfuric acid,O=S(=O)(O)O,7664-93-9,"InChI=1S/H2O4S/c1-5(2,3)4/h(H2,1,2,3,4)",other,P,12.558,0.0,0.0,3,2.22,2.06,924.0,281.15
149,styrene,C=Cc1ccccc1,100-42-5,"InChI=1S/C8H8/c1-2-8-6-4-3-5-7-8/h2-7H,1H2",other,NP,0.0,0.0,16.015,6,0.01,0.44,647.59,242.55
150,methylsulfinylmethane,CS(C)=O,67-68-5,InChI=1S/C2H6OS/c1-4(2)3/h1-2H3,other,All,8.913,0.1541,51.538,57,0.49,1.07,729.0,283.15
152,2-methylpropan-2-ol,CC(C)(C)O,75-65-0,"InChI=1S/C4H10O/c1-4(2,3)5/h5H,1-3H3",other,P,6.536,0.0,0.0,60,0.89,9.89,506.2,273.0
153,tetradecane,CCCCCCCCCCCCCC,629-59-4,"InChI=1S/C14H30/c1-3-5-7-9-11-13-14-12-10-8-6-4-2/h3-14H2,1-2H3",n-alkanes,NP,0.0,0.0,28.013,3,0.01,0.41,691.8,279.02
154,"1,2,3,4,4a,5,6,7,8,8a-decahydronaphthalene",C1CC[C@H]2CCCC[C@@H]2C1,493-02-7,"InChI=1/C10H18/c1-2-6-10-8-4-3-7-9(10)5-1/h9-10H,1-8H2/t9-,10-",other,NP,0.0,0.0,18.486,20,0.02,1.19,707.56,244.6
155,"1,2,3,4-tetrahydronaphthalene",c1ccc2c(c1)CCCC2,119-64-2,"InChI=1S/C10H12/c1-2-6-10-8-4-3-7-9(10)5-1/h1-2,5-6H,3-4,7-8H2",other,NP,0.0,0.0,22.496,8,0.03,1.12,720.65,237.35
156,tetrachloromethane,ClC(Cl)(Cl)Cl,56-23-5,"InChI=1S/CCl4/c2-1(3,4)5",other,All,0.082,0.9986,11.501,96,0.01,0.29,556.5,245.65
157,oxolan-2-ylmethanol,OCC1CCCO1,97-99-4,"InChI=1S/C5H10O2/c6-4-5-2-1-3-7-5/h5-6H,1-4H2",other,P,7.985,0.12,0.0,1,0.0,0.0,639.0,254.4
158,oxolane,C1CCOC1,109-99-9,InChI=1S/C4H8O/c1-2-4-5-3-1/h1-4H2,other,P,4.72,0.421,0.0,37,0.31,4.07,540.5,180.76
160,toluene,Cc1ccccc1,108-88-3,"InChI=1S/C7H8/c1-7-5-3-2-4-6-7/h2-6H,1H3",aromatics,All,0.173,0.9992,13.297,105,0.02,0.81,593.0,178.16
161,"n,n-diethylethanamine",CCN(CC)CC,121-44-8,"InChI=1S/C6H15N/c1-4-7(5-2)6-3/h4-6H2,1-3H3",other,NP,0.0,0.0,19.448,19,0.06,2.42,535.6,158.4
163,"1,1,2,2-tetrachloroethene",ClC(Cl)=C(Cl)Cl,127-18-4,InChI=1S/C2Cl4/c3-1(4)2(5)6,other,NP,0.0,0.0,13.293,5,0.03,1.38,611.0,251.15
166,"1,1,1-trichloroethane",CC(Cl)(Cl)Cl,71-55-6,"InChI=1S/C2H3Cl3/c1-2(3,4)5/h1H3",other,P,5.512,0.4518,0.0,25,0.39,6.03,545.0,242.75
167,"1,1,2-trichloroethene",ClC=C(Cl)Cl,79-01-6,InChI=1S/C2HCl3/c3-1-2(4)5/h1H,other,NP,0.0,0.0,18.449,3,0.02,0.61,571.0,186.8
170,"2,2,3-trimethylbutane",CC(C)C(C)(C)C,464-06-2,"InChI=1S/C7H16/c1-6(2)7(3,4)5/h6H,1-5H3",branched alkanes,NP,0.0,0.0,14.253,1,0.0,0.0,531.3,248.57
173,oxidane,O,7732-18-5,InChI=1S/H2O/h1H2,other,P,5.055,0.1226,0.0,235,0.4,0.51,647.0,268.15
174,"1,3-xylene",Cc1cccc(C)c1,108-38-3,"InChI=1S/C8H10/c1-7-4-3-5-8(2)6-7/h3-6H,1-2H3",aromatics,NP,0.0,0.0,16.517,16,0.01,0.52,618.0,225.35
175,"1,4-xylene",Cc1ccc(C)cc1,106-42-3,"InChI=1S/C8H10/c1-7-3-5-8(2)6-4-7/h3-6H,1-2H3",aromatics,NP,0.0,0.0,15.64,15,0.02,0.86,617.0,286.35
176,1-nitroethane,CC[N+](=O)[O-],79-24-3,"InChI=1S/C2H5NO2/c1-2-3(4)5/h2H2,1H3",other,P,12.186,0.2082,0.0,6,0.22,0.78,595.0,238.63
177,methanamine,CN,74-89-5,"InChI=1S/CH5N/c1-2/h2H2,1H3",amines,P,3.156,0.2416,0.0,23,0.29,2.01,430.81,179.65
178,n-methylmethanamine,CNC,124-40-3,"InChI=1S/C2H7N/c1-3-2/h3H,1-2H3",other,P,2.676,0.0,0.0,2,0.07,1.16,437.6,180.95
179,propane-2-thiol,CC(C)S,75-33-2,"InChI=1S/C3H8S/c1-3(2)4/h3-4H,1-2H3",other,P,4.061,0.12,0.0,1,0.0,0.0,517.3,142.65
180,"n,n-diethylaniline",CCN(CC)c1ccccc1,91-66-7,"InChI=1S/C10H15N/c1-3-11(4-2)10-8-6-5-7-9-10/h5-9H,3-4H2,1-2H3",other,P,6.794,0.622,0.0,4,0.06,1.12,702.0,234.35
181,cyclopentanol,OC1CCCC1,96-41-3,"InChI=1S/C5H10O/c6-5-3-1-2-4-5/h5-6H,1-4H2",other,P,8.009,0.0,0.0,8,0.51,2.99,619.8,256.85
182,fluorobenzene,Fc1ccccc1,462-06-6,InChI=1S/C6H5F/c7-6-4-2-1-3-5-6/h1-5H,other,P,4.047,0.4576,0.0,50,0.19,3.29,560.1,230.05
186,trichlorophosphane,ClP(Cl)Cl,7719-12-2,InChI=1S/Cl3P/c1-4(2)3,other,NP,0.0,0.0,20.774,2,0.52,13.05,564.0,183.1
187,phosphoryl trichloride,O=P(Cl)(Cl)Cl,10025-87-3,"InChI=1S/Cl3OP/c1-5(2,3)4",other,P,6.889,0.0,0.0,2,0.53,4.02,601.0,274.2
196,thionyl dichloride,O=S(Cl)Cl,7719-09-7,InChI=1S/Cl2OS/c1-4(2)3,other,P,4.33,0.12,0.0,1,0.0,0.0,567.0,172.0
199,"1,1,2,2-tetrachloroethane",ClC(Cl)C(Cl)Cl,79-34-5,InChI=1S/C2H2Cl4/c3-1(4)2(5)6/h1-2H,other,P,5.5,0.0,0.0,5,0.19,2.49,650.0,230.65
203,"ethyl 2,2,2-trichloroacetate",CCOC(=O)C(Cl)(Cl)Cl,515-84-4,"InChI=1S/C4H5Cl3O2/c1-2-9-3(8)4(5,6)7/h2H2,1H3",other,P,8.766,0.4882,0.0,4,0.24,2.97,640.0,275.15
204,ethyl propanoate,CCOC(=O)CC,105-37-3,"InChI=1S/C5H10O2/c1-3-5(6)7-4-2/h3-4H2,1-2H3",other,P,5.532,0.7352,0.0,10,0.1,1.88,546.0,221.25
205,3-methylbutyl acetate,CC(=O)OCCC(C)C,123-92-2,"InChI=1S/C7H14O2/c1-6(2)4-5-9-7(3)8/h6H,4-5H2,1-3H3",esters,P,6.279,1.0,0.0,10,0.2,4.26,586.1,231.15
206,butyl propanoate,CCCCOC(=O)CC,590-01-2,"InChI=1S/C7H14O2/c1-3-5-6-9-7(8)4-2/h3-6H2,1-2H3",other,P,6.346,1.0,0.0,2,0.01,0.14,594.0,234.65
209,azane,N,7664-41-7,InChI=1S/H3N/h1H3,other,All,2.259,0.235,5.492,34,0.42,2.25,405.65,195.0
210,chloroethene,C=CCl,75-01-4,"InChI=1S/C2H3Cl/c1-2-3/h2H,1H2",other,P,2.96,0.12,0.0,1,0.0,0.0,432.0,113.45
212,"1,2-dimethoxyethane",COCCOC,110-71-4,"InChI=1S/C4H10O2/c1-5-3-4-6-2/h3-4H2,1-2H3",other,All,3.833,0.2109,13.322,39,0.2,2.82,536.15,198.15
218,2-chloro-2-methylpropane,CC(C)(C)Cl,507-20-0,"InChI=1S/C4H9Cl/c1-4(2,3)5/h1-3H3",other,P,7.803,0.3345,0.0,27,0.21,1.91,497.8,247.8
219,"1,1,2-trichloro-1,2,2-trifluoroethane",FC(F)(Cl)C(F)(Cl)Cl,76-13-1,"InChI=1S/C2Cl3F3/c3-1(4,6)2(5,7)8",other,NP,0.0,0.0,17.336,1,0.1,3.86,487.2,238.15
225,n-methylformamide,CNC=O,123-39-7,"InChI=1S/C2H5NO/c1-3-2-4/h2H,1H3,(H,3,4)",other,P,20.517,0.0548,0.0,23,5.84,3.25,725.0,233.15
226,"n,n-dimethylacetamide",CC(=O)N(C)C,127-19-5,InChI=1S/C4H9NO/c1-4(6)5(2)3/h1-3H3,other,P,17.328,0.1589,0.0,31,0.94,2.55,658.0,251.42
227,prop-2-enenitrile,C=CC#N,107-13-1,"InChI=1S/C3H3N/c1-2-3-4/h2H,1H2",other,All,3.004,0.0,42.961,17,0.62,2.04,535.0,189.65
229,"propane-1,2,3-triol",OCC(O)CO,56-81-5,"InChI=1S/C3H8O3/c4-1-3(6)2-5/h3-6H,1-2H2",other,P,13.383,0.1326,0.0,57,1.17,3.0,850.0,198.55
236,propane,CCC,74-98-6,"InChI=1S/C3H8/c1-3-2/h3H2,1-2H3",n-alkanes,All,0.016,0.712,6.425,69,0.0,0.27,369.95,85.45
237,propyl acetate,CCCOC(C)=O,109-60-4,"InChI=1S/C5H10O2/c1-3-4-7-5(2)6/h3-4H2,1-2H3",esters,All,2.485,0.0637,17.439,14,0.02,0.44,549.73,178.0
239,butan-1-amine,CCCCN,109-73-9,"InChI=1S/C4H11N/c1-2-3-4-5/h2-5H2,1H3",amines,P,3.433,0.0,0.0,10,0.08,1.69,531.9,224.1
240,cyclopentanone,O=C1CCCC1,120-92-3,InChI=1S/C5H8O/c6-5-3-1-2-4-5/h1-4H2,ketones,All,6.92,0.319,14.665,36,0.08,0.56,626.0,221.17
241,(z)-octadec-9-enoic acid,CCCCCCCC/C=C\CCCCCCCC(=O)O,112-80-1,"InChI=1S/C18H34O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20/h9-10H,2-8,11-17H2,1H3,(H,19,20)/b10-9-",other,NP,0.0,0.0,45.199,6,0.04,1.47,781.0,289.15
242,piperidine,C1CCNCC1,110-89-4,"InChI=1S/C5H11N/c1-2-4-6-5-3-1/h6H,1-5H2",other,P,3.296,0.0,0.0,6,0.32,6.79,594.14,262.7
243,chloro(difluoro)methane,FC(F)Cl,75-45-6,InChI=1S/CHClF2/c2-1(3)4/h1H,other,P,3.533,0.3834,0.0,5,0.13,1.63,369.35,166.15
244,dichloro(difluoro)methane,FC(F)(Cl)Cl,75-71-8,"InChI=1S/CCl2F2/c2-1(3,4)5",other,NP,0.0,0.0,10.681,1,0.0,0.0,385.15,115.15
246,"1,1,2,2,3,3,4,4-octafluorocyclobutane",FC1(F)C(F)(F)C(F)(F)C1(F)F,115-25-3,"InChI=1S/C4F8/c5-1(6)2(7,8)4(11,12)3(1,9)10",other,NP,0.0,0.0,9.999,11,0.01,0.34,388.45,232.95
247,methyl tetradecanoate,CCCCCCCCCCCCCC(=O)OC,124-10-7,"InChI=1S/C15H30O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15(16)17-2/h3-14H2,1-2H3",other,P,7.515,1.0,0.0,2,0.05,1.64,741.2,292.15
248,phenylhydrazine,NNc1ccccc1,100-63-0,"InChI=1S/C6H8N2/c7-8-6-4-2-1-3-5-6/h1-5,8H,7H2",other,P,4.928,0.12,0.0,1,0.0,0.0,761.0,292.75
249,cyclohexanone,O=C1CCCCC1,108-94-1,InChI=1S/C6H10O/c7-6-4-2-1-3-5-6/h1-5H2,ketones,All,10.099,0.2619,6.844,68,0.19,1.11,665.5,242.0
251,cyclohexanol,OC1CCCCC1,108-93-0,"InChI=1S/C6H12O/c7-6-4-2-1-3-5-6/h6-7H,1-5H2",other,P,8.656,0.0,0.0,44,1.16,14.16,645.0,283.15
252,methyl hexadecanoate,CCCCCCCCCCCCCCCC(=O)OC,112-39-0,"InChI=1S/C17H34O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17(18)19-2/h3-16H2,1-2H3",other,P,7.813,0.12,0.0,1,0.0,0.0,755.24,302.1
254,"2,4-dimethylpyridine",Cc1ccnc(C)c1,108-47-4,"InChI=1S/C7H9N/c1-6-3-4-8-7(2)5-6/h3-5H,1-2H3",other,P,8.352,0.3973,0.0,3,0.0,0.02,647.1,209.15
255,2-nitropropane,CC(C)[N+](=O)[O-],79-46-9,"InChI=1S/C3H7NO2/c1-3(2)4(5)6/h3H,1-2H3",other,P,13.846,0.2105,0.0,4,0.16,0.61,594.0,221.83
256,pent-1-ene,C=CCCC,109-67-1,"InChI=1S/C5H10/c1-3-5-4-2/h3H,1,4-5H2,2H3",alkenes,NP,0.0,0.0,11.68,4,0.02,0.8,464.8,106.95
259,bromoform,BrC(Br)Br,75-25-2,InChI=1S/CHBr3/c2-1(3)4/h1H,other,P,3.29,1.0,0.0,10,0.07,1.63,696.0,281.15
260,trimethyl borate,COB(OC)OC,121-43-7,InChI=1S/C3H9BO3/c1-5-4(6-2)7-3/h1-3H3,other,NP,0.0,0.0,48.145,1,0.0,0.0,501.7,244.15
261,methyl 2-methylprop-2-enoate,C=C(C)C(=O)OC,80-62-6,"InChI=1S/C5H8O2/c1-4(2)5(6)7-3/h1H2,2-3H3",other,P,6.756,0.777,0.0,6,0.19,3.06,566.0,293.15
262,2-methylbut-2-ene,CC=C(C)C,513-35-9,"InChI=1S/C5H10/c1-4-5(2)3/h4H,1-3H3",alkenes,NP,0.0,0.0,11.12,4,0.01,0.63,473.86,139.45
265,3-methylbutan-1-ol,CC(C)CCO,123-51-3,"InChI=1S/C5H12O/c1-5(2)3-4-6/h5-6H,3-4H2,1-2H3",other,P,9.078,0.0828,0.0,31,0.92,12.73,577.2,156.0
268,octanoic acid,CCCCCCCC(=O)O,124-07-2,"InChI=1S/C8H16O2/c1-2-3-4-5-6-7-8(9)10/h2-7H2,1H3,(H,9,10)",other,NP,0.0,0.0,22.917,11,0.04,1.74,694.63,289.45
272,2-ethoxyethanol,CCOCCO,110-80-5,"InChI=1S/C4H10O2/c1-2-6-4-3-5/h5H,2-4H2,1H3",other,P,7.557,0.0,0.0,7,0.4,2.83,569.65,203.15
273,2-methylpropan-1-amine,CC(C)CN,78-81-9,"InChI=1S/C4H11N/c1-4(2)3-5/h4H,3,5H2,1-2H3",other,P,3.271,0.0,0.0,6,0.04,0.95,516.9,188.0
274,furan-2-ylmethanol,OCc1ccco1,98-00-0,"InChI=1S/C5H6O2/c6-4-5-2-1-3-7-5/h1-3,6H,4H2",other,P,8.181,0.12,0.0,1,0.0,0.0,632.0,258.55
275,1-chlorooctane,CCCCCCCCCl,111-85-3,"InChI=1S/C8H17Cl/c1-2-3-4-5-6-7-8-9/h2-8H2,1H3",other,P,7.302,0.7913,0.0,4,0.0,0.07,646.3,215.35
281,"propane-1,2-diol",CC(O)CO,57-55-6,"InChI=1S/C3H8O2/c1-3(5)2-4/h3-5H,2H2,1H3",other,P,10.131,0.1209,0.0,44,1.39,7.65,662.35,184.05
282,thiophene,c1ccsc1,110-02-1,InChI=1S/C4H4S/c1-2-4-5-3-1/h1-4H,other,NP,0.0,0.0,12.891,29,0.01,0.51,580.0,233.75
283,1-methylpyrrolidin-2-one,CN1CCCC1=O,872-50-4,"InChI=1S/C5H9NO/c1-6-4-2-3-5(6)7/h2-4H2,1H3",other,P,15.234,0.1565,0.0,6,0.35,1.15,721.8,249.7
284,pentan-3-one,CCC(=O)CC,96-22-0,"InChI=1S/C5H10O/c1-3-5(6)4-2/h3-4H2,1-2H3",ketones,P,11.934,0.2716,0.0,9,0.31,1.94,561.47,233.15
286,heptan-4-one,CCCC(=O)CCC,123-19-3,"InChI=1S/C7H14O/c1-3-5-7(8)6-4-2/h3-6H2,1-2H3",ketones,P,11.963,0.2857,0.0,11,0.08,0.69,602.0,253.15
288,2-methylfuran,Cc1ccco1,534-22-5,"InChI=1S/C5H6O/c1-5-3-2-4-6-5/h2-4H,1H3",other,All,1.423,1.0,4.264,25,0.01,0.29,528.0,185.15
291,methyl formate,COC=O,107-31-3,"InChI=1S/C2H4O2/c1-4-2-3/h2H,1H3",esters,P,3.636,0.3024,0.0,2,0.0,0.0,498.7,174.15
292,n-methylacetamide,CNC(C)=O,79-16-3,"InChI=1S/C3H7NO/c1-3(5)4-2/h1-2H3,(H,4,5)",other,P,23.693,0.0,0.0,32,1.82,1.55,717.41,298.0
293,2-methyloxolane,CC1CCCO1,96-47-9,"InChI=1S/C5H10O/c1-5-3-2-4-6-5/h5H,2-4H2,1H3",other,P,4.771,0.12,0.0,1,0.4,6.08,537.03,135.95
295,hexan-1-ol,CCCCCCO,111-27-3,"InChI=1S/C6H14O/c1-2-3-4-5-6-7/h7H,2-6H2,1H3",n-alcohols,P,9.179,0.0,0.0,29,0.52,6.35,610.0,233.15
296,"1,2,3,4,5,6-hexafluorobenzene",Fc1c(F)c(F)c(F)c(F)c1F,392-56-3,InChI=1S/C6F6/c7-1-2(8)4(10)6(12)5(11)3(1)9,other,All,0.391,0.0,9.239,20,0.01,0.68,517.0,278.23
301,cyclohexanamine,NC1CCCCC1,108-91-8,"InChI=1S/C6H13N/c7-6-4-2-1-3-5-6/h6H,1-5,7H2",other,P,4.262,0.717,0.0,3,0.03,0.69,626.8,255.15
302,"1,1,1,2,2,3,3,4,4,5,5,6,6,7,7,7-hexadecafluoroheptane",FC(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,335-57-9,"InChI=1S/C7F16/c8-1(9,2(10,11)4(14,15)6(18,19)20)3(12,13)5(16,17)7(21,22)23",other,NP,0.0,0.0,19.947,2,0.04,2.38,477.75,221.87
303,"2,3-dimethylpentane",CCC(C)C(C)C,565-59-3,"InChI=1S/C7H16/c1-5-7(4)6(2)3/h6-7H,5H2,1-4H3",branched alkanes,NP,0.0,0.0,14.165,6,0.01,0.3,537.5,149.0
304,"1,1,2,2,3,3,4,4,4-nonafluoro-n,n-bis(1,1,2,2,3,3,4,4,4-nonafluorobutyl)butan-1-amine",FC(F)(F)C(F)(F)C(F)(F)C(F)(F)N(C(F)(F)C(F)(F)C(F)(F)C(F)(F)F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,311-89-7,"InChI=1S/C12F27N/c13-1(14,7(25,26)27)4(19,20)10(34,35)40(11(36,37)5(21,22)2(15,16)8(28,29)30)12(38,39)6(23,24)3(17,18)9(31,32)33",other,NP,0.0,0.0,34.343,1,0.01,0.6,565.4,207.0
307,"2-methylpentane-2,4-diol",CC(O)CC(C)(C)O,107-41-5,"InChI=1S/C6H14O2/c1-5(7)4-6(2,3)8/h5,7-8H,4H2,1-3H3",other,P,15.747,0.1167,0.0,38,0.63,3.43,621.0,203.15
309,methyl benzoate,COC(=O)c1ccccc1,93-58-3,"InChI=1S/C8H8O2/c1-10-8(9)7-5-3-2-4-6-7/h2-6H,1H3",other,P,7.435,0.6733,0.0,10,0.12,1.9,692.13,260.8
312,butanal,CCCC=O,123-72-8,"InChI=1S/C4H8O/c1-2-3-4-5/h4H,2-3H2,1H3",aldehydes,P,8.847,0.3227,0.0,2,0.0,0.0,537.2,232.8
315,2-methylpropane,CC(C)C,75-28-5,"InChI=1S/C4H10/c1-4(2)3/h4H,1-3H3",branched alkanes,All,0.03,0.9995,8.42,53,0.0,0.08,408.8,113.73
316,butyl prop-2-enoate,C=CC(=O)OCCCC,141-32-2,"InChI=1S/C7H12O2/c1-3-5-6-9-7(8)4-2/h4H,2-3,5-6H2,1H3",other,P,5.902,0.4382,0.0,25,0.02,0.39,644.0,208.55
317,ethyl prop-2-enoate,C=CC(=O)OCC,140-88-5,"InChI=1S/C5H8O2/c1-3-5(6)7-4-2/h3H,1,4H2,2H3",other,P,5.033,0.2901,0.0,25,0.03,0.59,552.98,201.0
319,ethanamine,CCN,75-04-7,"InChI=1S/C2H7N/c1-2-3/h2-3H2,1H3",amines,P,2.951,0.0801,0.0,6,0.07,1.05,456.52,192.2
320,chloroethane,CCCl,75-00-3,"InChI=1S/C2H5Cl/c1-2-3/h2H2,1H3",other,NP,0.0,0.0,42.836,6,0.14,2.34,460.0,134.85
321,"1,2-xylene",Cc1ccccc1C,95-47-6,"InChI=1S/C8H10/c1-7-5-3-4-6-8(7)2/h3-6H,1-2H3",aromatics,NP,0.0,0.0,17.992,10,0.02,0.75,631.0,247.95
322,2-butoxyethyl acetate,CCCCOCCOC(C)=O,112-07-2,"InChI=1S/C8H16O3/c1-3-4-5-10-6-7-11-8(2)9/h3-7H2,1-2H3",other,P,8.07,0.12,0.0,1,0.0,0.0,641.2,209.15
324,n-methylaniline,CNc1ccccc1,100-61-8,"InChI=1S/C7H9N/c1-8-7-5-3-2-4-6-7/h2-6,8H,1H3",other,P,4.7,0.0,0.0,5,0.3,4.59,702.0,216.0
325,propanenitrile,CCC#N,107-12-0,"InChI=1S/C3H5N/c1-2-3-4/h2H2,1H3",other,All,6.23,0.1579,31.527,29,0.53,2.04,564.4,180.3
327,non-1-ene,C=CCCCCCCC,124-11-8,"InChI=1S/C9H18/c1-3-5-7-9-8-6-4-2/h3H,1,4-9H2,2H3",alkenes,All,0.393,1.0,17.667,6,0.0,0.1,592.0,191.8
328,2-chloropropane,CC(C)Cl,75-29-6,"InChI=1S/C3H7Cl/c1-3(2)4/h3H,1-2H3",other,P,6.723,0.4148,0.0,5,0.05,0.57,489.0,220.95
329,3-chloroprop-1-ene,C=CCCl,107-05-1,"InChI=1S/C3H5Cl/c1-2-3-4/h2H,1,3H2",other,P,4.417,0.2019,0.0,3,0.26,3.3,514.15,138.7
330,furan,c1ccoc1,110-00-9,InChI=1S/C4H4O/c1-2-4-5-3-1/h1-4H,other,All,0.391,0.0,9.669,21,0.02,0.72,490.2,187.55
331,1-chloropropane,CCCCl,540-54-5,"InChI=1S/C3H7Cl/c1-2-3-4/h2-3H2,1H3",other,P,5.533,0.3613,0.0,5,0.02,0.25,503.4,174.85
332,1-phenylethanol,CC(O)c1ccccc1,98-85-1,"InChI=1S/C8H10O/c1-7(9)8-5-3-2-4-6-8/h2-7,9H,1H3",other,P,6.966,0.1225,0.0,14,0.07,0.99,667.47,293.15
335,n-butylbutan-1-amine,CCCCNCCCC,111-92-2,"InChI=1S/C8H19N/c1-3-5-7-9-8-6-4-2/h9H,3-8H2,1-2H3",other,All,1.201,1.0,20.032,13,0.06,2.05,607.5,243.15
337,1-propoxypropane,CCCOCCC,111-43-3,"InChI=1S/C6H14O/c1-3-5-7-6-4-2/h3-6H2,1-2H3",ethers,All,1.915,0.0,12.057,6,0.03,0.86,530.6,147.05
339,"methyl (9z,12z)-octadeca-9,12-dienoate",CCCCC/C=C\C/C=C\CCCCCCCC(=O)OC,112-63-0,"InChI=1S/C19H34O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19(20)21-2/h7-8,10-11H,3-6,9,12-18H2,1-2H3/b8-7-,11-10-",other,P,8.91,1.0,0.0,2,0.06,1.71,875.56,293.15
340,2-methylcyclohexan-1-ol,CC1CCCCC1O,583-59-5,"InChI=1S/C7H14O/c1-6-4-2-3-5-7(6)8/h6-8H,2-5H2,1H3",other,P,7.462,0.0,0.0,6,1.03,12.57,635.0,263.65
342,heptan-1-ol,CCCCCCCO,111-70-6,"InChI=1S/C7H16O/c1-2-3-4-5-6-7-8/h8H,2-7H2,1H3",n-alcohols,P,9.603,0.0,0.0,39,0.57,7.64,632.3,239.15
343,octan-1-ol,CCCCCCCCO,111-87-5,"InChI=1S/C8H18O/c1-2-3-4-5-6-7-8-9/h9H,2-8H2,1H3",n-alcohols,P,9.689,0.0,0.0,43,0.44,6.73,651.0,257.65
344,decan-1-ol,CCCCCCCCCCO,112-30-1,"InChI=1S/C10H22O/c1-2-3-4-5-6-7-8-9-10-11/h11H,2-10H2,1H3",n-alcohols,P,9.721,0.0,0.0,29,0.41,7.67,684.4,273.15
345,dodecanoic acid,CCCCCCCCCCCC(=O)O,143-07-7,"InChI=1S/C12H24O2/c1-2-3-4-5-6-7-8-9-10-11-12(13)14/h2-11H2,1H3,(H,13,14)",other,NP,0.0,0.0,29.76,6,0.04,1.74,761.0,293.15
347,methyl dodecanoate,CCCCCCCCCCCC(=O)OC,111-82-0,"InChI=1S/C13H26O2/c1-3-4-5-6-7-8-9-10-11-12-13(14)15-2/h3-12H2,1-2H3",other,P,7.08,1.0,0.0,2,0.05,1.57,712.15,278.15
348,methyl octadecanoate,CCCCCCCCCCCCCCCCCC(=O)OC,112-61-8,"InChI=1S/C19H38O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19(20)21-2/h3-18H2,1-2H3",other,P,7.661,0.12,0.0,1,0.0,0.0,788.0,293.15
350,cumene,CC(C)c1ccccc1,98-82-8,"InChI=1S/C9H12/c1-8(2)9-6-4-3-5-7-9/h3-8H,1-2H3",aromatics,All,0.235,1.0,17.395,9,0.01,0.3,631.15,177.1
353,dec-1-ene,C=CCCCCCCCC,872-05-9,"InChI=1S/C10H20/c1-3-5-7-9-10-8-6-4-2/h3H,1,4-10H2,2H3",alkenes,NP,0.0,0.0,21.818,6,0.01,0.35,614.82,206.85
354,3-bromoprop-1-ene,C=CCBr,106-95-6,"InChI=1S/C3H5Br/c1-2-3-4/h2H,1,3H2",other,P,5.138,0.6085,0.0,3,0.21,2.78,544.4,274.15
362,2-methylhexan-1-ol,CCCCC(C)CO,624-22-6,"InChI=1S/C7H16O/c1-3-4-5-7(2)6-8/h7-8H,3-6H2,1-2H3",other,P,9.576,0.12,0.0,1,0.0,0.0,595.0,224.65
363,"buta-1,3-diene",C=CC=C,106-99-0,"InChI=1S/C4H6/c1-3-4-2/h3-4H,1-2H2",alkenes,NP,0.0,0.0,9.14,4,0.01,0.57,425.37,164.25
365,but-1-en-3-yne,C#CC=C,689-97-4,"InChI=1S/C4H4/c1-3-4-2/h1,4H,2H2",alkynes,NP,0.0,0.0,9.05,1,0.0,0.0,454.87,227.6
366,"2,3-dimethylbutane",CC(C)C(C)C,79-29-8,"InChI=1S/C6H14/c1-5(2)6(3)4/h5-6H,1-4H3",branched alkanes,All,0.102,1.0,11.574,6,0.0,0.04,500.2,144.35
367,but-1-ene,C=CCC,106-98-9,"InChI=1S/C4H8/c1-3-4-2/h3H,1,4H2,2H3",alkenes,All,0.183,1.0,8.337,6,0.0,0.02,419.3,220.0
368,propylbenzene,CCCc1ccccc1,103-65-1,"InChI=1S/C9H12/c1-2-6-9-7-4-3-5-8-9/h3-5,7-8H,2,6H2,1H3",aromatics,All,0.37,1.0,16.113,6,0.0,0.12,638.4,173.59
369,"2,2-dimethylbutane",CCC(C)(C)C,75-83-2,"InChI=1S/C6H14/c1-5-6(2,3)4/h5H2,1-4H3",branched alkanes,NP,0.0,0.0,12.333,5,0.0,0.2,489.1,273.15
370,ethyl butanoate,CCCC(=O)OCC,105-54-4,"InChI=1S/C6H12O2/c1-3-5-6(7)8-4-2/h3-5H2,1-2H3",other,P,5.705,0.7454,0.0,4,0.06,1.27,566.1,203.0
371,1-phenylethanone,CC(=O)c1ccccc1,98-86-2,"InChI=1S/C8H8O/c1-7(9)8-5-3-2-4-6-8/h2-6H,1H3",ketones,P,13.231,0.2451,0.0,14,0.29,1.76,710.93,287.15
372,2-methylpropyl acetate,CC(=O)OCC(C)C,110-19-0,"InChI=1S/C6H12O2/c1-5(2)4-8-6(3)7/h5H,4H2,1-3H3",esters,P,5.832,0.8575,0.0,11,0.08,1.65,562.0,221.3
375,propan-2-amine,CC(C)N,75-31-0,"InChI=1S/C3H9N/c1-3(2)4/h3H,4H2,1-2H3",other,P,3.398,0.3591,0.0,18,0.12,1.79,472.2,177.95
376,propan-1-amine,CCCN,107-10-8,"InChI=1S/C3H9N/c1-2-3-4/h2-4H2,1H3",amines,All,1.688,0.1237,12.501,24,0.13,2.26,499.2,204.15
378,2-ethylhexan-1-ol,CCCCC(CC)CO,104-76-7,"InChI=1S/C8H18O/c1-3-5-6-8(4-2)7-9/h8-9H,3-7H2,1-2H3",other,P,7.507,0.0,0.0,9,0.38,5.96,640.8,203.2
379,propan-2-yl acetate,CC(=O)OC(C)C,108-21-4,"InChI=1S/C5H10O2/c1-4(2)7-5(3)6/h4H,1-3H3",esters,P,4.936,0.0,0.0,9,0.49,8.53,535.0,199.75
380,"1,3-dioxolane",C1COCO1,646-06-0,InChI=1S/C3H6O2/c1-2-5-3-4-1/h1-3H2,other,All,2.575,0.2395,7.875,17,0.02,0.21,543.51,170.15
381,cycloheptane,C1CCCCCC1,291-64-5,InChI=1S/C7H14/c1-2-4-6-7-5-3-1/h1-7H2,cycloalkanes,All,0.069,0.9999,13.046,19,0.0,0.03,604.2,265.0
382,cyclooctane,C1CCCCCCC1,292-64-8,InChI=1S/C8H16/c1-2-4-6-8-7-5-3-1/h1-8H2,cycloalkanes,All,0.065,1.0,15.04,18,0.0,0.06,661.24,287.98
383,cycloheptanol,OC1CCCCCC1,502-41-0,"InChI=1S/C7H14O/c8-7-5-3-1-2-4-6-7/h7-8H,1-6H2",other,P,9.138,0.0,0.0,3,0.33,2.45,676.01,288.15
386,"1,2,4,5-tetramethylbenzene",Cc1cc(C)c(C)cc1C,95-93-2,"InChI=1S/C10H14/c1-7-5-9(3)10(4)6-8(7)2/h5-6H,1-4H3",aromatics,NP,0.0,0.0,19.621,5,0.0,0.1,676.0,352.45
388,1-methyl-4-propan-2-ylbenzene,Cc1ccc(C(C)C)cc1,99-87-6,"InChI=1S/C10H14/c1-8(2)10-6-4-9(3)5-7-10/h4-8H,1-3H3",aromatics,NP,0.0,0.0,19.654,11,0.04,1.59,654.0,204.25
392,2-(dimethylamino)ethanol,CN(C)CCO,108-01-0,"InChI=1S/C4H11NO/c1-5(2)3-4-6/h6H,3-4H2,1-2H3",other,P,8.44,0.0,0.0,4,1.93,13.13,571.82,214.15
397,nonane,CCCCCCCCC,111-84-2,"InChI=1S/C9H20/c1-3-5-7-9-8-6-4-2/h3-9H2,1-2H3",n-alkanes,NP,0.0,0.0,18.278,20,0.01,0.49,595.0,219.65
399,methyl propanoate,CCC(=O)OC,554-12-1,"InChI=1S/C4H8O2/c1-3-4(5)6-2/h3H2,1-2H3",other,P,4.929,0.6429,0.0,5,0.01,0.14,530.57,215.7
404,methyl hexanoate,CCCCCC(=O)OC,106-70-7,"InChI=1S/C7H14O2/c1-3-4-5-6-7(8)9-2/h3-6H2,1-2H3",other,P,5.904,1.0,0.0,3,0.02,0.44,587.95,221.15
405,methyl octanoate,CCCCCCCC(=O)OC,111-11-5,"InChI=1S/C9H18O2/c1-3-4-5-6-7-8-9(10)11-2/h3-8H2,1-2H3",other,P,6.203,1.0,0.0,2,0.05,1.24,650.7,235.9
406,methyl decanoate,CCCCCCCCCC(=O)OC,110-42-9,"InChI=1S/C11H22O2/c1-3-4-5-6-7-8-9-10-11(12)13-2/h3-10H2,1-2H3",other,P,6.638,1.0,0.0,2,0.05,1.23,686.9,259.82
415,pentyl acetate,CCCCCOC(C)=O,628-63-7,"InChI=1S/C7H14O2/c1-3-4-5-6-9-7(2)8/h3-6H2,1-2H3",esters,P,6.133,0.9885,0.0,11,0.12,2.71,600.0,226.35
422,butyl butanoate,CCCCOC(=O)CCC,109-21-7,"InChI=1S/C8H16O2/c1-3-5-7-10-8(9)6-4-2/h3-7H2,1-2H3",other,P,5.965,0.6501,0.0,4,0.04,0.92,612.0,181.15
423,hexanedinitrile,N#CCCCCC#N,111-69-3,InChI=1S/C6H8N2/c7-5-3-1-2-4-6-8/h1-4H2,other,All,11.637,0.1527,48.718,31,0.03,0.11,781.0,278.15
426,"1,1,2,2,2-pentafluoro-n,n-bis(1,1,2,2,2-pentafluoroethyl)ethanamine",FC(F)(F)C(F)(F)N(C(F)(F)C(F)(F)F)C(F)(F)C(F)(F)F,359-70-6,"InChI=1S/C6F15N/c7-1(8,9)4(16,17)22(5(18,19)2(10,11)12)6(20,21)3(13,14)15",other,NP,0.0,0.0,20.119,1,0.0,0.0,425.45,156.0
431,propyl propanoate,CCCOC(=O)CC,106-36-5,"InChI=1S/C6H12O2/c1-3-5-8-6(7)4-2/h3-5H2,1-2H3",other,All,3.835,0.9255,19.01,8,0.01,0.12,571.0,224.3
432,quinoline,c1ccc2ncccc2c1,91-22-5,InChI=1S/C9H7N/c1-2-6-9-8(4-1)5-3-7-10-9/h1-7H,other,All,4.488,0.1591,21.667,8,0.16,1.8,782.0,257.55
433,prop-2-yn-1-ol,C#CCO,107-19-7,"InChI=1S/C3H4O/c1-2-3-4/h1,4H,3H2",other,P,6.283,0.0928,0.0,7,0.09,0.34,588.8,233.15
441,2-(chloromethyl)oxirane,ClCC1CO1,106-89-8,"InChI=1S/C3H5ClO/c4-1-3-2-5-3/h3H,1-2H2",other,P,9.509,0.1658,0.0,2,0.0,0.0,615.0,215.95
442,2-[2-(2-hydroxyethoxy)ethoxy]ethanol,OCCOCCOCCO,112-27-6,"InChI=1S/C6H14O4/c7-1-3-9-5-6-10-4-2-8/h7-8H,1-6H2",other,P,16.591,0.1636,0.0,10,0.1,0.45,797.0,253.15
445,chloro(trifluoro)methane,FC(F)(F)Cl,75-72-9,"InChI=1S/CClF3/c2-1(3,4)5",other,NP,0.0,0.0,10.441,1,0.0,0.0,302.0,243.15
446,chlorocyclohexane,ClC1CCCCC1,542-18-7,"InChI=1S/C6H11Cl/c7-6-4-2-1-3-5-6/h6H,1-5H2",other,P,7.358,0.4299,0.0,6,0.17,2.14,638.0,228.95
447,2-(2-methoxyethoxy)ethanol,COCCOCCO,111-77-3,"InChI=1S/C5H12O3/c1-7-4-5-8-3-2-6/h6H,2-5H2,1H3",other,P,13.252,0.2663,0.0,2,0.22,1.32,672.0,213.15
452,nonan-5-one,CCCCC(=O)CCCC,502-56-7,"InChI=1S/C9H18O/c1-3-5-7-9(10)8-6-4-2/h3-8H2,1-2H3",ketones,All,11.441,0.279,6.375,16,0.01,0.13,640.01,268.35
455,2-(2-ethoxyethoxy)ethanol,CCOCCOCCO,111-90-0,"InChI=1S/C6H14O3/c1-2-8-5-6-9-4-3-7/h7H,2-6H2,1H3",other,P,13.368,0.2605,0.0,2,0.01,0.07,670.0,298.15
456,2-methylprop-1-ene,C=C(C)C,115-11-7,"InChI=1S/C4H8/c1-4(2)3/h1H2,2-3H3",alkenes,All,0.325,1.0,8.184,6,0.0,0.03,418.0,220.0
457,2-methoxyethyl acetate,COCCOC(C)=O,110-49-6,"InChI=1S/C5H10O3/c1-5(6)8-4-3-7-2/h3-4H2,1-2H3",other,P,6.546,0.12,0.0,1,0.12,1.49,603.0,260.25
459,(z)-but-2-ene,CC=CC,590-18-1,"InChI=1S/C4H8/c1-3-4-2/h3-4H,1-2H3/b4-3-",alkenes,NP,0.0,0.0,9.519,5,0.03,1.35,435.7,134.25
460,2-methylpropan-2-amine,CC(C)(C)N,75-64-9,"InChI=1S/C4H11N/c1-4(2,3)5/h5H2,1-3H3",other,P,3.308,0.0,0.0,4,0.2,4.82,483.7,200.5
462,2-(2-hydroxyethoxy)ethanol,OCCOCCO,111-46-6,"InChI=1S/C4H10O3/c5-1-3-7-4-2-6/h5-6H,1-4H2",other,P,13.713,0.1248,0.0,12,0.28,0.95,729.51,253.15
463,3-methylhexane,CCCC(C)CC,589-34-4,"InChI=1S/C7H16/c1-4-6-7(3)5-2/h7H,4-6H2,1-3H3",branched alkanes,NP,0.0,0.0,14.191,6,0.0,0.21,535.25,153.75
464,methyl prop-2-enoate,C=CC(=O)OC,96-33-3,"InChI=1S/C4H6O2/c1-3-4(5)6-2/h3H,1H2,2H3",other,P,4.643,0.265,0.0,25,0.06,0.93,536.0,196.65
466,"1,2,4-trichlorobenzene",Clc1ccc(Cl)c(Cl)c1,120-82-1,InChI=1S/C6H3Cl3/c7-4-1-2-5(8)6(9)3-4/h1-3H,other,P,5.867,0.12,0.0,1,0.0,0.0,725.0,290.22
467,"2,2-dimethylpropane",CC(C)(C)C,463-82-1,"InChI=1S/C5H12/c1-5(2,3)4/h1-4H3",branched alkanes,NP,0.0,0.0,10.419,6,0.01,0.52,433.8,256.55
471,benzylbenzene,c1ccc(Cc2ccccc2)cc1,101-81-5,"InChI=1S/C13H12/c1-3-7-12(8-4-1)11-13-9-5-2-6-10-13/h1-10H,11H2",aromatics,NP,0.0,0.0,24.356,2,0.03,1.0,760.0,298.15
473,butan-2-ylbenzene,CCC(C)c1ccccc1,135-98-8,"InChI=1S/C10H14/c1-3-9(2)10-7-5-4-6-8-10/h4-9H,3H2,1-2H3",aromatics,All,0.541,1.0,16.813,6,0.0,0.2,664.54,197.65
486,"1,3,5-trimethylbenzene",Cc1cc(C)cc(C)c1,108-67-8,"InChI=1S/C9H12/c1-7-4-8(2)6-9(3)5-7/h4-6H,1-3H3",aromatics,NP,0.0,0.0,17.743,8,0.02,0.65,639.0,228.45
488,1-methyl-2-nitrobenzene,Cc1ccccc1[N+](=O)[O-],88-72-2,"InChI=1S/C7H7NO2/c1-6-4-2-3-5-7(6)8(9)10/h2-5H,1H3",other,All,13.633,0.1553,18.62,18,0.34,1.32,720.0,269.15
489,1-methyl-3-nitrobenzene,Cc1cccc([N+](=O)[O-])c1,99-08-1,"InChI=1S/C7H7NO2/c1-6-3-2-4-7(5-6)8(9)10/h2-5H,1H3",other,P,18.587,0.2145,0.0,6,0.31,1.2,734.0,288.15
490,1-methyl-4-nitrobenzene,Cc1ccc([N+](=O)[O-])cc1,99-99-0,"InChI=1S/C7H7NO2/c1-6-2-4-7(5-3-6)8(9)10/h2-5H,1H3",other,P,13.292,0.12,0.0,1,0.0,0.0,735.0,324.75
491,chloromethylbenzene,ClCc1ccccc1,100-44-7,"InChI=1S/C7H7Cl/c8-6-7-4-2-1-3-5-7/h1-5H,6H2",other,P,6.583,0.6008,0.0,8,0.08,1.22,686.0,233.95
498,decanoic acid,CCCCCCCCCC(=O)O,334-48-5,"InChI=1S/C10H20O2/c1-2-3-4-5-6-7-8-9-10(11)12/h2-9H2,1H3,(H,11,12)",other,NP,0.0,0.0,26.509,6,0.03,1.09,722.0,293.15
501,isoquinoline,c1ccc2cnccc2c1,119-65-3,InChI=1S/C9H7N/c1-2-4-9-7-10-6-5-8(9)3-1/h1-7H,other,P,9.409,0.3822,0.0,3,0.01,0.09,803.15,297.75
502,2-methylquinoline,Cc1ccc2ccccc2n1,91-63-4,"InChI=1S/C10H9N/c1-8-6-7-9-4-2-3-5-10(9)11-8/h2-7H,1H3",other,P,7.907,0.5382,0.0,3,0.01,0.16,775.06,271.15
503,ethyl 2-hydroxybenzoate,CCOC(=O)c1ccccc1O,118-61-6,"InChI=1S/C9H10O3/c1-2-12-9(11)7-5-3-4-6-8(7)10/h3-6,10H,2H2,1H3",other,P,9.664,0.4094,0.0,16,0.12,1.44,729.2,219.15
504,phenoxybenzene,c1ccc(Oc2ccccc2)cc1,101-84-8,InChI=1S/C12H10O/c1-3-7-11(8-4-1)13-12-9-5-2-6-10-12/h1-10H,other,All,1.881,1.0,23.571,8,0.03,0.86,769.44,298.15
509,1-methyl-4-prop-1-en-2-ylcyclohexene,C=C(C)C1CC=C(C)CC1,138-86-3,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,10H,1,5-7H2,2-3H3",other,NP,0.0,0.0,21.824,2,0.05,2.29,660.0,177.65
510,1-methyl-4-propan-2-ylidenecyclohexene,CC1=CCC(=C(C)C)CC1,586-62-9,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4H,5-7H2,1-3H3",other,NP,0.0,0.0,20.309,1,0.0,0.0,667.0,243.0
513,5-methyl-2-propan-2-ylcyclohexan-1-ol,CC1CCC(C(C)C)C(O)C1,1490-04-6,"InChI=1S/C10H20O/c1-7(2)9-5-4-8(3)6-10(9)11/h7-11H,4-6H2,1-3H3",other,P,5.672,0.12,0.0,1,0.0,0.0,719.94,315.15
514,undecan-1-ol,CCCCCCCCCCCO,112-42-5,"InChI=1S/C11H24O/c1-2-3-4-5-6-7-8-9-10-11-12/h12H,2-11H2,1H3",n-alcohols,P,9.162,0.0,0.0,2,0.19,3.47,702.0,289.63
515,hexadecane,CCCCCCCCCCCCCCCC,544-76-3,"InChI=1S/C16H34/c1-3-5-7-9-11-13-15-16-14-12-10-8-6-4-2/h3-16H2,1-2H3",n-alkanes,NP,0.0,0.0,32.104,4,0.02,0.83,723.0,291.35
517,"dibutyl benzene-1,2-dicarboxylate",CCCCOC(=O)c1ccccc1C(=O)OCCCC,84-74-2,"InChI=1S/C16H22O4/c1-3-5-11-19-15(17)13-9-7-8-10-14(13)16(18)20-12-6-4-2/h7-10H,3-6,11-12H2,1-2H3",other,P,14.549,0.6248,0.0,5,0.01,0.09,797.0,238.15
521,"1,2,4-trimethylbenzene",Cc1ccc(C)c(C)c1,95-63-6,"InChI=1S/C9H12/c1-7-4-5-8(2)9(3)6-7/h4-6H,1-3H3",aromatics,All,0.317,1.0,16.349,7,0.0,0.14,650.0,229.35
522,"1,2,3-trimethylbenzene",Cc1cccc(C)c1C,526-73-8,"InChI=1S/C9H12/c1-7-5-4-6-8(2)9(7)3/h4-6H,1-3H3",aromatics,All,0.77,1.0,15.222,6,0.0,0.19,664.4,247.85
525,1-(1-butoxypropan-2-yloxy)propan-2-ol,CCCCOCC(C)OCC(C)O,29911-28-2,"InChI=1S/C10H22O3/c1-4-5-6-12-8-10(3)13-7-9(2)11/h9-11H,4-8H2,1-3H3",other,P,10.97,0.1526,0.0,5,0.01,0.17,647.1,293.15
528,1-bromopentane,CCCCCBr,110-53-2,"InChI=1S/C5H11Br/c1-2-3-4-5-6/h2-5H2,1H3",other,All,2.205,0.0,26.781,24,0.18,2.02,564.76,177.65
532,"n,n-dimethylmethanamine",CN(C)C,75-50-3,InChI=1S/C3H9N/c1-4(2)3/h1-3H3,other,NP,0.0,0.0,13.999,4,0.16,5.95,433.0,156.05
534,dodecan-1-ol,CCCCCCCCCCCCO,112-53-8,"InChI=1S/C12H26O/c1-2-3-4-5-6-7-8-9-10-11-12-13/h13H,2-12H2,1H3",n-alcohols,P,9.495,0.0,0.0,19,0.42,8.21,719.4,293.15
541,"thiolane 1,1-dioxide",O=S1(=O)CCCC1,126-33-0,InChI=1S/C4H8O2S/c5-7(6)3-1-2-4-7/h1-4H2,other,All,5.901,0.0418,73.51,41,0.66,1.67,855.0,293.15
550,"1,2-dichloro-1,1,2,2-tetrafluoroethane",FC(F)(Cl)C(F)(F)Cl,76-14-2,"InChI=1S/C2Cl2F4/c3-1(5,6)2(4,7)8",other,NP,0.0,0.0,14.172,1,0.0,0.0,418.74,179.15
551,dichloro(fluoro)methane,FC(Cl)Cl,75-43-4,InChI=1S/CHCl2F/c2-1(3)4/h1H,other,P,3.368,0.12,0.0,1,0.0,0.0,451.65,138.0
556,4-methylpent-3-en-2-one,CC(=O)C=C(C)C,141-79-7,"InChI=1S/C6H10O/c1-5(2)4-6(3)7/h4H,1-3H3",ketones,P,9.797,0.12,0.0,1,0.0,0.0,605.0,226.75
559,"n,n-diethylformamide",CCN(C=O)CC,617-84-5,"InChI=1S/C5H11NO/c1-3-6(4-2)5-7/h5H,3-4H2,1-2H3",other,P,16.827,0.1674,0.0,6,0.39,1.34,692.0,279.15
574,"2,2,3,3-tetrafluoropropan-1-ol",OCC(F)(F)C(F)F,76-37-9,"InChI=1S/C3H4F4O/c4-2(5)3(6,7)1-8/h2,8H,1H2",other,P,9.362,0.0651,0.0,11,0.15,0.7,553.6,277.85
576,"2,4,6-trimethylpyridine",Cc1cc(C)nc(C)c1,108-75-8,"InChI=1S/C8H11N/c1-6-4-7(2)9-8(3)5-6/h4-5H,1-3H3",other,P,8.52,0.5025,0.0,3,0.0,0.0,645.0,229.0
579,methoxymethane,COC,115-10-6,InChI=1S/C2H6O/c1-3-2/h1-2H3,ethers,All,2.226,0.3936,4.093,27,0.04,1.03,400.69,131.65
580,chloromethane,CCl,74-87-3,InChI=1S/CH3Cl/c1-2/h1H3,other,All,1.982,0.1548,13.082,21,0.05,0.37,416.3,175.0
583,undec-1-ene,C=CCCCCCCCCC,821-95-4,"InChI=1S/C11H22/c1-3-5-7-9-11-10-8-6-4-2/h3H,1,4-11H2,2H3",alkenes,All,0.361,1.0,21.137,6,0.0,0.09,639.0,223.95
584,"diethyl benzene-1,2-dicarboxylate",CCOC(=O)c1ccccc1C(=O)OCC,84-66-2,"InChI=1S/C12H14O4/c1-3-15-11(13)9-7-5-6-8-10(9)12(14)16-4-2/h5-8H,3-4H2,1-2H3",other,P,13.023,0.5492,0.0,5,0.01,0.16,776.0,269.15
585,hex-1-yne,C#CCCCC,693-02-7,"InChI=1S/C6H10/c1-3-5-6-4-2/h1H,4-6H2,2H3",alkynes,All,0.874,0.9138,11.069,6,0.0,0.12,539.29,141.06
597,"2,2,2-trifluoroacetic acid",O=C(O)C(F)(F)F,76-05-1,"InChI=1S/C2HF3O2/c3-2(4,5)1(6)7/h(H,6,7)",other,All,1.172,0.1878,26.698,8,0.1,1.15,491.25,257.9
599,hept-1-ene,C=CCCCCC,592-76-7,"InChI=1S/C7H14/c1-3-5-7-6-4-2/h3H,1,4-7H2,2H3",alkenes,All,0.197,1.0,14.327,6,0.0,0.07,537.4,153.45
600,"hexa-1,5-diene",C=CCCC=C,592-42-7,"InChI=1S/C6H10/c1-3-5-6-4-2/h3-4H,1-2,5-6H2",alkenes,All,0.176,0.0,12.442,6,0.01,0.58,507.0,132.0
602,"2,3-bis[[(z)-octadec-9-enoyl]oxy]propyl (z)-octadec-9-enoate",CCCCCCCC/C=C\CCCCCCCC(=O)OCC(COC(=O)CCCCCCC/C=C\CCCCCCCC)OC(=O)CCCCCCC/C=C\CCCCCCCC,122-32-7,"InChI=1S/C57H104O6/c1-4-7-10-13-16-19-22-25-28-31-34-37-40-43-46-49-55(58)61-52-54(63-57(60)51-48-45-42-39-36-33-30-27-24-21-18-15-12-9-6-3)53-62-56(59)50-47-44-41-38-35-32-29-26-23-20-17-14-11-8-5-2/h25-30,54H,4-24,31-53H2,1-3H3/b28-25-,29-26-,30-27-",other,P,23.755,1.0,0.0,2,0.06,1.81,1640.0,293.15
603,propyl butanoate,CCCOC(=O)CCC,105-66-8,"InChI=1S/C7H14O2/c1-3-5-7(8)9-6-4-2/h3-6H2,1-2H3",other,All,4.489,1.0,12.686,7,0.0,0.03,593.7,209.95
605,docosane,CCCCCCCCCCCCCCCCCCCCCC,629-97-0,"InChI=1S/C22H46/c1-3-5-7-9-11-13-15-17-19-21-22-20-18-16-14-12-10-8-6-4-2/h3-22H2,1-2H3",n-alkanes,NP,0.0,0.0,42.109,8,0.01,0.51,784.81,318.95
607,3-nitrophenol,O=[N+]([O-])c1cccc(O)c1,554-84-7,"InChI=1S/C6H5NO3/c8-6-3-1-2-5(4-6)7(9)10/h1-4,8H",other,P,24.177,0.171,0.0,8,0.31,1.06,795.97,373.15
608,ethoxybenzene,CCOc1ccccc1,103-73-1,"InChI=1S/C8H10O/c1-2-9-8-6-4-3-5-7-8/h3-7H,2H2,1H3",other,P,4.587,1.0,0.0,4,0.1,2.43,647.15,243.0
613,"butane-1,4-diol",OCCCCO,110-63-4,"InChI=1S/C4H10O2/c5-3-1-2-4-6/h5-6H,1-4H2",other,P,12.345,0.0981,0.0,35,0.4,1.4,707.87,283.15
615,hexan-2-one,CCCCC(C)=O,591-78-6,"InChI=1S/C6H12O/c1-3-4-5-6(2)7/h3-5H2,1-2H3",ketones,P,10.476,0.1577,0.0,5,0.14,0.9,587.61,216.25
618,4-nitrophenol,O=[N+]([O-])c1ccc(O)cc1,100-02-7,"InChI=1S/C6H5NO3/c8-6-3-1-5(2-4-6)7(9)10/h1-4,8H",other,P,25.701,0.127,0.0,7,0.1,0.28,795.97,386.14
620,"1,1,1,2,2-pentachloroethane",ClC(Cl)C(Cl)(Cl)Cl,76-01-7,"InChI=1S/C2HCl5/c3-1(4)2(5,6)7/h1H",other,All,2.176,0.4971,10.476,8,0.04,1.02,665.0,244.15
624,oxolan-2-one,O=C1CCCO1,96-48-0,InChI=1S/C4H6O2/c5-4-2-1-3-6-4/h1-3H2,other,P,17.589,0.1809,0.0,16,0.52,1.31,739.0,259.78
626,3-methylheptane,CCCCC(C)CC,589-81-1,"InChI=1S/C8H18/c1-4-6-7-8(3)5-2/h8H,4-7H2,1-3H3",branched alkanes,NP,0.0,0.0,16.175,3,0.0,0.11,563.7,152.65
627,1-methoxy-2-[2-(2-methoxyethoxy)ethoxy]ethane,COCCOCCOCCOC,112-49-2,"InChI=1S/C8H18O4/c1-9-3-5-11-7-8-12-6-4-10-2/h3-8H2,1-2H3",other,All,4.562,0.0,38.211,7,0.02,0.22,651.0,288.15
633,"1,1,2,2-tetrabromoethane",BrC(Br)C(Br)Br,79-27-6,InChI=1S/C2H2Br4/c3-1(4)2(5)6/h1-2H,other,P,5.778,0.0,0.0,2,0.37,4.87,824.0,275.65
634,methyl (z)-octadec-9-enoate,CCCCCCCC/C=C\CCCCCCCC(=O)OC,112-62-9,"InChI=1S/C19H36O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19(20)21-2/h10-11H,3-9,12-18H2,1-2H3/b11-10-",other,P,8.655,1.0,0.0,2,0.06,1.82,777.0,293.15
636,"2,4,6-trimethyl-1,3,5-trioxane",CC1OC(C)OC(C)O1,123-63-7,"InChI=1S/C6H12O3/c1-4-7-5(2)9-6(3)8-4/h4-6H,1-3H3",other,P,10.175,0.0,0.0,10,0.77,7.86,563.0,283.65
658,"1,1,2,2,3,3,4,4,5,5,6-undecafluoro-6-(trifluoromethyl)cyclohexane",FC(F)(F)C1(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C1(F)F,355-02-2,"InChI=1S/C7F14/c8-1(7(19,20)21)2(9,10)4(13,14)6(17,18)5(15,16)3(1,11)12",other,NP,0.0,0.0,17.709,1,0.0,0.0,485.9,231.0
661,"3,3-dimethylbutan-2-one",CC(=O)C(C)(C)C,75-97-8,"InChI=1S/C6H12O/c1-5(7)6(2,3)4/h1-4H3",ketones,P,9.475,0.1218,0.0,5,0.04,0.3,571.5,223.35
663,nitrocyclohexane,O=[N+]([O-])C1CCCCC1,1122-60-7,"InChI=1S/C6H11NO2/c8-7(9)6-4-2-1-3-5-6/h6H,1-5H2",other,P,11.093,0.12,0.0,1,0.0,0.0,753.02,239.15
664,2-methylbutan-1-ol,CCC(C)CO,137-32-6,"InChI=1S/C5H12O/c1-3-5(2)4-6/h5-6H,3-4H2,1-2H3",other,P,8.866,0.0,0.0,8,0.3,2.14,571.0,203.0
666,pentan-2-ol,CCCC(C)O,6032-29-7,"InChI=1S/C5H12O/c1-3-4-5(2)6/h5-6H,3-4H2,1-2H3",other,P,8.279,0.0,0.0,11,0.58,4.77,560.3,200.0
667,pentan-3-ol,CCC(O)CC,584-02-1,"InChI=1S/C5H12O/c1-3-5(6)4-2/h5-6H,3-4H2,1-2H3",other,P,8.081,0.0,0.0,11,0.83,7.28,559.6,204.15
688,2-methylpentan-2-ol,CCCC(C)(C)O,590-36-3,"InChI=1S/C6H14O/c1-4-5-6(2,3)7/h7H,4-5H2,1-3H3",other,P,3.419,0.12,0.0,1,0.0,0.0,559.5,170.15
691,hexan-3-ol,CCCC(O)CC,623-37-0,"InChI=1S/C6H14O/c1-3-5-6(7)4-2/h6-7H,3-5H2,1-2H3",other,P,7.664,0.0,0.0,3,0.66,6.91,579.3,288.15
692,hexan-2-ol,CCCCC(C)O,626-93-7,"InChI=1S/C6H14O/c1-3-4-5-6(2)7/h6-7H,3-5H2,1-2H3",other,P,8.405,0.0,0.0,3,0.45,4.13,583.0,223.0
693,"2,2-dimethylbutan-1-ol",CCC(C)(C)CO,1185-33-7,"InChI=1S/C6H14O/c1-4-6(2,3)5-7/h7H,4-5H2,1-3H3",other,P,8.98,0.0,0.0,11,1.62,14.16,589.0,253.0
694,1-bromo-2-chloroethane,ClCCBr,107-04-0,InChI=1S/C2H4BrCl/c3-1-2-4/h1-2H2,other,All,1.832,0.0,17.524,8,0.06,0.94,605.0,263.15
696,diethyl hexanedioate,CCOC(=O)CCCCC(=O)OCC,141-28-6,"InChI=1S/C10H18O4/c1-3-13-9(11)7-5-6-8-10(12)14-4-2/h3-8H2,1-2H3",other,P,10.724,0.7455,0.0,3,0.01,0.19,719.8,253.35
697,dibromomethane,BrCBr,74-95-3,InChI=1S/CH2Br2/c2-1-3/h1H2,other,P,3.672,0.2647,0.0,2,0.0,0.0,611.0,220.45
698,1-methoxy-2-nitrobenzene,COc1ccccc1[N+](=O)[O-],91-23-6,"InChI=1S/C7H7NO3/c1-11-7-5-3-2-4-6(7)8(9)10/h2-5H,1H3",other,P,22.36,0.1177,0.0,16,0.34,1.07,782.0,293.15
699,"1,3-dibromopropane",BrCCCBr,109-64-8,InChI=1S/C3H6Br2/c4-2-1-3-5/h1-3H2,other,P,7.097,0.3651,0.0,4,0.01,0.12,670.34,238.95
700,formamide,NC=O,75-12-7,"InChI=1S/CH3NO/c2-1-3/h1H,(H2,2,3)",other,P,15.154,0.1234,0.0,20,1.35,1.3,771.0,276.15
701,diphenylmethanone,O=C(c1ccccc1)c1ccccc1,119-61-9,InChI=1S/C13H10O/c14-13(11-7-3-1-4-8-11)12-9-5-2-6-10-12/h1-10H,ketones,P,15.137,0.3027,0.0,13,0.4,3.46,830.0,294.15
704,1-chloro-2-methylbenzene,Cc1ccccc1Cl,95-49-8,"InChI=1S/C7H7Cl/c1-6-4-2-3-5-7(6)8/h2-5H,1H3",other,P,4.765,1.0,0.0,6,0.06,1.43,656.0,238.15
706,ethyl benzoate,CCOC(=O)c1ccccc1,93-89-0,"InChI=1S/C9H10O2/c1-2-11-9(10)8-6-4-3-5-7-8/h3-7H,2H2,1H3",other,P,8.438,0.8367,0.0,19,0.11,1.89,700.0,274.3
707,1-bromopropane,CCCBr,106-94-5,"InChI=1S/C3H7Br/c1-2-3-4/h2-3H2,1H3",other,P,5.739,0.4328,0.0,4,0.01,0.19,544.0,197.15
708,1-chloro-3-methylbenzene,Cc1cccc(Cl)c1,108-41-8,"InChI=1S/C7H7Cl/c1-6-3-2-4-7(8)5-6/h2-5H,1H3",other,P,5.809,0.7614,0.0,6,0.05,0.87,660.18,246.9
717,3-methylbutanoic acid,CC(C)CC(=O)O,503-74-2,"InChI=1S/C5H10O2/c1-4(2)3-5(6)7/h4H,3H2,1-2H3,(H,6,7)",other,NP,0.0,0.0,18.295,1,0.0,0.0,629.09,243.15
718,ethyl 3-oxobutanoate,CCOC(=O)CC(C)=O,141-97-9,"InChI=1S/C6H10O3/c1-3-9-6(8)4-5(2)7/h3-4H2,1-2H3",other,P,11.601,0.12,0.0,1,0.0,0.0,642.9,234.15
719,methyl butanoate,CCCC(=O)OC,623-42-7,"InChI=1S/C5H10O2/c1-3-4-5(6)7-2/h3-4H2,1-2H3",other,P,5.314,0.9061,0.0,9,0.13,2.6,554.5,240.4
720,"pentane-1,5-diol",OCCCCCO,111-29-5,"InChI=1S/C5H12O2/c6-4-2-1-3-5-7/h6-7H,1-5H2",other,P,13.554,0.1303,0.0,10,0.56,2.24,673.0,243.2
721,hexadecan-1-ol,CCCCCCCCCCCCCCCCO,36653-82-4,"InChI=1S/C16H34O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17/h17H,2-16H2,1H3",n-alcohols,P,9.234,0.2138,0.0,16,0.03,0.97,770.0,321.45
722,octadecan-1-ol,CCCCCCCCCCCCCCCCCCO,112-92-5,"InChI=1S/C18H38O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19/h19H,2-18H2,1H3",n-alcohols,P,9.379,0.0,0.0,13,0.02,0.52,790.0,330.55
723,undecane,CCCCCCCCCCC,1120-21-4,"InChI=1S/C11H24/c1-3-5-7-9-11-10-8-6-4-2/h3-11H2,1-2H3",n-alkanes,NP,0.0,0.0,21.992,14,0.01,0.26,639.0,247.55
727,"4-methyl-1,3-dioxolan-2-one",CC1COC(=O)O1,108-32-7,"InChI=1S/C4H6O3/c1-3-2-6-4(5)7-3/h3H,2H2,1H3",other,All,13.613,0.1324,65.33,32,0.3,0.46,778.0,213.15
729,"propane-1,3-diol",OCCCO,504-63-2,"InChI=1S/C3H8O2/c4-2-1-3-5/h4-5H,1-3H2",other,P,11.649,0.1461,0.0,37,0.68,2.35,724.0,183.15
737,2-ethylhexanoic acid,CCCCC(CC)C(=O)O,149-57-5,"InChI=1S/C8H16O2/c1-3-5-6-7(4-2)8(9)10/h7H,3-6H2,1-2H3,(H,9,10)",other,NP,0.0,0.0,22.974,1,0.0,0.0,673.2,253.65
744,heptanoic acid,CCCCCCC(=O)O,111-14-8,"InChI=1S/C7H14O2/c1-2-3-4-5-6-7(8)9/h2-6H2,1H3,(H,8,9)",other,P,3.207,0.12,0.0,1,0.0,0.0,679.97,265.65
746,2-bromopropane,CC(C)Br,75-26-3,"InChI=1S/C3H7Br/c1-3(2)4/h3H,1-2H3",other,All,2.265,0.0,26.493,17,0.55,3.85,525.6,172.25
747,1-bromo-2-methylpropane,CC(C)CBr,78-77-3,"InChI=1S/C4H9Br/c1-4(2)3-5/h4H,3H2,1-2H3",other,P,6.363,0.5236,0.0,8,0.03,0.45,567.2,209.75
748,1-bromo-3-methylbutane,CC(C)CCBr,107-82-4,"InChI=1S/C5H11Br/c1-5(2)3-4-6/h5H,3-4H2,1-2H3",other,All,3.197,0.3081,20.791,9,0.04,0.55,589.86,133.4
749,1-chloro-4-methylbenzene,Cc1ccc(Cl)cc1,106-43-4,"InChI=1S/C7H7Cl/c1-6-2-4-7(8)5-3-6/h2-5H,1H3",other,P,6.579,0.7626,0.0,7,0.08,1.37,660.0,280.55
750,dodec-1-ene,C=CCCCCCCCCCC,112-41-4,"InChI=1S/C12H24/c1-3-5-7-9-11-12-10-8-6-4-2/h3H,1,4-12H2,2H3",alkenes,All,0.425,1.0,22.872,6,0.0,0.08,658.0,273.15
754,heptanal,CCCCCCC=O,111-71-7,"InChI=1S/C7H14O/c1-2-3-4-5-6-7-8/h7H,2-6H2,1H3",aldehydes,P,8.276,0.12,0.0,1,0.0,0.0,620.0,229.35
759,2-methylhexane,CCCCC(C)C,591-76-4,"InChI=1S/C7H16/c1-4-5-6-7(2)3/h7H,4-6H2,1-3H3",branched alkanes,NP,0.0,0.0,14.386,1,0.0,0.0,530.4,154.95
761,"2,4-dimethylhexane",CCC(C)CC(C)C,589-43-5,"InChI=1S/C8H18/c1-5-8(4)6-7(2)3/h7-8H,5-6H2,1-4H3",branched alkanes,NP,0.0,0.0,16.469,3,0.0,0.11,553.0,113.7
762,tert-butylbenzene,CC(C)(C)c1ccccc1,98-06-6,"InChI=1S/C10H14/c1-10(2,3)9-7-5-4-6-8-9/h4-8H,1-3H3",aromatics,All,0.52,1.0,16.865,6,0.01,0.22,660.0,215.35
764,thiolane 1-oxide,O=S1CCCC1,1600-44-8,InChI=1S/C4H8OS/c5-6-3-1-2-4-6/h1-4H2,other,All,8.581,0.0969,53.178,7,0.05,0.16,467.76,298.15
765,"benzene-1,2-diol",Oc1ccccc1O,120-80-9,"InChI=1S/C6H6O2/c7-5-3-1-2-4-6(5)8/h1-4,7-8H",other,P,13.074,0.2033,0.0,7,0.06,0.41,770.0,388.15
769,"3-methylthiolane 1,1-dioxide",CC1CCS(=O)(=O)C1,872-93-5,"InChI=1S/C5H10O2S/c1-5-2-3-8(6,7)4-5/h5H,2-4H2,1H3",other,All,12.809,0.2063,56.583,9,0.05,0.17,817.0,298.15
773,oxane,C1CCOCC1,142-68-7,InChI=1S/C5H10O/c1-2-4-6-5-3-1/h1-5H2,other,All,2.134,0.0,14.494,9,0.02,0.39,572.2,228.95
774,"2,2,2-trichloroacetic acid",O=C(O)C(Cl)(Cl)Cl,76-03-9,"InChI=1S/C2HCl3O2/c3-2(4,5)1(6)7/h(H,6,7)",other,P,3.894,0.12,0.0,1,0.0,0.0,685.0,330.65
779,2-nitrophenol,O=[N+]([O-])c1ccccc1O,88-75-5,"InChI=1S/C6H5NO3/c8-6-4-2-1-3-5(6)7(9)10/h1-4,8H",other,P,14.184,0.2857,0.0,10,0.23,1.46,795.97,318.28
782,butanedinitrile,N#CCCC#N,110-61-2,InChI=1S/C4H4N2/c5-3-1-2-4-6/h1-2H2,other,P,19.226,0.1089,0.0,21,0.91,1.64,770.0,331.15
800,nonanoic acid,CCCCCCCCC(=O)O,112-05-0,"InChI=1S/C9H18O2/c1-2-3-4-5-6-7-8-9(10)11/h2-8H2,1H3,(H,10,11)",other,NP,0.0,0.0,24.453,6,0.03,1.08,712.0,285.5
801,"1,2-dichlorobenzene",Clc1ccccc1Cl,95-50-1,InChI=1S/C6H4Cl2/c7-5-3-1-2-4-6(5)8/h1-4H,other,P,8.477,0.3768,0.0,7,0.56,7.5,729.0,256.45
802,3-methylaniline,Cc1cccc(N)c1,108-44-1,"InChI=1S/C7H9N/c1-6-3-2-4-7(8)5-6/h2-5H,8H2,1H3",other,P,5.715,0.7278,0.0,5,0.06,1.04,709.15,293.15
807,2-hydroxybenzaldehyde,O=Cc1ccccc1O,90-02-8,"InChI=1S/C7H6O2/c8-5-6-3-1-2-4-7(6)9/h1-5,9H",other,P,13.152,0.2797,0.0,15,0.5,3.35,680.0,275.15
808,2-methoxyphenol,COc1ccccc1O,90-05-1,"InChI=1S/C7H8O2/c1-9-7-5-3-2-4-6(7)8/h2-5,8H,1H3",other,All,8.545,0.3132,6.606,11,0.03,0.35,697.0,291.15
809,2-chlorophenol,Oc1ccccc1Cl,95-57-8,"InChI=1S/C6H5ClO/c7-5-3-1-2-4-6(5)8/h1-4,8H",other,P,5.387,0.3228,0.0,11,0.18,3.11,675.0,281.85
811,4-chlorophenol,Oc1ccc(Cl)cc1,106-48-9,"InChI=1S/C6H5ClO/c7-5-1-3-6(8)4-2-5/h1-4,8H",other,All,3.725,0.0,26.358,9,0.04,0.38,738.0,314.15
815,"pentane-2,4-dione",CC(=O)CC(C)=O,123-54-6,"InChI=1S/C5H8O2/c1-4(6)3-5(2)7/h3H2,1-2H3",ketones,P,15.185,0.2239,0.0,3,0.64,2.66,646.65,249.65
816,"benzene-1,3-diol",Oc1cccc(O)c1,108-46-3,"InChI=1S/C6H6O2/c7-5-2-1-3-6(8)4-5/h1-4,7-8H",other,P,13.471,0.3538,0.0,5,0.04,0.36,836.0,382.95
822,"penta-1,4-diene",C=CCC=C,591-93-5,"InChI=1S/C5H8/c1-3-5-4-2/h3-4H,1-2,5H2",alkenes,NP,0.0,0.0,11.599,5,0.02,1.05,478.86,124.35
825,"hepta-1,6-diene",C=CCCCC=C,3070-53-9,"InChI=1S/C7H12/c1-3-5-7-6-4-2/h3-4H,1-2,5-7H2",other,NP,0.0,0.0,16.516,5,0.03,1.32,556.0,184.0
828,pentanedinitrile,N#CCCCC#N,544-13-8,InChI=1S/C5H6N2/c6-4-2-1-3-5-7/h1-3H2,other,All,5.567,0.1046,71.735,31,0.02,0.05,782.0,248.15
834,1-methoxy-2-(2-methoxyethoxy)ethane,COCCOCCOC,111-96-6,"InChI=1S/C6H14O3/c1-7-3-5-9-6-4-8-2/h3-6H2,1-2H3",other,All,5.328,0.3396,20.414,6,0.01,0.17,608.0,288.15
835,tetradecan-1-ol,CCCCCCCCCCCCCCO,112-72-1,"InChI=1S/C14H30O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15/h15H,2-14H2,1H3",n-alcohols,P,9.153,0.0,0.0,16,0.13,3.25,747.0,308.25
838,1-pentoxypentane,CCCCCOCCCCC,693-65-2,"InChI=1S/C10H22O/c1-3-5-7-9-11-10-8-6-4-2/h3-10H2,1-2H3",ethers,P,4.073,0.0,0.0,4,0.06,2.04,627.0,298.15
844,cyclopentene,C1=CCCC1,142-29-0,"InChI=1S/C5H8/c1-2-4-5-3-1/h1-2H,3-5H2",other,NP,0.0,0.0,10.056,17,0.02,0.84,506.89,138.05
845,cycloheptene,C1=CCCCCC1,628-92-2,"InChI=1S/C7H12/c1-2-4-6-7-5-3-1/h1-2H,3-7H2",other,All,0.216,1.0,13.224,7,0.0,0.09,598.0,217.15
847,"cyclohexa-1,4-diene",C1=CCC=CC1,628-41-1,"InChI=1S/C6H8/c1-2-4-6-5-3-1/h1-2,5-6H,3-4H2",alkenes,All,0.132,1.0,10.59,7,0.0,0.08,569.0,223.95
853,2-chloroaniline,Nc1ccccc1Cl,95-51-2,"InChI=1S/C6H6ClN/c7-5-3-1-2-4-6(5)8/h1-4H,8H2",other,P,5.405,0.12,0.0,1,0.44,6.02,730.0,271.05
854,3-chloroaniline,Nc1cccc(Cl)c1,108-42-9,"InChI=1S/C6H6ClN/c7-5-2-1-3-6(8)4-5/h1-4H,8H2",other,P,8.073,0.12,0.0,1,0.34,2.66,753.0,262.75
856,2-nitroaniline,Nc1ccccc1[N+](=O)[O-],88-74-4,"InChI=1S/C6H6N2O2/c7-5-3-1-2-4-6(5)8(9)10/h1-4H,7H2",other,P,32.081,0.2019,0.0,3,0.06,0.16,785.3,347.65
858,4-nitroaniline,Nc1ccc([N+](=O)[O-])cc1,100-01-6,"InChI=1S/C6H6N2O2/c7-5-1-3-6(4-2-5)8(9)10/h1-4H,7H2",other,P,52.369,0.163,0.0,3,0.11,0.19,851.0,429.65
884,diethyl oxalate,CCOC(=O)C(=O)OCC,95-92-1,"InChI=1S/C6H10O4/c1-3-9-5(7)6(8)10-4-2/h3-4H2,1-2H3",other,P,9.675,0.5542,0.0,4,0.17,2.1,618.0,256.55
887,(4r)-1-methyl-4-prop-1-en-2-ylcyclohexene,C=C(C)C1CC=C(C)CC1,5989-27-5,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,10H,1,5-7H2,2-3H3/t10-/m0/s1",other,NP,0.0,0.0,22.085,2,0.04,1.53,660.0,198.85
893,2-(2-hydroxyethylamino)ethanol,OCCNCCO,111-42-2,"InChI=1S/C4H11NO2/c6-3-1-5-2-4-7/h5-7H,1-4H2",other,P,13.132,0.1766,0.0,6,0.23,1.03,735.98,303.15
895,methyl pentanoate,CCCCC(=O)OC,624-24-8,"InChI=1S/C6H12O2/c1-3-4-5-6(7)8-2/h3-5H2,1-2H3",other,P,5.841,0.9932,0.0,2,0.0,0.0,590.0,243.15
909,bromo(trifluoro)methane,FC(F)(F)Br,75-63-8,"InChI=1S/CBrF3/c2-1(3,4)5",other,NP,0.0,0.0,14.318,1,0.0,0.0,340.06,98.6
910,"1,1-difluoroethane",CC(F)F,75-37-6,"InChI=1S/C2H4F2/c1-2(3)4/h2H,1H3",other,All,3.9,0.1,12.667,11,0.01,0.07,386.5,156.15
912,ethanethiol,CCS,75-08-1,"InChI=1S/C2H6S/c1-2-3/h3H,2H2,1H3",other,P,4.176,0.6074,0.0,2,0.0,0.0,498.7,227.25
917,butan-2-amine,CCC(C)N,13952-84-6,"InChI=1S/C4H11N/c1-3-4(2)5/h4H,3,5H2,1-2H3",other,P,3.406,0.0,0.0,5,0.08,1.73,511.0,168.65
919,2-chlorobutane,CCC(C)Cl,78-86-4,"InChI=1S/C4H9Cl/c1-3-4(2)5/h4H,3H2,1-2H3",other,P,7.097,0.4332,0.0,7,0.11,1.3,518.6,208.8
924,anthracene,c1ccc2cc3ccccc3cc2c1,120-12-7,InChI=1S/C14H10/c1-2-6-12-10-14-8-4-3-7-13(14)9-11(12)5-1/h1-10H,other,NP,0.0,0.0,28.807,4,0.0,0.08,873.1,489.6
935,octan-2-ol,CCCCCCC(C)O,123-96-6,"InChI=1S/C8H18O/c1-3-4-5-6-7-8(2)9/h8-9H,3-7H2,1-2H3",other,P,9.975,0.0,0.0,54,1.76,28.81,629.6,213.15
944,"2,4-dimethylaniline",Cc1ccc(N)c(C)c1,95-68-1,"InChI=1S/C8H11N/c1-6-3-4-8(9)7(2)5-6/h3-5H,9H2,1-2H3",other,P,4.466,0.12,0.0,1,0.0,0.0,714.0,258.85
951,oxepan-2-one,O=C1CCCCCO1,502-44-3,InChI=1S/C6H10O2/c7-6-4-2-1-3-5-8-6/h1-5H2,other,P,21.604,0.1761,0.0,2,0.0,0.0,771.0,293.15
955,butanenitrile,CCCC#N,109-74-0,"InChI=1S/C4H7N/c1-2-3-4-5/h2-3H2,1H3",other,All,3.948,0.0265,45.635,21,0.73,3.21,585.4,161.0
956,"2-chloro-1,1,1,2-tetrafluoroethane",FC(Cl)C(F)(F)F,2837-89-0,"InChI=1S/C2HClF4/c3-1(4)2(5,6)7/h1H",other,P,3.513,0.12,0.0,1,0.0,0.0,395.35,74.15
966,n-methylcyclohexanamine,CNC1CCCCC1,100-60-7,"InChI=1S/C7H15N/c1-8-7-5-3-2-4-6-7/h7-8H,2-6H2,1H3",other,NP,0.0,0.0,31.908,1,0.0,0.0,622.0,264.65
975,octan-2-one,CCCCCCC(C)=O,111-13-7,"InChI=1S/C8H16O/c1-3-4-5-6-7-8(2)9/h3-7H2,1-2H3",ketones,All,5.946,0.0,30.432,17,0.19,2.07,632.7,253.15
976,2-methylpentan-1-ol,CCCC(C)CO,105-30-6,"InChI=1S/C6H14O/c1-3-4-6(2)5-7/h6-7H,3-5H2,1-2H3",other,P,11.318,0.2999,0.0,2,0.0,0.0,582.0,198.15
977,diiodomethane,ICI,75-11-6,InChI=1S/CH2I2/c2-1-3/h1H2,other,P,3.177,0.12,0.0,1,0.0,0.0,747.0,279.25
1000,2-[bis(2-hydroxyethyl)amino]ethanol,OCCN(CCO)CCO,102-71-6,"InChI=1S/C6H15NO3/c8-4-1-7(2-5-9)3-6-10/h8-10H,1-6H2",other,P,18.992,0.148,0.0,6,0.01,0.03,787.0,291.05
1004,dimethyl sulfate,COS(=O)(=O)OC,77-78-1,"InChI=1S/C2H6O4S/c1-5-7(3,4)6-2/h1-2H3",other,P,21.883,0.1536,0.0,6,2.34,4.38,716.0,241.35
1005,2-methoxyaniline,COc1ccccc1N,90-04-0,"InChI=1S/C7H9NO/c1-9-7-5-3-2-4-6(7)8/h2-5H,8H2,1H3",other,All,3.721,1.0,15.032,12,0.09,1.87,728.0,293.15
1008,4-ethoxyaniline,CCOc1ccc(N)cc1,156-43-4,"InChI=1S/C8H11NO/c1-2-10-8-5-3-7(9)4-6-8/h3-6H,2,9H2,1H3",other,P,6.417,0.12,0.0,1,0.0,0.0,754.0,298.15
1009,2-bromo-2-methylpropane,CC(C)(C)Br,507-19-7,"InChI=1S/C4H9Br/c1-4(2,3)5/h1-3H3",other,P,8.873,0.398,0.0,10,0.19,1.76,541.05,246.05
1010,2-methoxy-4-prop-2-enylphenol,C=CCc1ccc(O)c(OC)c1,97-53-0,"InChI=1S/C10H12O2/c1-3-4-8-5-6-9(11)10(7-8)12-2/h3,5-7,11H,1,4H2,2H3",other,P,9.257,0.12,0.0,1,0.0,0.0,740.6,265.65
1011,2-ethylpyridine,CCc1ccccn1,100-71-0,"InChI=1S/C7H9N/c1-2-7-5-3-4-6-8-7/h3-6H,2H2,1H3",other,P,7.046,0.3704,0.0,3,0.02,0.23,634.0,210.05
1013,tetrafluoromethane,FC(F)(F)F,75-73-0,"InChI=1S/CF4/c2-1(3,4)5",other,NP,0.0,0.0,3.897,12,0.01,0.43,227.54,89.45
1022,"2,6,10,15,19,23-hexamethyltetracosane",CC(C)CCCC(C)CCCC(C)CCCCC(C)CCCC(C)CCCC(C)C,111-01-3,"InChI=1S/C30H62/c1-25(2)15-11-19-29(7)23-13-21-27(5)17-9-10-18-28(6)22-14-24-30(8)20-12-16-26(3)4/h25-30H,9-24H2,1-8H3",branched alkanes,NP,0.0,0.0,59.143,4,0.01,0.39,863.0,283.2
1023,2-phenylacetonitrile,N#CCc1ccccc1,140-29-4,"InChI=1S/C8H7N/c9-7-6-8-4-2-1-3-5-8/h1-5H,6H2",other,P,15.22,0.2756,0.0,14,0.42,2.88,745.0,251.35
1030,(e)-hex-3-ene,CC/C=C/CC,13269-52-8,"InChI=1S/C6H12/c1-3-5-6-4-2/h5-6H,3-4H2,1-2H3/b6-5+",alkenes,NP,0.0,0.0,12.919,6,0.01,0.29,507.0,157.0
1038,ethoxymethoxyethane,CCOCOCC,462-95-3,"InChI=1S/C5H12O2/c1-3-6-5-7-4-2/h3-5H2,1-2H3",other,NP,0.0,0.0,17.549,5,0.05,1.83,524.0,206.65
1039,"1,1-diethoxyethane",CCOC(C)OCC,105-57-7,"InChI=1S/C6H14O2/c1-4-7-6(3)8-5-2/h6H,4-5H2,1-3H3",other,P,3.953,0.0,0.0,2,0.23,6.11,540.0,173.15
1041,1-nitrobutane,CCCC[N+](=O)[O-],627-05-4,"InChI=1S/C4H9NO2/c1-2-3-4-5(6)7/h2-4H2,1H3",other,P,8.211,0.12,0.0,1,0.0,0.0,623.0,191.82
1048,"2,2,2-trichloroacetaldehyde",O=CC(Cl)(Cl)Cl,75-87-6,"InChI=1S/C2HCl3O/c3-2(4,5)1-6/h1H",other,P,3.585,0.0,0.0,8,0.14,2.49,565.0,216.0
1051,molecular oxygen,O=O,7782-44-7,InChI=1S/O2/c1-2,other,All,0.001,0.1676,1.551,53,0.0,0.26,154.59,54.33
1052,ethene,C=C,74-85-1,InChI=1S/C2H4/c1-2/h1-2H2,alkenes,NP,0.0,0.0,4.424,9,0.0,0.1,282.5,103.95
1053,ethane,CC,74-84-0,InChI=1S/C2H6/c1-2/h1-2H3,n-alkanes,All,0.005,0.3238,4.488,47,0.0,0.15,305.42,91.0
1054,prop-1-ene,C=CC,115-07-1,"InChI=1S/C3H6/c1-3-2/h3H,1H2,2H3",alkenes,All,0.094,0.0,6.883,29,0.02,1.1,365.2,87.9
1055,molecular nitrogen,N#N,7727-37-9,InChI=1S/N2/c1-2,other,All,0.005,0.2391,1.647,39,0.01,0.47,126.19,63.19
1057,argon,[Ar],7440-37-1,InChI=1S/Ar,other,NP,0.0,0.0,1.665,16,0.01,0.67,150.76,82.4
1058,molecular chlorine,ClCl,7782-50-5,InChI=1S/Cl2/c1-2,other,NP,0.0,0.0,4.942,32,0.03,1.99,416.93,172.15
1061,xenon,[Xe],7440-63-3,InChI=1S/Xe,other,NP,0.0,0.0,4.098,2,0.0,0.01,289.74,161.35
1063,acetylene,C#C,74-86-2,InChI=1S/C2H2/c1-2/h1-2H,alkynes,NP,0.0,0.0,6.09,1,0.0,0.0,308.4,191.65
1064,sulfane,S,7783-06-4,InChI=1S/H2S/h1H2,other,All,0.664,0.2198,8.926,26,0.14,3.01,372.8,187.6
1069,trichloro(sulfanylidene)-lambda5-phosphane,S=P(Cl)(Cl)Cl,3982-91-0,"InChI=1S/Cl3PS/c1-4(2,3)5",other,P,4.012,0.0,0.0,2,0.38,7.13,638.82,294.65
1072,fluoroform,FC(F)F,75-46-7,InChI=1S/CHF3/c2-1(3)4/h1H,other,P,3.312,0.1445,0.0,22,0.43,4.3,299.1,117.95
1074,benzyl benzoate,O=C(OCc1ccccc1)c1ccccc1,120-51-4,"InChI=1S/C14H12O2/c15-14(13-9-5-2-6-10-13)16-11-12-7-3-1-4-8-12/h1-10H,11H2",other,P,7.822,0.8153,0.0,10,0.08,1.69,825.0,278.15
1083,"octa-1,7-diene",C=CCCCCC=C,3710-30-3,"InChI=1S/C8H14/c1-3-5-7-8-6-4-2/h3-4H,1-2,5-8H2",other,NP,0.0,0.0,18.548,4,0.02,0.83,586.0,203.15
1084,"(3e)-hexa-1,3,5-triene",C=CC=CC=C,2235-12-3,"InChI=1S/C6H8/c1-3-5-6-4-2/h3-6H,1-2H2",other,NP,0.0,0.0,13.896,5,0.01,0.59,514.38,275.0
1085,"2,2,2-trifluoroethanol",OCC(F)(F)F,75-89-8,"InChI=1S/C2H3F3O/c3-2(4,5)1-6/h6H,1H2",other,P,8.931,0.0885,0.0,5,0.25,0.96,498.5,229.65
1086,heptan-3-one,CCCCC(=O)CC,106-35-4,"InChI=1S/C7H14O/c1-3-5-6-7(8)4-2/h3-6H2,1-2H3",ketones,P,10.769,0.12,0.0,1,0.0,0.0,602.01,235.94
1087,(z)-hex-3-ene,CC/C=C\CC,7642-09-3,"InChI=1S/C6H12/c1-3-5-6-4-2/h5-6H,3-4H2,1-2H3/b6-5-",alkenes,All,0.2,1.0,12.313,6,0.0,0.13,509.11,135.0
1089,"2,2-dimethylpentane",CCCC(C)(C)C,590-35-2,"InChI=1S/C7H16/c1-5-6-7(2,3)4/h5-6H2,1-4H3",branched alkanes,All,0.022,1.0,14.373,21,0.0,0.05,520.6,149.4
1092,2-bromobutane,CCC(C)Br,78-76-2,"InChI=1S/C4H9Br/c1-3-4(2)5/h4H,3H2,1-2H3",other,P,7.502,0.4463,0.0,4,0.03,0.34,567.0,274.15
1094,1-chlorododecane,CCCCCCCCCCCCCl,112-52-7,"InChI=1S/C12H25Cl/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-12H2,1H3",other,P,8.357,1.0,0.0,4,0.03,0.83,711.02,263.85
1096,1-bromododecane,CCCCCCCCCCCCBr,143-15-7,"InChI=1S/C12H25Br/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-12H2,1H3",other,P,8.261,1.0,0.0,4,0.06,1.55,727.89,267.65
1097,1-bromohexadecane,CCCCCCCCCCCCCCCCBr,112-82-3,"InChI=1S/C16H33Br/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17/h2-16H2,1H3",other,P,9.423,1.0,0.0,3,0.04,1.25,773.66,298.15
1098,tert-butyl acetate,CC(=O)OC(C)(C)C,540-88-5,"InChI=1S/C6H12O2/c1-5(7)8-6(2,3)4/h1-4H3",esters,P,6.01,0.564,0.0,6,0.01,0.12,545.0,217.16
1133,"1,4-dichlorobutane",ClCCCCCl,110-56-5,InChI=1S/C4H8Cl2/c5-3-1-2-4-6/h1-4H2,other,P,7.942,0.4462,0.0,4,0.0,0.02,646.7,274.15
1139,n-methylpropanamide,CCC(=O)NC,1187-58-2,"InChI=1S/C4H9NO/c1-3-4(6)5-2/h3H2,1-2H3,(H,5,6)",other,P,27.827,0.0,0.0,17,6.35,4.8,579.88,233.15
1140,n-ethylacetamide,CCNC(C)=O,625-50-3,"InChI=1S/C4H9NO/c1-3-5-4(2)6/h3H2,1-2H3,(H,5,6)",other,P,24.933,0.0155,0.0,19,3.36,4.19,579.88,223.15
1141,"n,n-dimethylpropanamide",CCC(=O)N(C)C,758-96-3,"InChI=1S/C5H11NO/c1-4-5(7)6(2)3/h4H2,1-3H3",other,P,14.155,0.0,0.0,2,0.19,0.57,557.18,228.15
1142,"butane-1,3-diol",CC(O)CCO,107-88-0,"InChI=1S/C4H10O2/c1-4(6)2-3-5/h4-6H,2-3H2,1H3",other,P,12.453,0.133,0.0,47,0.22,0.76,676.01,196.15
1143,bromocyclohexane,BrC1CCCCC1,108-85-0,"InChI=1S/C6H11Br/c7-6-4-2-1-3-5-6/h6H,1-5H2",other,P,8.202,0.5261,0.0,6,0.08,1.05,648.98,233.8
1144,pentanenitrile,CCCCC#N,110-59-8,"InChI=1S/C5H9N/c1-2-3-4-5-6/h2-4H2,1H3",other,All,9.715,0.2105,22.292,18,0.27,1.27,610.3,177.15
1145,tributyl phosphate,CCCCOP(=O)(OCCCC)OCCCC,126-73-8,"InChI=1S/C12H27O4P/c1-4-7-10-14-17(13,15-11-8-5-2)16-12-9-6-3/h4-12H2,1-3H3",other,P,19.702,0.5691,0.0,2,0.0,0.0,716.7,293.15
1146,octan-1-amine,CCCCCCCCN,111-86-4,"InChI=1S/C8H19N/c1-2-3-4-5-6-7-8-9/h2-9H2,1H3",amines,P,4.725,1.0,0.0,4,0.04,1.03,627.0,268.15
1147,decan-1-amine,CCCCCCCCCCN,2016-57-1,"InChI=1S/C10H23N/c1-2-3-4-5-6-7-8-9-10-11/h2-11H2,1H3",amines,P,5.323,1.0,0.0,4,0.04,1.37,663.0,288.15
1149,methylsulfanylmethane,CSC,75-18-3,InChI=1S/C2H6S/c1-3-2/h1-2H3,other,P,3.8,0.5512,0.0,4,0.15,2.39,503.03,198.85
1157,difluoromethane,FCF,75-10-5,InChI=1S/CH2F2/c2-1-3/h1H2,other,P,4.146,0.1293,0.0,9,1.05,10.99,351.55,137.05
1158,bromo(chloro)methane,ClCBr,74-97-5,InChI=1S/CH2BrCl/c2-1-3/h1H2,other,P,3.602,0.12,0.0,1,0.0,0.0,558.0,185.15
1159,pyrrolidin-2-one,O=C1CCCN1,616-45-5,"InChI=1S/C4H7NO/c6-4-2-1-3-5-4/h1-3H2,(H,5,6)",other,P,13.951,0.2209,0.0,9,0.28,1.03,799.0,293.15
1163,"2,4-diisocyanato-1-methylbenzene",Cc1ccc(N=C=O)cc1N=C=O,584-84-9,"InChI=1S/C9H6N2O2/c1-7-2-3-8(10-5-12)4-9(7)11-6-13/h2-4H,1H3",other,All,3.37,0.0063,35.957,7,0.0,0.02,745.2,293.15
1171,diethoxymethoxyethane,CCOC(OCC)OCC,122-51-0,"InChI=1S/C7H16O3/c1-4-8-7(9-5-2)10-6-3/h7H,4-6H2,1-3H3",other,P,6.899,1.0,0.0,2,0.0,0.03,585.0,231.1
1183,diethyl propanedioate,CCOC(=O)CC(=O)OCC,105-53-3,"InChI=1S/C7H12O4/c1-3-10-6(8)5-7(9)11-4-2/h3-5H2,1-2H3",other,P,9.504,0.4366,0.0,5,0.16,2.0,653.0,223.35
1184,diethyl butanedioate,CCOC(=O)CCC(=O)OCC,123-25-1,"InChI=1S/C8H14O4/c1-3-11-7(9)5-6-8(10)12-4-2/h3-6H2,1-2H3",other,P,8.588,0.4166,0.0,6,0.32,5.22,664.99,252.15
1186,diethyl pentanedioate,CCOC(=O)CCCC(=O)OCC,818-38-2,"InChI=1S/C9H16O4/c1-3-12-8(10)6-5-7-9(11)13-4-2/h3-7H2,1-2H3",other,P,9.833,0.4591,0.0,3,0.0,0.01,698.44,249.05
1188,diethyl decanedioate,CCOC(=O)CCCCCCCCC(=O)OCC,110-40-7,"InChI=1S/C14H26O4/c1-3-17-13(15)11-9-7-5-6-8-10-12-14(16)18-4-2/h3-12H2,1-2H3",other,All,12.222,0.9522,0.0,6,0.02,0.4,807.35,293.15
1189,1-chloronaphthalene,Clc1cccc2ccccc12,90-13-1,InChI=1S/C10H7Cl/c11-10-7-3-5-8-4-1-2-6-9(8)10/h1-7H,other,P,6.388,0.9885,0.0,4,0.01,0.18,785.0,270.85
1193,trichloro(fluoro)methane,FC(Cl)(Cl)Cl,75-69-4,"InChI=1S/CCl3F/c2-1(3,4)5",other,NP,0.0,0.0,12.48,3,0.09,3.73,471.1,162.15
1203,1-bromohexane,CCCCCCBr,111-25-1,"InChI=1S/C6H13Br/c1-2-3-4-5-6-7/h2-6H2,1H3",other,P,7.067,0.7188,0.0,5,0.02,0.39,623.86,223.45
1206,"3,4-dimethylphenol",Cc1ccc(O)cc1C,95-65-8,"InChI=1S/C8H10O/c1-6-3-4-8(9)5-7(6)2/h3-5,9H,1-2H3",other,P,5.439,0.12,0.0,1,0.0,0.0,729.8,333.15
1207,"1,3-dichlorobenzene",Clc1cccc(Cl)c1,541-73-1,InChI=1S/C6H4Cl2/c7-5-2-1-3-6(8)4-5/h1-4H,other,P,5.068,0.9282,0.0,5,0.05,1.07,685.7,248.35
1212,2-methylpropylbenzene,CC(C)Cc1ccccc1,538-93-2,"InChI=1S/C10H14/c1-9(2)8-10-6-4-3-5-7-10/h3-7,9H,8H2,1-2H3",aromatics,All,0.444,1.0,17.273,6,0.0,0.07,650.12,221.7
1222,morpholine-4-carbaldehyde,O=CN1CCOCC1,4394-85-8,"InChI=1S/C5H9NO2/c7-5-6-1-3-8-4-2-6/h5H,1-4H2",other,P,11.677,0.3246,0.0,2,0.0,0.0,762.0,293.15
1228,"1-methyl-4-propan-2-ylcyclohexa-1,3-diene",CC1=CC=C(C(C)C)CC1,99-86-5,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,6,8H,5,7H2,1-3H3",other,NP,0.0,0.0,22.896,1,0.0,0.0,649.0,227.9
1234,bromo(difluoro)methane,FC(F)Br,1511-62-2,InChI=1S/CHBrF2/c2-1(3)4/h1H,other,P,3.762,0.12,0.0,1,0.0,0.0,412.0,298.15
1235,bromo-chloro-difluoromethane,FC(F)(Cl)Br,353-59-3,"InChI=1S/CBrClF2/c2-1(3,4)5",other,NP,0.0,0.0,14.599,1,0.0,0.0,426.15,112.15
1241,"3,3-dimethylpentane",CCC(C)(C)CC,562-49-2,"InChI=1S/C7H16/c1-5-7(3,4)6-2/h5-6H2,1-4H3",branched alkanes,NP,0.0,0.0,14.313,1,0.0,0.0,536.36,138.7
1249,ethyl octadecanoate,CCCCCCCCCCCCCCCCCC(=O)OCC,111-61-5,"InChI=1S/C20H40O2/c1-3-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20(21)22-4-2/h3-19H2,1-2H3",other,P,8.949,1.0,0.0,3,0.01,0.36,781.54,313.15
1250,pentan-1-amine,CCCCCN,110-58-7,"InChI=1S/C5H13N/c1-2-3-4-5-6/h2-6H2,1H3",amines,P,3.873,0.12,0.0,1,0.0,0.0,555.0,218.15
1259,(methyldisulfanyl)methane,CSSC,624-92-0,InChI=1S/C2H6S2/c1-3-4-2/h1-2H3,other,P,6.81,0.4321,0.0,6,0.03,0.29,615.0,298.15
1262,n-ethylaniline,CCNc1ccccc1,103-69-5,"InChI=1S/C8H11N/c1-2-9-8-6-4-3-5-7-8/h3-7,9H,2H2,1H3",other,P,6.066,0.6383,0.0,3,0.0,0.05,700.0,209.65
1263,phenylmethanamine,NCc1ccccc1,100-46-9,"InChI=1S/C7H9N/c8-6-7-4-2-1-3-5-7/h1-5H,6,8H2",other,P,3.876,0.0,0.0,7,0.28,5.59,684.0,274.15
1267,n-[bis(dimethylamino)phosphoryl]-n-methylmethanamine,CN(C)P(=O)(N(C)C)N(C)C,680-31-9,"InChI=1S/C6H18N3OP/c1-7(2)11(10,8(3)4)9(5)6/h1-6H3",other,P,23.547,0.0887,0.0,6,0.8,2.6,516.16,273.15
1270,1-chloropentane,CCCCCCl,543-59-9,"InChI=1S/C5H11Cl/c1-2-3-4-5-6/h2-5H2,1H3",other,P,6.341,0.5283,0.0,6,0.01,0.13,568.0,194.15
1294,1-chloro-4-nitrobenzene,O=[N+]([O-])c1ccc(Cl)cc1,100-00-5,InChI=1S/C6H4ClNO2/c7-5-1-3-6(4-2-5)8(9)10/h1-4H,other,P,9.795,0.3318,0.0,10,0.01,0.14,751.0,356.65
1295,1-chloro-3-nitrobenzene,O=[N+]([O-])c1cccc(Cl)c1,121-73-3,InChI=1S/C6H4ClNO2/c7-5-2-1-3-6(4-5)8(9)10/h1-4H,other,All,8.752,0.0,29.031,12,0.02,0.15,742.0,317.55
1296,1-chloro-2-nitrobenzene,O=[N+]([O-])c1ccccc1Cl,88-73-3,InChI=1S/C6H4ClNO2/c7-5-3-1-2-4-6(5)8(9)10/h1-4H,other,P,21.601,0.1422,0.0,14,0.35,1.03,757.0,306.15
1299,sulfur dioxide,O=S=O,7446-09-5,InChI=1S/O2S/c1-3-2,other,P,3.63,0.0,0.0,15,0.51,7.65,430.8,197.68
1303,triethyl phosphate,CCOP(=O)(OCC)OCC,78-40-0,"InChI=1S/C6H15O4P/c1-4-8-11(7,9-5-2)10-6-3/h4-6H2,1-3H3",other,P,15.696,0.3106,0.0,5,0.07,0.58,757.0,216.75
1308,docosan-1-ol,CCCCCCCCCCCCCCCCCCCCCCO,661-19-8,"InChI=1S/C22H46O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20-21-22-23/h23H,2-22H2,1H3",n-alcohols,All,4.083,1.0,46.257,10,0.01,0.18,811.61,342.35
1311,2-ethylbutan-1-ol,CCC(CC)CO,97-95-0,"InChI=1S/C6H14O/c1-3-6(4-2)5-7/h6-7H,3-5H2,1-2H3",other,P,9.014,0.12,0.0,1,0.0,0.0,583.27,159.15
1316,cycloheptanone,O=C1CCCCCC1,502-42-1,InChI=1S/C7H12O/c8-7-5-3-1-2-4-6-7/h1-6H2,other,All,7.119,0.2862,27.828,28,0.01,0.05,689.46,245.65
1317,cyclooctanone,O=C1CCCCCCC1,502-49-8,InChI=1S/C8H14O/c9-8-6-4-2-1-3-5-7-8/h1-7H2,other,All,10.918,0.2135,10.575,18,0.01,0.04,722.01,298.15
1325,"2,2-dimethylpropanenitrile",CC(C)(C)C#N,630-18-2,"InChI=1S/C5H9N/c1-5(2,3)4-6/h1-3H3",other,All,8.64,0.205,36.616,14,0.12,0.67,565.78,288.15
1328,1h-pyrrole,c1cc[nH]c1,109-97-7,InChI=1S/C4H5N/c1-2-4-5-3-1/h1-5H,other,P,5.119,0.5823,0.0,3,0.02,0.3,640.0,270.74
1329,2-methyl-1-oxidopyridin-1-ium,Cc1cccc[n+]1[O-],931-19-1,"InChI=1S/C6H7NO/c1-6-4-2-3-5-7(6)8/h2-5H,1H3",other,P,19.997,0.1759,0.0,4,0.11,0.35,505.06,323.15
1335,octanenitrile,CCCCCCCC#N,124-12-9,"InChI=1S/C8H15N/c1-2-3-4-5-6-7-8-9/h2-7H2,1H3",other,P,13.978,0.2779,0.0,6,0.67,5.26,674.4,227.55
1337,1-phenylpropan-2-ol,CC(O)Cc1ccccc1,698-87-3,"InChI=1S/C9H12O/c1-8(10)7-9-5-3-2-4-6-9/h2-6,8,10H,7H2,1H3",other,P,9.526,0.0,0.0,19,1.44,15.91,678.0,213.15
1339,iodane,I,10034-85-2,InChI=1S/HI/h1H,other,NP,0.0,0.0,9.572,6,0.2,6.89,424.0,222.4
1340,iodobenzene,Ic1ccccc1,591-50-4,InChI=1S/C6H5I/c7-6-4-2-1-3-5-6/h1-5H,other,NP,0.0,0.0,30.319,11,0.07,1.63,721.15,243.25
1341,1-bromooctane,CCCCCCCCBr,111-83-1,"InChI=1S/C8H17Br/c1-2-3-4-5-6-7-8-9/h2-8H2,1H3",other,All,5.605,0.6883,12.701,14,0.03,0.48,665.09,216.55
1342,1-iodooctane,CCCCCCCCI,629-27-6,"InChI=1S/C8H17I/c1-2-3-4-5-6-7-8-9/h2-8H2,1H3",other,All,6.146,0.9945,9.45,5,0.0,0.04,665.98,274.15
1347,"1,1,1,2,2,3,3,3-octafluoropropane",FC(F)(F)C(F)(F)C(F)(F)F,76-19-7,"InChI=1S/C3F8/c4-1(5,2(6,7)8)3(9,10)11",other,NP,0.0,0.0,9.175,13,0.02,1.39,345.08,90.15
1353,4-methoxybenzaldehyde,COc1ccc(C=O)cc1,123-11-5,"InChI=1S/C8H8O2/c1-10-8-4-2-7(6-9)3-5-8/h2-6H,1H3",other,P,10.545,0.12,0.0,1,0.0,0.0,630.26,272.25
1361,"1,1,1,3,3,3-hexafluoropropan-2-one",O=C(C(F)(F)F)C(F)(F)F,684-16-2,"InChI=1S/C3F6O/c4-2(5,6)1(10)3(7,8)9",other,All,0.274,1.0,8.082,15,0.0,0.13,357.2,146.3
1365,3-phenylpropan-1-ol,OCCCc1ccccc1,122-97-4,"InChI=1S/C9H12O/c10-8-4-7-9-5-2-1-3-6-9/h1-3,5-6,10H,4,7-8H2",other,P,9.935,0.0,0.0,10,0.48,3.41,694.0,207.0
1366,butan-2-yl acetate,CCC(C)OC(C)=O,105-46-4,"InChI=1S/C6H12O2/c1-4-5(2)8-6(3)7/h5H,4H2,1-3H3",esters,P,5.764,0.8239,0.0,6,0.01,0.13,571.1,215.15
1367,phenyl acetate,CC(=O)Oc1ccccc1,122-79-2,"InChI=1S/C8H8O2/c1-7(9)10-8-5-3-2-4-6-8/h2-6H,1H3",esters,P,4.813,0.12,0.0,1,0.0,0.0,686.0,298.15
1368,ethyl carbonochloridate,CCOC(=O)Cl,541-41-3,"InChI=1S/C3H5ClO2/c1-2-6-3(4)5/h2H2,1H3",other,P,6.515,0.12,0.0,1,0.0,0.0,508.0,192.0
1370,"ethyl 2,2-dichloroacetate",CCOC(=O)C(Cl)Cl,535-15-9,"InChI=1S/C4H6Cl2O2/c1-2-8-4(7)3(5)6/h3H,2H2,1H3",other,P,8.14,0.1498,0.0,2,0.0,0.0,619.25,215.22
1378,ethyl 2-chloroacetate,CCOC(=O)CCl,105-39-5,"InChI=1S/C4H7ClO2/c1-2-7-4(6)3-5/h2-3H2,1H3",other,P,8.192,0.12,0.0,1,0.0,0.0,618.0,247.15
1383,1-bromo-2-methylbenzene,Cc1ccccc1Br,95-46-5,"InChI=1S/C7H7Br/c1-6-4-2-3-5-7(6)8/h2-5H,1H3",other,P,4.818,1.0,0.0,6,0.01,0.14,699.0,246.15
1385,1-bromo-4-methylbenzene,Cc1ccc(Br)cc1,106-38-7,"InChI=1S/C7H7Br/c1-6-2-4-7(8)5-3-6/h2-5H,1H3",other,P,6.063,0.6172,0.0,4,0.04,0.6,699.0,300.65
1393,2-ethoxyethyl acetate,CCOCCOC(C)=O,111-15-9,"InChI=1S/C6H12O3/c1-3-8-4-5-9-6(2)7/h3-5H2,1-2H3",other,P,7.676,0.2635,0.0,4,0.13,1.69,608.3,211.45
1402,"1,2-dibromobenzene",Brc1ccccc1Br,583-53-9,InChI=1S/C6H4Br2/c7-5-3-1-2-4-6(5)8/h1-4H,other,P,5.993,0.12,0.0,1,0.15,2.04,761.0,280.25
1403,"1,3-dibromobenzene",Brc1cccc(Br)c1,108-36-1,InChI=1S/C6H4Br2/c7-5-2-1-3-6(8)4-5/h1-4H,other,P,4.434,0.4279,0.0,2,0.0,0.0,761.0,266.25
1404,6-methylquinoline,Cc1ccc2ncccc2c1,91-62-3,"InChI=1S/C10H9N/c1-8-4-5-10-9(7-8)3-2-6-11-10/h2-7H,1H3",other,P,9.369,0.5042,0.0,3,0.01,0.14,789.75,293.15
1418,dodecan-1-amine,CCCCCCCCCCCCN,124-22-1,"InChI=1S/C12H27N/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-13H2,1H3",amines,P,5.898,1.0,0.0,3,0.03,0.94,696.0,301.47
1419,helium-3,[He],14762-55-1,InChI=1S/He/i1-1,other,NP,0.0,0.0,0.202,14,0.0,0.03,3.31,1.4
1432,triphenyl phosphite,c1ccc(OP(Oc2ccccc2)Oc2ccccc2)cc1,101-02-0,InChI=1S/C18H15O3P/c1-4-10-16(11-5-1)19-22(20-17-12-6-2-7-13-17)21-18-14-8-3-9-15-18/h1-15H,other,P,8.298,1.0,0.0,4,0.13,3.54,923.95,288.15
1437,n-ethylformamide,CCNC=O,627-45-2,"InChI=1S/C3H7NO/c1-2-4-3-5/h3H,2H2,1H3,(H,4,5)",other,P,19.959,0.0557,0.0,5,0.28,0.29,647.0,298.15
1438,1-bromoheptane,CCCCCCCBr,629-04-9,"InChI=1S/C7H15Br/c1-2-3-4-5-6-7-8/h2-7H2,1H3",other,All,4.234,0.5025,19.651,28,0.02,0.25,651.0,203.15
1439,fluoromethane,CF,593-53-3,InChI=1S/CH3F/c1-2/h1H3,other,All,2.366,0.1041,8.469,20,0.35,1.16,317.4,131.0
1440,bromomethane,CBr,74-83-9,InChI=1S/CH3Br/c1-2/h1H3,other,P,3.459,0.3013,0.0,12,0.64,10.05,467.0,179.45
1464,5-methyloxolan-2-one,CC1CCC(=O)O1,108-29-2,"InChI=1S/C5H8O2/c1-4-2-3-5(6)7-4/h4H,2-3H2,1H3",other,P,19.096,0.1863,0.0,2,0.0,0.0,727.0,262.82
1465,bis(2-ethylhexyl) hydrogen phosphate,CCCCC(CC)COP(=O)(O)OCC(CC)CCCC,298-07-7,"InChI=1S/C16H35O4P/c1-5-9-11-15(7-3)13-19-21(17,18)20-14-16(8-4)12-10-6-2/h15-16H,5-14H2,1-4H3,(H,17,18)",other,P,10.137,0.0,0.0,2,0.18,4.37,854.31,293.0
1479,methyl 2-cyanoacetate,COC(=O)CC#N,105-34-0,"InChI=1S/C4H5NO2/c1-7-4(6)2-3-5/h2H2,1H3",other,P,11.914,0.12,0.0,1,0.0,0.0,687.0,250.65
1500,1-ethyl-2-methylbenzene,CCc1ccccc1C,611-14-3,"InChI=1S/C9H12/c1-3-9-7-5-4-6-8(9)2/h4-7H,3H2,1-2H3",aromatics,NP,0.0,0.0,20.621,2,0.0,0.18,650.0,192.3
1501,1-ethyl-3-methylbenzene,CCc1cccc(C)c1,620-14-4,"InChI=1S/C9H12/c1-3-9-6-4-5-8(2)7-9/h4-7H,3H2,1-2H3",aromatics,NP,0.0,0.0,18.631,2,0.0,0.03,637.04,177.6
1502,1-ethyl-4-methylbenzene,CCc1ccc(C)cc1,622-96-8,"InChI=1S/C9H12/c1-3-9-6-4-8(2)5-7-9/h4-7H,3H2,1-2H3",aromatics,NP,0.0,0.0,17.487,4,0.01,0.44,638.7,210.8
1503,"1,2,3,4-tetramethylbenzene",Cc1ccc(C)c(C)c1C,488-23-3,"InChI=1S/C10H14/c1-7-5-6-8(2)10(4)9(7)3/h5-6H,1-4H3",aromatics,All,0.423,1.0,19.105,6,0.0,0.04,693.0,266.75
1511,"1,3-diethylbenzene",CCc1cccc(CC)c1,141-93-5,"InChI=1S/C10H14/c1-3-9-6-5-7-10(4-2)8-9/h5-8H,3-4H2,1-2H3",aromatics,NP,0.0,0.0,20.862,2,0.0,0.07,657.39,189.25
1512,"1,4-diethylbenzene",CCc1ccc(CC)cc1,105-05-5,"InChI=1S/C10H14/c1-3-9-5-7-10(4-2)8-6-9/h5-8H,3-4H2,1-2H3",aromatics,NP,0.0,0.0,19.573,2,0.0,0.01,657.95,293.15
1518,"1,2,3,4,5-pentamethylbenzene",Cc1cc(C)c(C)c(C)c1C,700-12-9,"InChI=1S/C11H16/c1-7-6-8(2)10(4)11(5)9(7)3/h6H,1-5H3",aromatics,NP,0.0,0.0,22.285,5,0.0,0.09,719.15,334.0
1549,4-ethylpyridine,CCc1ccncc1,536-75-4,"InChI=1S/C7H9N/c1-2-7-3-5-8-6-4-7/h3-6H,2H2,1H3",other,P,10.243,0.4151,0.0,3,0.04,0.36,668.2,254.65
1566,2-methylthiophene,Cc1cccs1,554-14-3,"InChI=1S/C5H6S/c1-5-3-2-4-6-5/h2-4H,1H3",other,All,0.423,1.0,13.896,25,0.0,0.07,606.2,209.75
1575,"2,5-dimethylthiophene",Cc1ccc(C)s1,638-02-8,"InChI=1S/C6H8S/c1-5-3-4-6(2)7-5/h3-4H,1-2H3",other,All,0.114,1.0,16.335,25,0.0,0.04,625.2,210.55
1624,"2,3-diacetyloxypropyl acetate",CC(=O)OCC(COC(C)=O)OC(C)=O,102-76-1,"InChI=1S/C9H14O6/c1-6(10)13-4-9(15-8(3)12)5-14-7(2)11/h9H,4-5H2,1-3H3",other,All,2.637,0.0,53.057,21,0.1,1.26,704.0,215.05
1636,8-methylquinoline,Cc1cccc2cccnc12,611-32-5,"InChI=1S/C10H9N/c1-8-4-2-5-9-6-3-7-11-10(8)9/h2-7H,1H3",other,P,6.909,0.5139,0.0,3,0.0,0.02,780.27,193.15
1643,2-phenylethanol,OCCc1ccccc1,60-12-8,"InChI=1S/C8H10O/c9-7-6-8-4-2-1-3-5-8/h1-5,9H,6-7H2",other,P,8.237,0.0,0.0,16,0.84,10.27,724.0,246.15
1699,hexanenitrile,CCCCCC#N,628-73-9,"InChI=1S/C6H11N/c1-2-3-4-5-6-7/h2-5H2,1H3",other,P,14.23,0.273,0.0,13,0.45,2.82,633.8,228.3
1701,heptanenitrile,CCCCCCC#N,629-08-3,"InChI=1S/C7H13N/c1-2-3-4-5-6-7-8/h2-6H2,1H3",other,P,13.928,0.2503,0.0,3,0.03,0.21,643.1,210.55
1702,nonanenitrile,CCCCCCCCC#N,2243-27-8,"InChI=1S/C9H17N/c1-2-3-4-5-6-7-8-9-10/h2-8H2,1H3",other,P,15.287,0.302,0.0,3,0.03,0.25,677.19,238.95
1703,heptanedinitrile,N#CCCCCCC#N,646-20-8,InChI=1S/C7H10N2/c8-6-4-2-1-3-5-7-9/h1-5H2,other,All,10.312,0.1316,65.287,35,0.01,0.02,768.91,241.75
1704,octanedinitrile,N#CCCCCCCC#N,629-40-3,InChI=1S/C8H12N2/c9-7-5-3-1-2-4-6-8-10/h1-6H2,other,All,7.43,0.0905,84.868,25,0.01,0.04,788.75,269.65
1709,diethyl sulfate,CCOS(=O)(=O)OCC,64-67-5,"InChI=1S/C4H10O4S/c1-3-7-9(5,6)8-4-2/h3-4H2,1-2H3",other,P,22.178,0.1861,0.0,4,0.66,1.91,749.0,248.15
1710,"dimethyl benzene-1,2-dicarboxylate",COC(=O)c1ccccc1C(=O)OC,131-11-3,"InChI=1S/C10H10O4/c1-13-9(11)7-5-3-4-6-8(7)10(12)14-2/h3-6H,1-2H3",other,All,7.493,0.3249,21.9,5,0.0,0.01,772.0,274.4
1712,"1,3-dioxolan-2-one",O=C1OCCO1,96-49-1,InChI=1S/C3H4O3/c4-3-5-1-2-6-3/h1-2H2,other,P,22.33,0.1253,0.0,5,0.66,0.77,806.0,309.15
1715,2-chloroacetonitrile,N#CCCl,107-14-2,InChI=1S/C2H2ClN/c3-1-2-4/h1H2,other,P,12.213,0.2007,0.0,5,0.31,1.23,588.49,293.15
1717,1-propylsulfinylpropane,CCCS(=O)CCC,4253-91-2,"InChI=1S/C6H14OS/c1-3-5-8(7)6-4-2/h3-6H2,1-2H3",other,All,9.819,0.0444,67.598,9,0.12,0.42,477.15,298.15
1723,1-thiophen-2-ylethanone,CC(=O)c1cccs1,88-15-3,"InChI=1S/C6H6OS/c1-5(7)6-3-2-4-8-6/h2-4H,1H3",other,P,15.987,0.1599,0.0,25,0.05,0.19,659.08,278.15
1730,"3-chloropropane-1,2-diol",OCC(O)CCl,96-24-2,"InChI=1S/C3H7ClO2/c4-1-3(6)2-5/h3,5-6H,1-2H2",other,P,10.393,0.0,0.0,2,1.14,3.38,648.0,276.15
1732,"1,1,3,3-tetramethylurea",CN(C)C(=O)N(C)C,632-22-4,InChI=1S/C5H12N2O/c1-6(2)5(8)7(3)4/h1-4H3,other,P,14.28,0.12,0.0,1,0.1,0.43,568.15,272.2
1753,dimethyl butanedioate,COC(=O)CCC(=O)OC,106-65-0,"InChI=1S/C6H10O4/c1-9-5(7)3-4-6(8)10-2/h3-4H2,1-2H3",other,P,4.854,0.12,0.0,1,0.0,0.0,665.73,292.65
1756,dimethyl (z)-but-2-enedioate,COC(=O)/C=C\C(=O)OC,624-48-6,"InChI=1S/C6H8O4/c1-9-5(7)3-4-6(8)10-2/h3-4H,1-2H3/b4-3-",other,P,8.263,0.5883,0.0,5,0.0,0.07,675.0,254.15
1792,1-bromonaphthalene,Brc1cccc2ccccc12,90-11-9,InChI=1S/C10H7Br/c11-10-7-3-5-8-4-1-2-6-9(8)10/h1-7H,other,P,5.737,0.7685,0.0,12,0.11,2.31,824.0,271.35
1827,1-ethylsulfinylethane,CCS(=O)CC,70-29-1,"InChI=1S/C4H10OS/c1-3-6(5)4-2/h3-4H2,1-2H3",other,P,25.3,0.1766,0.0,4,0.6,1.41,428.4,293.0
1893,dimethyl propanedioate,COC(=O)CC(=O)OC,108-59-8,"InChI=1S/C5H8O4/c1-8-4(6)3-5(7)9-2/h3H2,1-2H3",other,P,7.46,0.12,0.0,1,0.0,0.0,622.4,293.15
1897,n-benzyl-1-phenylmethanamine,c1ccc(CNCc2ccccc2)cc1,103-49-1,"InChI=1S/C14H15N/c1-3-7-13(8-4-1)11-15-12-14-9-5-2-6-10-14/h1-10,15H,11-12H2",other,NP,0.0,0.0,41.443,1,0.0,0.0,835.0,293.15
1904,heptan-3-ol,CCCCC(O)CC,589-82-2,"InChI=1S/C7H16O/c1-3-5-6-7(8)4-2/h7-8H,3-6H2,1-2H3",other,P,9.211,0.0,0.0,14,2.88,41.93,585.83,203.15
1905,heptan-2-ol,CCCCCC(C)O,543-49-7,"InChI=1S/C7H16O/c1-3-4-5-6-7(2)8/h7-8H,3-6H2,1-2H3",other,P,8.389,0.0,0.0,4,0.34,3.62,608.3,243.0
1908,1-chloroheptane,CCCCCCCCl,629-06-1,"InChI=1S/C7H15Cl/c1-2-3-4-5-6-7-8/h2-7H2,1H3",other,All,3.491,0.0,20.473,20,0.03,0.67,621.08,203.65
1910,1-chlorohexane,CCCCCCCl,544-10-5,"InChI=1S/C6H13Cl/c1-2-3-4-5-6-7/h2-6H2,1H3",other,All,3.548,0.0,18.224,19,0.02,0.37,594.4,179.15
1914,3-ethylpentane,CCC(CC)CC,617-78-7,"InChI=1S/C7H16/c1-4-7(5-2)6-3/h7H,4-6H2,1-3H3",branched alkanes,All,0.026,1.0,14.181,21,0.0,0.08,540.7,154.6
1921,ethyl nitrate,CCO[N+](=O)[O-],625-58-1,"InChI=1S/C2H5NO3/c1-2-6-3(4)5/h2H2,1H3",other,P,9.848,0.237,0.0,5,0.42,2.25,424.22,203.55
1922,propyl nitrate,CCCO[N+](=O)[O-],627-13-4,"InChI=1S/C3H7NO3/c1-2-3-7-4(5)6/h2-3H2,1H3",other,P,7.983,0.12,0.0,1,0.0,0.0,449.15,173.15
1932,butane-1-thiol,CCCCS,109-79-5,"InChI=1S/C4H10S/c1-2-3-4-5/h5H,2-4H2,1H3",other,P,4.838,0.8726,0.0,5,0.02,0.48,570.1,228.48
1933,2-methylpropane-1-thiol,CC(C)CS,513-44-0,"InChI=1S/C4H10S/c1-4(2)3-5/h4-5H,3H2,1-2H3",other,P,4.013,0.12,0.0,1,0.0,0.0,559.5,298.15
1934,butane-2-thiol,CCC(C)S,513-53-1,"InChI=1S/C4H10S/c1-3-4(2)5/h4-5H,3H2,1-2H3",other,P,5.171,0.7698,0.0,5,0.03,0.46,551.0,224.0
1935,2-iodopropane,CC(C)I,75-30-9,"InChI=1S/C3H7I/c1-3(2)4/h3H,1-2H3",other,P,5.472,0.12,0.0,1,0.0,0.0,578.0,183.05
1936,ethynylbenzene,C#Cc1ccccc1,536-74-3,"InChI=1S/C8H6/c1-2-8-6-4-3-5-7-8/h1,3-7H",other,NP,0.0,0.0,19.759,1,0.0,0.0,650.0,228.04
1937,"(2e,4e)-hexa-2,4-diene",C/C=C/C=C/C,5194-51-4,"InChI=1S/C6H10/c1-3-5-6-4-2/h3-6H,1-2H3/b5-3+,6-4+",alkenes,NP,0.0,0.0,13.268,5,0.01,0.5,535.0,228.25
1940,prop-1-yne,C#CC,74-99-7,"InChI=1S/C3H4/c1-3-2/h1H,2H3",alkynes,NP,0.0,0.0,12.189,3,0.14,4.0,402.4,168.15
1952,"n,n-dibutylaniline",CCCCN(CCCC)c1ccccc1,613-29-6,"InChI=1S/C14H23N/c1-3-5-12-15(13-6-4-2)14-10-8-7-9-11-14/h7-11H,3-6,12-13H2,1-2H3",other,P,7.46,0.12,0.0,1,0.0,0.0,716.73,298.15
1971,1-oxidopyridin-1-ium,[O-][n+]1ccccc1,694-59-7,InChI=1S/C5H5NO/c7-6-4-2-1-3-5-6/h1-5H,other,P,19.209,0.1899,0.0,6,0.25,0.76,513.66,338.65
1998,"2,2,3,3,3-pentafluoropropan-1-ol",OCC(F)(F)C(F)(F)F,422-05-9,"InChI=1S/C3H3F5O/c4-2(5,1-9)3(6,7)8/h9H,1H2",other,P,9.128,0.0,0.0,5,0.32,1.96,536.7,211.11
2011,hexane-1-thiol,CCCCCCS,111-31-9,"InChI=1S/C6H14S/c1-2-3-4-5-6-7/h7H,2-6H2,1H3",other,All,2.13,0.0,19.892,5,0.01,0.16,623.0,273.15
2013,octane-1-thiol,CCCCCCCCS,111-88-6,"InChI=1S/C8H18S/c1-2-3-4-5-6-7-8-9/h9H,2-8H2,1H3",other,P,5.671,1.0,0.0,4,0.11,2.76,667.3,223.95
2016,sulfur trioxide,O=S(=O)=O,7446-11-9,InChI=1S/O3S/c1-4(2)3,other,NP,0.0,0.0,9.019,1,0.0,0.0,490.85,289.95
2019,molecular fluorine,FF,7782-41-4,InChI=1S/F2/c1-2,other,All,0.011,0.1641,1.037,26,0.02,1.28,144.31,57.4
2020,"propa-1,2-diene",C=C=C,463-49-0,InChI=1S/C3H4/c1-3-2/h1-2H2,alkenes,NP,0.0,0.0,7.074,5,0.02,1.0,393.15,136.87
2067,ozone,O=[O+][O-],10028-15-6,InChI=1S/O3/c1-3-2,other,All,0.195,0.3886,3.845,11,0.01,0.34,261.1,90.0
2091,phosphane,P,7803-51-2,InChI=1S/H3P/h1H3,other,NP,0.0,0.0,7.418,1,0.0,0.0,324.8,140.15
2100,1-iodopropane,CCCI,107-08-4,"InChI=1S/C3H7I/c1-2-3-4/h2-3H2,1H3",other,P,4.713,0.12,0.0,1,0.0,0.0,593.0,171.85
2101,1-iodobutane,CCCCI,542-69-8,"InChI=1S/C4H9I/c1-2-3-4-5/h2-4H2,1H3",other,All,2.917,0.3639,19.194,10,0.03,0.54,621.0,193.15
2102,1-iodohexane,CCCCCCI,638-45-9,"InChI=1S/C6H13I/c1-2-3-4-5-6-7/h2-6H2,1H3",other,All,3.715,0.4644,19.424,17,0.01,0.14,667.0,198.95
2103,1-iodoheptane,CCCCCCCI,4282-40-0,"InChI=1S/C7H15I/c1-2-3-4-5-6-7-8/h2-7H2,1H3",other,All,2.344,0.053,29.691,18,0.02,0.43,646.56,224.95
2104,1-iodododecane,CCCCCCCCCCCCI,4292-19-7,"InChI=1S/C12H25I/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-12H2,1H3",other,P,7.224,0.12,0.0,1,0.0,0.0,730.57,293.15
2105,1-chlorononane,CCCCCCCCCCl,2473-01-0,"InChI=1S/C9H19Cl/c1-2-3-4-5-6-7-8-9-10/h2-9H2,1H3",other,All,3.353,0.1163,20.525,17,0.0,0.03,663.0,238.75
2106,1-bromononane,CCCCCCCCCBr,693-58-3,"InChI=1S/C9H19Br/c1-2-3-4-5-6-7-8-9-10/h2-9H2,1H3",other,All,4.719,0.6864,21.658,16,0.02,0.36,682.65,241.55
2107,methyl nonanoate,CCCCCCCCC(=O)OC,1731-84-6,"InChI=1S/C10H20O2/c1-3-4-5-6-7-8-9-10(11)12-2/h3-9H2,1-2H3",other,P,6.457,1.0,0.0,2,0.05,1.24,637.0,224.79
2137,1-[butoxy(butyl)phosphoryl]oxybutane,CCCCOP(=O)(CCCC)OCCCC,78-46-6,"InChI=1S/C12H27O3P/c1-4-7-10-14-16(13,12-9-6-3)15-11-8-5-2/h4-12H2,1-3H3",other,P,15.582,0.6442,0.0,4,0.01,0.2,663.51,288.15
2183,ethyl hexanoate,CCCCCC(=O)OCC,123-66-0,"InChI=1S/C8H16O2/c1-3-5-6-7-8(9)10-4-2/h3-7H2,1-2H3",other,All,2.016,0.0,27.698,6,0.01,0.16,615.2,206.15
2185,2-[2-hydroxyethyl(methyl)amino]ethanol,CN(CCO)CCO,105-59-9,"InChI=1S/C5H13NO2/c1-6(2-4-7)3-5-8/h7-8H,2-5H2,1H3",other,P,14.36,0.1828,0.0,8,0.02,0.12,742.0,252.15
2187,2-amino-2-methylpropan-1-ol,CC(C)(N)CO,124-68-5,"InChI=1S/C4H11NO/c1-4(2,5)3-6/h6H,3,5H2,1-2H3",other,P,12.17,0.2178,0.0,6,0.02,0.12,571.82,303.15
2188,"1,3-dimethylimidazolidin-2-one",CN1CCN(C)C1=O,80-73-9,"InChI=1S/C5H10N2O/c1-6-3-4-7(2)5(6)8/h3-4H2,1-2H3",other,All,15.562,0.1528,29.102,6,0.03,0.08,749.9,281.35
2189,"1,3-dimethyl-1,3-diazinan-2-one",CN1CCCN(C)C1=O,7226-23-5,"InChI=1S/C6H12N2O/c1-7-4-3-5-8(2)6(7)9/h3-5H2,1-2H3",other,All,13.706,0.107,40.825,6,0.01,0.04,649.36,258.38
2210,tridec-1-ene,C=CCCCCCCCCCCC,2437-56-1,"InChI=1S/C13H26/c1-3-5-7-9-11-13-12-10-8-6-4-2/h3H,1,4-13H2,2H3",alkenes,NP,0.0,0.0,27.44,6,0.01,0.47,675.0,250.08
2236,1-bromodecane,CCCCCCCCCCBr,112-29-8,"InChI=1S/C10H21Br/c1-2-3-4-5-6-7-8-9-10-11/h2-10H2,1H3",other,All,3.761,0.3077,27.039,10,0.01,0.18,698.43,243.45
2240,1-methoxy-2-[2-[2-(2-methoxyethoxy)ethoxy]ethoxy]ethane,COCCOCCOCCOCCOC,143-24-8,"InChI=1S/C10H22O5/c1-11-3-5-13-7-9-15-10-8-14-6-4-12-2/h3-10H2,1-2H3",other,P,14.354,0.5316,0.0,10,0.01,0.13,705.0,283.15
2242,[dimethyl-(trimethylsilylamino)silyl]methane,C[Si](C)(C)N[Si](C)(C)C,999-97-3,"InChI=1S/C6H19NSi2/c1-8(2,3)7-9(4,5)6/h7H,1-6H3",other,NP,0.0,0.0,26.571,1,0.0,0.0,544.0,195.38
2245,tetrachlorogermane,Cl[Ge](Cl)(Cl)Cl,10038-98-9,"InChI=1S/Cl4Ge/c1-5(2,3)4",other,NP,0.0,0.0,15.98,19,0.02,0.84,550.0,223.65
2250,"2,3-dimethylbuta-1,3-diene",C=C(C)C(=C)C,513-81-5,"InChI=1S/C6H10/c1-5(2)6(3)4/h1,3H2,2,4H3",alkenes,NP,0.0,0.0,12.844,5,0.0,0.08,526.0,197.18
2287,methyl 2-hydroxypropanoate,COC(=O)C(C)O,547-64-8,"InChI=1S/C4H8O3/c1-3(5)4(6)7-2/h3,5H,1-2H3",other,P,8.861,0.12,0.0,1,0.0,0.0,607.3,207.15
2288,ethyl 2-hydroxypropanoate,CCOC(=O)C(C)O,97-64-3,"InChI=1S/C5H10O3/c1-3-8-5(7)4(2)6/h4,6H,3H2,1-2H3",other,P,8.856,0.12,0.0,1,0.0,0.0,588.0,247.65
2291,"1,3,3-trimethyl-2-oxabicyclo[2.2.2]octane",CC12CCC(CC1)C(C)(C)O2,470-82-6,"InChI=1S/C10H18O/c1-9(2)8-4-6-10(3,11-9)7-5-8/h8H,4-7H2,1-3H3",other,P,5.641,0.12,0.0,1,0.0,0.0,695.8,274.65
2293,methyl 2-chloroacetate,COC(=O)CCl,96-34-4,"InChI=1S/C3H5ClO2/c1-6-3(5)2-4/h2H2,1H3",other,P,6.406,0.0,0.0,7,0.47,3.56,600.0,240.15
2300,"2,2-dichloropropane",CC(C)(Cl)Cl,594-20-7,"InChI=1S/C3H6Cl2/c1-3(2,4)5/h1-2H3",other,P,7.904,0.2642,0.0,10,0.05,0.37,536.8,242.15
2309,1-iodo-2-methylpropane,CC(C)CI,513-38-2,"InChI=1S/C4H9I/c1-4(2)3-5/h4H,3H2,1-2H3",other,P,6.727,0.726,0.0,4,0.02,0.25,563.95,255.15
2322,3-methylbutyl butanoate,CCCC(=O)OCCC(C)C,106-27-4,"InChI=1S/C9H18O2/c1-4-5-9(10)11-7-6-8(2)3/h8H,4-7H2,1-3H3",other,P,5.74,0.12,0.0,1,0.0,0.0,618.83,293.15
2330,"1,2,3-tribromopropane",BrCC(Br)CBr,96-11-7,"InChI=1S/C3H5Br3/c4-1-3(6)2-5/h3H,1-2H2",other,P,5.919,0.5741,0.0,6,0.06,0.99,743.76,289.34
2340,"1-methyl-4-propan-2-ylcyclohexa-1,4-diene",CC1=CCC(C(C)C)=CC1,99-85-4,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,7-8H,5-6H2,1-3H3",other,NP,0.0,0.0,20.475,1,0.0,0.0,661.0,263.15
2346,"1,4-dibromobenzene",Brc1ccc(Br)cc1,106-37-6,InChI=1S/C6H4Br2/c7-5-1-2-6(8)4-3-5/h1-4H,other,NP,0.0,0.0,19.283,1,0.0,0.0,761.0,360.5
2361,3-methylbut-3-en-2-one,C=C(C)C(C)=O,814-78-8,"InChI=1S/C5H8O/c1-4(2)5(3)6/h1H2,2-3H3",ketones,P,6.776,0.12,0.0,1,0.0,0.0,566.0,219.15
2371,1-methoxy-4-[(e)-prop-1-enyl]benzene,C/C=C/c1ccc(OC)cc1,104-46-1,"InChI=1S/C10H12O/c1-3-4-9-5-7-10(11-2)8-6-9/h3-8H,1-2H3",other,P,4.462,0.12,0.0,1,0.0,0.0,723.0,293.15
2375,2-propoxyethanol,CCCOCCO,2807-30-9,"InChI=1S/C5H12O2/c1-2-4-7-5-3-6/h6H,2-5H2,1H3",other,P,8.822,0.2406,0.0,5,0.01,0.11,614.6,183.15
2376,2-hydroxyethyl acetate,CC(=O)OCCO,542-59-6,"InChI=1S/C4H8O3/c1-4(6)7-3-2-5/h5H,2-3H2,1H3",other,P,7.524,0.12,0.0,1,0.0,0.0,611.78,244.09
2387,"1,1,1,2-tetrafluoroethane",FCC(F)(F)F,811-97-2,"InChI=1S/C2H2F4/c3-1-2(4,5)6/h1H2",other,P,5.826,0.3116,0.0,5,0.03,0.42,374.25,185.15
2400,butyl octadecanoate,CCCCCCCCCCCCCCCCCC(=O)OCCCC,123-95-5,"InChI=1S/C22H44O2/c1-3-5-7-8-9-10-11-12-13-14-15-16-17-18-19-20-22(23)24-21-6-4-2/h3-21H2,1-2H3",other,NP,0.0,0.0,73.393,5,0.04,1.19,764.0,298.15
2421,arsane,[AsH3],7784-42-1,InChI=1S/AsH3/h1H3,other,NP,0.0,0.0,6.58,9,0.04,1.73,373.0,157.1
2422,trichloroarsane,Cl[As](Cl)Cl,7784-34-1,InChI=1S/AsCl3/c2-1(3)4,other,P,5.982,0.0,0.0,2,0.18,1.46,654.0,293.15
2425,ethyl carbamate,CCOC(N)=O,51-79-6,"InChI=1S/C3H7NO2/c1-2-6-3(4)5/h2H2,1H3,(H2,4,5)",other,P,9.636,0.3206,0.0,8,0.09,0.7,591.45,323.15
2427,2-methyl-5-propan-2-ylphenol,Cc1ccc(C(C)C)cc1O,499-75-2,"InChI=1S/C10H14O/c1-7(2)9-5-4-8(3)10(11)6-9/h4-7,11H,1-3H3",other,P,8.356,0.12,0.0,1,0.0,0.0,733.95,293.15
2451,2-iodobutane,CCC(C)I,513-48-4,"InChI=1S/C4H9I/c1-3-4(2)5/h4H,3H2,1-2H3",other,P,6.142,0.12,0.0,1,0.0,0.0,563.37,169.15
2460,3-methylbutyl 2-hydroxybenzoate,CC(C)CCOC(=O)c1ccccc1O,87-20-7,"InChI=1S/C12H16O3/c1-9(2)7-8-15-12(14)10-5-3-4-6-11(10)13/h3-6,9,13H,7-8H2,1-2H3",other,P,11.554,0.5506,0.0,20,0.04,0.55,791.08,220.15
2467,prop-2-en-1-amine,C=CCN,107-11-9,"InChI=1S/C3H7N/c1-2-3-4/h2H,1,3-4H2",other,P,3.167,0.0,0.0,4,0.61,9.72,540.0,184.95
2468,methyl heptanoate,CCCCCCC(=O)OC,106-73-0,"InChI=1S/C8H16O2/c1-3-4-5-6-7-8(9)10-2/h3-7H2,1-2H3",other,P,6.077,1.0,0.0,2,0.04,0.9,628.0,217.15
2477,"1,1-dichloro-1-fluoroethane",CC(F)(Cl)Cl,1717-00-6,"InChI=1S/C2H3Cl2F/c1-2(3,4)5/h1H3",other,P,5.549,0.3011,0.0,14,0.09,0.82,477.3,169.85
2487,1-fluoropentane,CCCCCF,592-50-7,"InChI=1S/C5H11F/c1-2-3-4-5-6/h2-5H2,1H3",other,P,3.587,0.12,0.0,1,0.0,0.0,496.7,153.15
2496,2-methyl-n-(2-methylpropyl)propan-1-amine,CC(C)CNCC(C)C,110-96-3,"InChI=1S/C8H19N/c1-7(2)5-9-6-8(3)4/h7-9H,5-6H2,1-4H3",other,NP,0.0,0.0,26.754,1,0.0,0.0,584.4,203.15
2498,3-methoxyphenol,COc1cccc(O)c1,150-19-6,"InChI=1S/C7H8O2/c1-9-7-4-2-3-6(8)5-7/h2-5,8H,1H3",other,P,8.538,0.2598,0.0,9,0.07,0.8,646.75,298.15
2513,"1,2,3,4,5,6-hexamethylbenzene",Cc1c(C)c(C)c(C)c(C)c1C,87-85-4,InChI=1S/C12H18/c1-7-8(2)10(4)12(6)11(5)9(7)3/h1-6H3,aromatics,NP,0.0,0.0,23.414,3,0.0,0.07,758.0,438.65
2559,4-methylcyclohexan-1-ol,CC1CCC(O)CC1,589-91-3,"InChI=1S/C7H14O/c1-6-2-4-7(8)5-3-6/h6-8H,2-5H2,1H3",other,P,9.193,0.0,0.0,6,0.63,5.36,635.0,273.15
2619,"(9z,12z)-octadeca-9,12-dienoic acid",CCCCC/C=C\C/C=C\CCCCCCCC(=O)O,60-33-3,"InChI=1S/C18H32O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20/h6-7,9-10H,2-5,8,11-17H2,1H3,(H,19,20)/b7-6-,10-9-",other,NP,0.0,0.0,47.216,6,0.05,2.06,775.0,293.15
2630,ethyl 2-methylprop-2-enoate,C=C(C)C(=O)OCC,97-63-2,"InChI=1S/C6H10O2/c1-4-8-6(7)5(2)3/h2,4H2,1,3H3",other,P,5.338,0.2363,0.0,3,0.16,2.97,577.0,298.15
2757,1-propylsulfonylpropane,CCCS(=O)(=O)CCC,598-03-8,"InChI=1S/C6H14O2S/c1-3-5-9(7,8)6-4-2/h3-6H2,1-2H3",other,All,22.881,0.1947,34.0,6,0.01,0.03,763.0,303.15
2829,methyl pentadecanoate,CCCCCCCCCCCCCCC(=O)OC,7132-64-1,"InChI=1S/C16H32O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16(17)18-2/h3-15H2,1-2H3",other,P,7.817,1.0,0.0,2,0.06,1.94,721.0,291.75
2835,2-(2-ethoxyethoxy)ethyl acetate,CCOCCOCCOC(C)=O,112-15-2,"InChI=1S/C8H16O4/c1-3-10-4-5-11-6-7-12-8(2)9/h3-7H2,1-2H3",other,P,9.726,0.12,0.0,1,0.0,0.0,660.01,248.15
2857,3-methylcyclohexan-1-ol,CC1CCCC(O)C1,591-23-1,"InChI=1S/C7H14O/c1-6-3-2-4-7(8)5-6/h6-8H,2-5H2,1H3",other,P,9.315,0.0,0.0,6,0.78,6.65,635.0,273.15
2880,2-phenoxyethanol,OCCOc1ccccc1,122-99-6,"InChI=1S/C8H10O2/c9-6-7-10-8-4-2-1-3-5-8/h1-5,9H,6-7H2",other,P,8.525,0.0,0.0,7,0.37,3.22,685.59,283.15
2916,2-methylpropane-2-thiol,CC(C)(C)S,75-66-1,"InChI=1S/C4H10S/c1-4(2,3)5/h5H,1-3H3",other,P,5.328,0.8229,0.0,5,0.02,0.3,523.0,274.41
2955,1-bromo-3-chloropropane,ClCCCBr,109-70-6,InChI=1S/C3H6BrCl/c4-2-1-3-5/h1-3H2,other,P,6.144,0.12,0.0,1,0.0,0.0,567.5,214.31
2997,"1,5-dibromopentane",BrCCCCCBr,111-24-0,InChI=1S/C5H10Br2/c6-4-2-1-3-5-7/h1-5H2,other,P,9.04,0.352,0.0,3,0.01,0.15,722.02,293.15
2998,"1,6-dibromohexane",BrCCCCCCBr,629-03-8,InChI=1S/C6H12Br2/c7-5-3-1-2-4-6-8/h1-6H2,other,P,10.433,0.4975,0.0,4,0.01,0.19,684.21,293.15
3000,"1,4-dibromobutane",BrCCCCBr,110-52-1,InChI=1S/C4H8Br2/c5-3-1-2-4-6/h1-4H2,other,NP,0.0,0.0,52.662,3,0.28,3.4,699.44,293.15
3005,2-bromopyridine,Brc1ccccn1,109-04-6,InChI=1S/C5H4BrN/c6-5-3-1-2-4-7-5/h1-4H,other,All,9.175,0.1542,22.789,7,0.01,0.03,677.8,298.15
3030,methyl thiocyanate,CSC#N,556-64-9,InChI=1S/C2H3NS/c1-4-2-3/h1H3,other,P,10.577,0.12,0.0,1,0.0,0.0,639.12,293.15
3035,"2,2-dichloro-1,1,1-trifluoroethane",FC(F)(F)C(Cl)Cl,306-83-2,"InChI=1S/C2HCl2F3/c3-1(4)2(5,6)7/h1H",other,All,1.933,0.0,12.61,17,0.07,1.57,456.94,166.15
3068,"1,2-dibromo-1,1,2,2-tetrafluoroethane",FC(F)(Br)C(F)(F)Br,124-73-2,"InChI=1S/C2Br2F4/c3-1(5,6)2(4,7)8",other,NP,0.0,0.0,19.192,1,0.0,0.0,487.8,162.75
3082,2-[2-(2-hydroxypropoxy)propoxy]propan-1-ol,CC(O)COC(C)COC(C)CO,24800-44-0,"InChI=1S/C9H20O4/c1-7(11)5-12-9(3)6-13-8(2)4-10/h7-11H,4-6H2,1-3H3",other,P,19.714,0.3417,0.0,4,0.28,2.03,677.0,262.41
3095,octan-3-one,CCCCCC(=O)CC,106-68-3,"InChI=1S/C8H16O/c1-3-5-6-7-8(9)4-2/h3-7H2,1-2H3",ketones,P,10.73,0.12,0.0,1,0.0,0.0,627.7,254.65
3107,icosan-1-ol,CCCCCCCCCCCCCCCCCCCCO,629-96-9,"InChI=1S/C20H42O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20-21/h21H,2-20H2,1H3",n-alcohols,All,8.349,1.0,13.706,6,0.0,0.1,807.7,338.15
3111,"1,1,2,2,3,3,4,4,4a,5,5,6,6,7,7,8,8,8a-octadecafluoronaphthalene",FC1(F)C(F)(F)C(F)(F)C2(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C2(F)C1(F)F,306-94-5,"InChI=1S/C10F18/c11-1-2(12,5(17,18)9(25,26)7(21,22)3(1,13)14)6(19,20)10(27,28)8(23,24)4(1,15)16",other,NP,0.0,0.0,23.665,1,0.0,0.0,565.0,258.0
3176,1-butylsulfonylbutane,CCCCS(=O)(=O)CCCC,598-04-9,"InChI=1S/C8H18O2S/c1-3-5-7-11(9,10)8-6-4-2/h3-8H2,1-2H3",other,P,31.065,0.2198,0.0,5,0.04,0.18,767.0,323.15
3209,"1,2-diethylbenzene",CCc1ccccc1CC,135-01-3,"InChI=1S/C10H14/c1-3-9-7-5-6-8-10(9)4-2/h5-8H,3-4H2,1-2H3",aromatics,NP,0.0,0.0,23.036,2,0.01,0.21,668.0,241.93
3231,2-[2-[2-[2-(2-hydroxyethoxy)ethoxy]ethoxy]ethoxy]ethanol,OCCOCCOCCOCCOCCO,4792-15-8,"InChI=1S/C10H22O6/c11-1-3-13-5-7-15-9-10-16-8-6-14-4-2-12/h11-12H,1-10H2",other,P,22.927,0.1908,0.0,10,0.84,4.33,751.0,253.15
3232,2-[2-[2-[2-[2-(2-hydroxyethoxy)ethoxy]ethoxy]ethoxy]ethoxy]ethanol,OCCOCCOCCOCCOCCOCCO,2615-15-8,"InChI=1S/C12H26O7/c13-1-3-15-5-7-17-9-11-19-12-10-18-8-6-16-4-2-14/h13-14H,1-12H2",other,P,24.739,0.2039,0.0,10,0.77,4.33,944.09,253.15
3239,"1,1,3,3-tetraethylurea",CCN(CC)C(=O)N(CC)CC,1187-03-7,"InChI=1S/C9H20N2O/c1-5-10(6-2)9(12)11(7-3)8-4/h5-8H2,1-4H3",other,All,15.47,0.2275,16.967,6,0.01,0.06,655.19,253.0
3254,"2,3-di(hexanoyloxy)propyl hexanoate",CCCCCC(=O)OCC(COC(=O)CCCCC)OC(=O)CCCCC,621-70-5,"InChI=1S/C21H38O6/c1-4-7-10-13-19(22)25-16-18(27-21(24)15-12-9-6-3)17-26-20(23)14-11-8-5-2/h18H,4-17H2,1-3H3",other,P,15.032,1.0,0.0,2,0.04,0.83,1046.19,293.15
3268,ethyl 2-cyanoacetate,CCOC(=O)CC#N,105-56-6,"InChI=1S/C5H7NO2/c1-2-8-5(7)3-4-6/h2-3H2,1H3",other,P,15.18,0.1786,0.0,4,0.48,1.74,679.0,250.65
3273,pentyl propanoate,CCCCCOC(=O)CC,624-54-4,"InChI=1S/C8H16O2/c1-3-5-6-7-10-8(9)4-2/h3-7H2,1-2H3",other,P,6.452,1.0,0.0,2,0.01,0.22,617.8,217.05
3293,ethyl tetradecanoate,CCCCCCCCCCCCCC(=O)OCC,124-06-1,"InChI=1S/C16H32O2/c1-3-5-6-7-8-9-10-11-12-13-14-15-16(17)18-4-2/h3-15H2,1-2H3",other,P,8.719,1.0,0.0,4,0.09,2.63,743.41,293.15
3295,hexadecyl acetate,CCCCCCCCCCCCCCCCOC(C)=O,629-70-9,"InChI=1S/C18H36O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-20-18(2)19/h3-17H2,1-2H3",other,P,9.025,1.0,0.0,3,0.07,2.11,762.5,308.15
3297,diethyl nonanedioate,CCOC(=O)CCCCCCCC(=O)OCC,624-17-9,"InChI=1S/C13H24O4/c1-3-16-12(14)10-8-6-5-7-9-11-13(15)17-4-2/h3-11H2,1-2H3",other,P,11.373,0.8369,0.0,3,0.0,0.05,785.04,303.15
3298,"methyl 2,2-dichloroacetate",COC(=O)C(Cl)Cl,116-54-1,"InChI=1S/C3H4Cl2O2/c1-7-3(6)2(4)5/h2H,1H3",other,P,7.687,0.12,0.0,1,0.0,0.0,598.16,298.15
3300,"propyl 2,2,2-trichloroacetate",CCCOC(=O)C(Cl)(Cl)Cl,13313-91-2,"InChI=1S/C5H7Cl3O2/c1-2-3-10-4(9)5(6,7)8/h2-3H2,1H3",other,P,8.804,0.12,0.0,1,0.0,0.0,689.25,298.15
3301,"butyl 2,2,2-trichloroacetate",CCCCOC(=O)C(Cl)(Cl)Cl,3657-07-6,"InChI=1S/C6H9Cl3O2/c1-2-3-4-11-5(10)6(7,8)9/h2-4H2,1H3",other,P,8.792,0.12,0.0,1,0.0,0.0,709.16,293.15
3319,"1,2-diphenylethane-1,2-dione",O=C(C(=O)c1ccccc1)c1ccccc1,134-81-6,InChI=1S/C14H10O2/c15-13(11-7-3-1-4-8-11)14(16)12-9-5-2-6-10-12/h1-10H,other,P,7.452,0.12,0.0,1,0.0,0.0,869.99,368.15
3342,chlorosulfanyl thiohypochlorite,ClSSCl,10025-67-9,InChI=1S/Cl2S2/c1-3-4-2,other,P,2.879,0.0,0.0,2,0.09,1.73,659.37,192.1
3361,naphthalen-2-yl 2-hydroxybenzoate,O=C(Oc1ccc2ccccc2c1)c1ccccc1O,613-78-5,"InChI=1S/C17H12O3/c18-16-8-4-3-7-15(16)17(19)20-14-10-9-12-5-1-2-6-13(12)11-14/h1-11,18H",other,All,5.145,0.7768,56.698,7,0.01,0.2,909.55,309.15
3389,"1,4-dimethoxybenzene",COc1ccc(OC)cc1,150-78-7,"InChI=1S/C8H10O2/c1-9-7-3-5-8(10-2)6-4-7/h3-6H,1-2H3",other,P,8.264,0.9628,0.0,8,0.06,1.21,595.97,333.15
3391,2-nitrooxyethyl nitrate,O=[N+]([O-])OCCO[N+](=O)[O-],628-96-6,InChI=1S/C2H4N2O6/c5-3(6)9-1-2-10-4(7)8/h1-2H2,other,P,13.475,0.12,0.0,1,0.0,0.0,654.0,250.85
3392,3-nitrooxypropyl nitrate,O=[N+]([O-])OCCCO[N+](=O)[O-],3457-90-7,InChI=1S/C3H6N2O6/c6-4(7)10-2-1-3-11-5(8)9/h1-3H2,other,P,11.946,0.12,0.0,1,0.0,0.0,470.12,293.15
3394,"1,3-dinitrooxypropan-2-yl nitrate",O=[N+]([O-])OCC(CO[N+](=O)[O-])O[N+](=O)[O-],55-63-0,"InChI=1S/C3H5N3O9/c7-4(8)13-1-3(15-6(11)12)2-14-5(9)10/h3H,1-2H2",other,P,14.456,0.12,0.0,1,0.0,0.0,680.0,293.15
3396,undecan-6-one,CCCCCC(=O)CCCCC,927-49-1,"InChI=1S/C11H22O/c1-3-5-7-9-11(12)10-8-6-4-2/h3-10H2,1-2H3",ketones,All,11.344,0.3064,12.409,15,0.0,0.07,678.5,287.65
3414,dibromo(difluoro)methane,FC(F)(Br)Br,75-61-6,"InChI=1S/CBr2F2/c2-1(3,4)5",other,NP,0.0,0.0,15.424,3,0.12,4.24,478.0,133.05
3415,acetyl chloride,CC(=O)Cl,75-36-5,InChI=1S/C2H3ClO/c1-2(3)4/h1H3,other,P,7.546,0.2805,0.0,3,0.15,0.95,508.0,218.15
3445,cyclooctanol,OC1CCCCCCC1,696-71-9,"InChI=1S/C8H16O/c9-8-6-4-2-1-3-5-7-8/h8-9H,1-7H2",other,P,9.219,0.0,0.0,7,0.21,1.87,707.93,293.15
3473,"3,3-dichloro-1,1,1,2,2-pentafluoropropane",FC(F)(F)C(F)(F)C(Cl)Cl,422-56-0,"InChI=1S/C3HCl2F5/c4-1(5)2(6,7)3(8,9)10/h1H",other,P,4.081,0.9137,0.0,4,0.01,0.14,476.71,179.15
3484,pyridine-2-carbonitrile,N#Cc1ccccn1,100-70-9,InChI=1S/C6H4N2/c7-5-6-3-1-2-4-8-6/h1-4H,other,All,17.641,0.0,33.053,6,0.02,0.03,736.04,303.15
3485,pyridine-3-carbonitrile,N#Cc1cccnc1,100-54-9,"InChI=1S/C6H4N2/c7-4-6-2-1-3-8-5-6/h1-3,5H",other,All,8.339,0.181,28.922,5,0.0,0.02,703.0,323.15
3486,2-chloropyridine,Clc1ccccn1,109-09-1,InChI=1S/C5H4ClN/c6-5-3-1-2-4-7-5/h1-4H,other,All,9.688,0.1072,20.037,7,0.01,0.03,634.88,226.65
3497,pyridine-4-carbonitrile,N#Cc1ccncc1,100-48-1,InChI=1S/C6H4N2/c7-5-6-1-3-8-4-2-6/h1-4H,other,P,5.881,0.9946,0.0,5,0.01,0.26,736.04,352.15
3501,tripropyl borate,CCCOB(OCCC)OCCC,688-71-1,"InChI=1S/C9H21BO3/c1-4-7-11-10(12-8-5-2)13-9-6-3/h4-9H2,1-3H3",other,NP,0.0,0.0,27.311,1,0.0,0.0,639.48,0.0
3503,tris(2-methylpropyl) borate,CC(C)COB(OCC(C)C)OCC(C)C,13195-76-1,"InChI=1S/C12H27BO3/c1-10(2)7-14-13(15-8-11(3)4)16-9-12(5)6/h10-12H,7-9H2,1-6H3",other,NP,0.0,0.0,33.411,1,0.0,0.0,713.05,0.0
3640,"pentane-1,2-diol",CCCC(O)CO,5343-92-0,"InChI=1S/C5H12O2/c1-2-3-5(7)4-6/h5-7H,2-4H2,1H3",other,P,9.452,0.0,0.0,5,0.33,1.17,637.98,197.2
3658,phenyl 2-hydroxybenzoate,O=C(Oc1ccccc1)c1ccccc1O,118-55-8,"InChI=1S/C13H10O3/c14-12-9-5-4-8-11(12)13(15)16-10-6-2-1-3-7-10/h1-9,14H",other,All,4.842,0.0,29.901,12,0.17,2.47,804.9,253.15
3694,1-bromotetradecane,CCCCCCCCCCCCCCBr,112-71-0,"InChI=1S/C14H29Br/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15/h2-14H2,1H3",other,P,8.727,1.0,0.0,4,0.08,2.14,750.56,274.15
3731,2-methylbutane-2-thiol,CCC(C)(C)S,1679-09-0,"InChI=1S/C5H12S/c1-4-5(2,3)6/h6H,4H2,1-3H3",other,P,5.476,0.8413,0.0,4,0.02,0.37,566.0,217.1
3767,3-methyl-1-oxidopyridin-1-ium,Cc1ccc[n+]([O-])c1,1003-73-2,"InChI=1S/C6H7NO/c1-6-3-2-4-7(8)5-6/h2-5H,1H3",other,All,7.016,0.161,60.845,5,0.01,0.05,505.06,312.15
3768,"2,6-dimethyl-1-oxidopyridin-1-ium",Cc1cccc(C)[n+]1[O-],1073-23-0,"InChI=1S/C7H9NO/c1-6-4-3-5-7(2)8(6)9/h3-5H,1-2H3",other,P,18.549,0.0493,0.0,5,0.17,0.53,496.64,298.15
3774,"butane-1,2-diol",CCC(O)CO,584-03-2,"InChI=1S/C4H10O2/c1-2-4(6)3-5/h4-6H,2-3H2,1H3",other,P,9.293,0.0,0.0,9,0.37,1.78,680.0,288.15
3781,(4s)-1-methyl-4-prop-1-en-2-ylcyclohexene,C=C(C)C1CC=C(C)CC1,5989-54-8,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,10H,1,5-7H2,2-3H3/t10-/m1/s1",other,NP,0.0,0.0,21.832,1,0.0,0.0,660.0,183.15
3870,"1,1,1,2,2,3,3,4,4,5,5,6,6,7,7,8,8,8-octadecafluorooctane",FC(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,307-34-6,"InChI=1S/C8F18/c9-1(10,3(13,14)5(17,18)7(21,22)23)2(11,12)4(15,16)6(19,20)8(24,25)26",other,NP,0.0,0.0,21.462,1,0.01,0.67,498.2,254.2
3916,nonan-2-ol,CCCCCCCC(C)O,628-99-9,"InChI=1S/C9H20O/c1-3-4-5-6-7-8-9(2)10/h9-10H,3-8H2,1-2H3",other,P,8.163,0.0,0.0,3,0.29,4.42,649.5,237.65
3993,octadecyl acetate,CCCCCCCCCCCCCCCCCCOC(C)=O,822-23-1,"InChI=1S/C20H40O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-22-20(2)21/h3-19H2,1-2H3",other,P,9.473,1.0,0.0,3,0.07,2.19,779.6,302.85
4089,1-methylcyclopentan-1-ol,CC1(O)CCCC1,1462-03-9,"InChI=1S/C6H12O/c1-6(7)4-2-3-5-6/h7H,2-5H2,1H3",other,P,5.406,0.0,0.0,5,0.19,3.08,640.39,310.05
4166,"1,2-dichlorobutane",CCC(Cl)CCl,616-21-7,"InChI=1S/C4H8Cl2/c1-2-4(6)3-5/h4H,2-3H2,1H3",other,P,7.491,0.575,0.0,5,0.06,0.83,600.0,244.73
4198,2-(2-aminoethylamino)ethanol,NCCNCCO,111-41-1,"InChI=1S/C4H12N2O/c5-1-2-6-3-4-7/h6-7H,1-5H2",other,P,9.314,0.0,0.0,12,1.84,14.16,739.2,235.15
4201,"1,3-dichloro-1,1,2,2,3-pentafluoropropane",FC(Cl)C(F)(F)C(F)(F)Cl,507-55-1,"InChI=1S/C3HCl2F5/c4-1(6)2(7,8)3(5,9)10/h1H",other,P,4.72,0.7365,0.0,4,0.0,0.08,484.91,178.15
4307,1-[ethoxy(ethyl)phosphoryl]oxyethane,CCOP(=O)(CC)OCC,78-38-6,"InChI=1S/C6H15O3P/c1-4-8-10(7,6-3)9-5-2/h4-6H2,1-3H3",other,P,13.176,0.3765,0.0,4,0.02,0.18,528.16,288.15
4308,3-[[2-ethylhexoxy(2-ethylhexyl)phosphoryl]oxymethyl]heptane,CCCCC(CC)COP(=O)(CC(CC)CCCC)OCC(CC)CCCC,126-63-6,"InChI=1S/C24H51O3P/c1-7-13-16-22(10-4)19-26-28(25,21-24(12-6)18-15-9-3)27-20-23(11-5)17-14-8-2/h22-24H,7-21H2,1-6H3",other,P,17.03,1.0,0.0,4,0.08,1.87,958.28,288.15
4370,heptane-1-thiol,CCCCCCCS,1639-09-4,"InChI=1S/C7H16S/c1-2-3-4-5-6-7-8/h8H,2-7H2,1H3",other,All,3.716,1.0,13.858,5,0.01,0.31,645.0,229.92
4405,pentane-1-thiol,CCCCCS,110-66-7,"InChI=1S/C5H12S/c1-2-3-4-5-6/h6H,2-5H2,1H3",other,P,5.194,1.0,0.0,6,0.08,1.71,598.0,230.46
4406,2-methyloctane-2-thiol,CCCCCCC(C)(C)S,55646-15-6,"InChI=1S/C9H20S/c1-4-5-6-7-8-9(2,3)10/h10H,4-8H2,1-3H3",other,P,6.44,1.0,0.0,4,0.09,2.21,660.75,273.15
4407,methyl carbamate,COC(N)=O,598-55-0,"InChI=1S/C2H5NO2/c1-5-2(3)4/h1H3,(H2,3,4)",other,P,9.12,0.2627,0.0,5,0.04,0.23,569.87,328.15
4408,propyl carbamate,CCCOC(N)=O,627-12-3,"InChI=1S/C4H9NO2/c1-2-3-7-4(5)6/h2-3H2,1H3,(H2,5,6)",other,P,10.75,0.3566,0.0,5,0.03,0.25,612.74,338.15
4410,ethyl n-ethylcarbamate,CCNC(=O)OCC,623-78-9,"InChI=1S/C5H11NO2/c1-3-6-5(7)8-4-2/h3-4H2,1-2H3,(H,6,7)",other,P,11.896,0.0,0.0,6,0.13,0.85,601.74,298.15
4622,ethyl decanoate,CCCCCCCCCC(=O)OCC,110-38-3,"InChI=1S/C12H24O2/c1-3-5-6-7-8-9-10-11-12(13)14-4-2/h3-11H2,1-2H3",other,P,7.336,1.0,0.0,4,0.09,2.59,688.1,253.3
4688,oxan-2-one,O=C1CCCCO1,542-28-9,InChI=1S/C5H8O2/c6-5-3-1-2-4-7-5/h1-4H2,other,P,19.021,0.1947,0.0,2,0.0,0.0,586.61,262.82
4734,1-ethenylpyrrolidin-2-one,C=CN1CCCC1=O,88-12-0,"InChI=1S/C6H9NO/c1-2-7-5-3-4-6(7)8/h2H,1,3-5H2",other,P,14.346,0.2342,0.0,2,0.0,0.0,640.93,298.15
4777,tribromophosphane,BrP(Br)Br,7789-60-8,InChI=1S/Br3P/c1-4(2)3,other,NP,0.0,0.0,22.053,1,0.0,0.0,711.0,233.1
4779,1-methoxy-4-nitrobenzene,COc1ccc([N+](=O)[O-])cc1,100-17-4,"InChI=1S/C7H7NO3/c1-11-7-4-2-6(3-5-7)8(9)10/h2-5H,1H3",other,P,22.612,0.2042,0.0,12,0.15,0.57,744.94,333.15
4780,1-bromoundecane,CCCCCCCCCCCBr,693-67-4,"InChI=1S/C11H23Br/c1-2-3-4-5-6-7-8-9-10-11-12/h2-11H2,1H3",other,P,8.078,1.0,0.0,9,0.01,0.19,713.07,262.15
4807,cyclobutanone,O=C1CCC1,1191-95-3,InChI=1S/C4H6O/c5-4-2-1-3-4/h1-3H2,other,All,4.459,0.2584,24.332,36,0.02,0.1,588.15,218.15
4812,isothiocyanatoethane,CCN=C=S,542-85-8,"InChI=1S/C3H5NS/c1-2-4-3-5/h2H2,1H3",other,P,8.255,0.0,0.0,3,0.41,1.96,540.35,267.15
4832,methyl 4-methylbenzoate,COC(=O)c1ccc(C)cc1,99-75-2,"InChI=1S/C9H10O2/c1-7-3-5-8(6-4-7)9(10)11-2/h3-6H,1-2H3",other,P,4.88,0.12,0.0,1,0.0,0.0,718.4,306.15
5830,isothiocyanatobenzene,S=C=Nc1ccccc1,103-72-0,InChI=1S/C7H5NS/c9-6-8-7-4-2-1-3-5-7/h1-5H,other,P,8.15,0.12,0.0,1,0.0,0.0,669.76,293.15
6020,[methoxy(methyl)phosphoryl]oxymethane,COP(C)(=O)OC,756-79-6,"InChI=1S/C3H9O3P/c1-5-7(3,4)6-2/h1-3H3",other,P,12.021,0.12,0.0,1,0.0,0.0,457.5,72.0
6449,diethyl sulfite,CCOS(=O)OCC,623-81-4,"InChI=1S/C4H10O3S/c1-3-6-8(5)7-4-2/h3-4H2,1-2H3",other,P,12.571,0.2248,0.0,3,0.02,0.14,624.0,274.15
6686,3-chloroheptane,CCCCC(Cl)CC,999-52-0,"InChI=1S/C7H15Cl/c1-3-5-6-7(8)4-2/h7H,3-6H2,1-2H3",other,P,7.3,0.12,0.0,1,0.0,0.0,621.08,295.15
7005,ethyl ethanesulfonate,CCOS(=O)(=O)CC,1912-30-7,"InChI=1S/C4H10O3S/c1-3-7-8(5,6)4-2/h3-4H2,1-2H3",other,P,23.509,0.1598,0.0,2,0.0,0.0,430.78,274.35
7029,2-bromopentane,CCCC(C)Br,107-81-3,"InChI=1S/C5H11Br/c1-3-4-5(2)6/h5H,3-4H2,1-2H3",other,P,5.099,0.12,0.0,1,0.0,0.0,585.36,133.4
7031,3-iodopentane,CCC(I)CC,1809-05-8,"InChI=1S/C5H11I/c1-3-5(6)4-2/h5H,3-4H2,1-2H3",other,P,6.665,0.12,0.0,1,0.0,0.0,588.5,293.15
7100,1-ethoxypentane,CCCCCOCC,17952-11-3,"InChI=1S/C7H16O/c1-3-5-6-7-8-4-2/h3-7H2,1-2H3",other,NP,0.0,0.0,33.148,1,0.0,0.0,558.21,296.15
7130,dipropan-2-yl oxalate,CC(C)OC(=O)C(=O)OC(C)C,615-81-6,"InChI=1S/C8H14O4/c1-5(2)11-7(9)8(10)12-6(3)4/h5-6H,1-4H3",other,P,10.947,0.787,0.0,4,0.04,0.69,683.84,281.15
7379,propyl pyridine-3-carboxylate,CCCOC(=O)c1cccnc1,7681-15-4,"InChI=1S/C9H11NO2/c1-2-6-12-9(11)8-4-3-5-10-7-8/h3-5,7H,2,6H2,1H3",other,P,9.568,0.12,0.0,1,0.0,0.0,732.61,293.15
7551,"2,2,3,3,4,4,4-heptafluorobutan-1-ol",OCC(F)(F)C(F)(F)C(F)(F)F,375-01-9,"InChI=1S/C4H3F7O/c5-2(6,1-12)3(7,8)4(9,10)11/h12H,1H2",other,P,9.983,0.0,0.0,6,0.27,1.76,503.61,277.85
7606,1-cyclohexylpropan-1-ol,CCC(O)C1CCCCC1,17264-02-7,"InChI=1S/C9H18O/c1-2-9(10)8-6-4-3-5-7-8/h8-10H,2-7H2,1H3",other,All,5.177,0.0,11.785,11,0.02,0.34,709.21,253.0
7754,n-oxonitramide,O=N[N+](=O)[O-],10544-73-7,InChI=1S/N2O3/c3-1-2(4)5,other,All,3.475,0.1342,18.675,5,0.0,0.01,425.0,203.15
7760,"n,n-dibutylformamide",CCCCN(C=O)CCCC,761-65-9,"InChI=1S/C9H19NO/c1-3-5-7-10(9-11)8-6-4-2/h9H,3-8H2,1-2H3",other,P,17.584,0.12,0.0,1,0.0,0.0,634.9,293.15
8041,"1,1,2,2,3,3,4,5,5,6-decafluoro-4,6-bis(trifluoromethyl)cyclohexane",FC(F)(F)C1(F)C(F)(F)C(F)(F)C(F)(F)C(F)(C(F)(F)F)C1(F)F,335-27-3,"InChI=1S/C8F16/c9-1(7(19,20)21)3(11,12)2(10,8(22,23)24)5(15,16)6(17,18)4(1,13)14",other,NP,0.0,0.0,20.443,1,0.0,0.0,512.0,158.0
8077,"2,5-dimethylfuran",Cc1ccc(C)o1,625-86-5,"InChI=1S/C6H8O/c1-5-3-4-6(2)7-5/h3-4H,1-2H3",other,All,1.177,1.0,5.981,25,0.0,0.18,557.13,210.35
8080,1-phenylpropan-1-ol,CCC(O)c1ccccc1,93-54-9,"InChI=1S/C9H12O/c1-2-9(10)8-6-4-3-5-7-8/h3-7,9-10H,2H2,1H3",other,P,6.709,0.0,0.0,17,0.49,5.52,677.0,213.15
8115,1-tert-butyl-4-methylbenzene,Cc1ccc(C(C)(C)C)cc1,98-51-1,"InChI=1S/C11H16/c1-9-5-7-10(8-6-9)11(2,3)4/h5-8H,1-4H3",other,NP,0.0,0.0,22.374,7,0.03,1.33,676.56,221.15
8242,cyclohexylmethanol,OCC1CCCCC1,100-49-2,"InChI=1S/C7H14O/c8-6-7-4-2-1-3-5-7/h7-8H,1-6H2",other,P,8.369,0.0,0.0,3,0.45,5.49,664.37,230.15
8406,tetranitromethane,O=[N+]([O-])C([N+](=O)[O-])([N+](=O)[O-])[N+](=O)[O-],509-14-8,"InChI=1S/CN4O8/c6-2(7)1(3(8)9,4(10)11)5(12)13",other,NP,0.0,0.0,15.643,4,0.08,3.59,540.0,286.15
8468,furan-2-ylmethyl acetate,CC(=O)OCc1ccco1,623-17-6,"InChI=1S/C7H8O3/c1-6(8)10-5-7-3-2-4-9-7/h2-4H,5H2,1H3",other,All,6.345,0.6393,6.017,25,0.01,0.12,640.9,262.57
8494,"(1r,5r)-2,6,6-trimethylbicyclo[3.1.1]hept-2-ene",CC1=CCC2CC1C2(C)C,7785-70-8,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h4,8-9H,5-6H2,1-3H3/t8-,9-/m1/s1",other,NP,0.0,0.0,23.437,2,0.11,4.43,647.0,209.1
8495,"(1s,5s)-2,6,6-trimethylbicyclo[3.1.1]hept-2-ene",CC1=CCC2CC1C2(C)C,7785-26-4,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h4,8-9H,5-6H2,1-3H3/t8-,9-/m0/s1",other,NP,0.0,0.0,23.412,2,0.16,6.35,647.0,212.15
8814,"1,1,2,2,3,3,3-heptafluoro-n,n-bis(1,1,2,2,3,3,3-heptafluoropropyl)propan-1-amine",FC(F)(F)C(F)(F)C(F)(F)N(C(F)(F)C(F)(F)C(F)(F)F)C(F)(F)C(F)(F)C(F)(F)F,338-83-0,"InChI=1S/C9F21N/c10-1(11,4(16,17)18)7(25,26)31(8(27,28)2(12,13)5(19,20)21)9(29,30)3(14,15)6(22,23)24",other,NP,0.0,0.0,29.344,1,0.0,0.0,524.0,221.15
8860,pentyl nitrite,CCCCCON=O,463-04-7,"InChI=1S/C5H11NO2/c1-2-3-4-5-8-6-7/h2-5H2,1H3",other,P,6.738,0.12,0.0,1,0.0,0.0,568.11,298.15
8861,ethyl thiocyanate,CCSC#N,542-90-5,"InChI=1S/C3H5NS/c1-2-5-3-4/h2H2,1H3",other,P,10.159,0.0,0.0,3,1.5,5.15,659.05,275.65
8862,2-methylpropanoyl 2-methylpropanoate,CC(C)C(=O)OC(=O)C(C)C,97-72-3,"InChI=1S/C8H14O3/c1-5(2)7(9)11-8(10)6(3)4/h5-6H,1-4H3",other,P,13.199,0.12,0.0,1,0.0,0.0,631.5,217.15
8958,"(1r,2s)-2-methylcyclohexan-1-ol",C[C@H]1CCCC[C@H]1O,7443-70-1,"InChI=1/C7H14O/c1-6-4-2-3-5-7(6)8/h6-8H,2-5H2,1H3/t6-,7+/s2",other,P,8.048,0.0,0.0,3,0.45,4.54,614.0,280.15
9790,"2,3-di(octanoyloxy)propyl octanoate",CCCCCCCC(=O)OCC(COC(=O)CCCCCCC)OC(=O)CCCCCCC,538-23-8,"InChI=1S/C27H50O6/c1-4-7-10-13-16-19-25(28)31-22-24(33-27(30)21-18-15-12-9-6-3)23-32-26(29)20-17-14-11-8-5-2/h24H,4-23H2,1-3H3",other,P,16.158,1.0,0.0,2,0.06,1.53,850.7,293.15
10075,pentafluoro-lambda5-iodane,FI(F)(F)(F)F,7783-66-6,"InChI=1S/F5I/c1-6(2,3,4)5",other,P,12.143,0.1613,0.0,5,0.03,0.09,594.33,187.0
10319,"pentane-2,4-diol",CC(O)CC(C)O,625-69-4,"InChI=1S/C5H12O2/c1-4(6)3-5(2)7/h4-7H,3H2,1-2H3",other,P,13.54,0.1457,0.0,4,0.09,0.28,629.0,223.7
10746,"hexane-2,5-diol",CC(O)CCC(C)O,2935-44-6,"InChI=1S/C6H14O2/c1-5(7)3-4-6(2)8/h5-8H,3-4H2,1-2H3",other,P,12.57,0.0,0.0,33,0.55,4.3,648.79,280.65
11070,"(1r,3s)-3-methylcyclohexan-1-ol",C[C@H]1CCC[C@@H](O)C1,5454-79-5,"InChI=1S/C7H14O/c1-6-3-2-4-7(8)5-6/h6-8H,2-5H2,1H3/t6-,7+/m0/s1",other,P,8.699,0.0,0.0,2,0.13,1.18,625.0,303.15
11554,"1,9-dibromononane",BrCCCCCCCCCBr,4549-33-1,InChI=1S/C9H18Br2/c10-8-6-4-2-1-3-5-7-9-11/h1-9H2,other,P,12.334,0.6107,0.0,3,0.02,0.25,729.44,293.15
12605,"7-methyl-3-methylideneocta-1,6-diene",C=CC(=C)CCC=C(C)C,123-35-3,"InChI=1S/C10H16/c1-5-10(4)8-6-7-9(2)3/h5,7H,1,4,6,8H2,2-3H3",other,NP,0.0,0.0,22.237,1,0.0,0.0,609.87,177.87
12647,"(1r,2s,6r,7s)-tricyclo[5.2.1.02,6]decane",C1C[C@@H]2[C@H]3CC[C@H](C3)[C@@H]2C1,2825-82-3,"InChI=1/C10H16/c1-2-9-7-4-5-8(6-7)10(9)3-1/h7-10H,1-6H2/t7-,8+,9+,10-",other,NP,0.0,0.0,17.516,3,0.0,0.07,661.92,252.93
13515,3-ethoxypropan-1-amine,CCOCCCN,6291-85-6,"InChI=1S/C5H13NO/c1-2-7-5-3-4-6/h2-6H2,1H3",other,P,6.134,0.12,0.0,1,0.0,0.0,590.02,247.64
14466,"pentane-1,4-diol",CC(O)CCCO,626-95-9,"InChI=1S/C5H12O2/c1-5(7)3-2-4-6/h5-7H,2-4H2,1H3",other,P,14.042,0.1459,0.0,6,0.12,0.37,687.16,193.2
14597,"diethyl 2,3-dihydroxybutanedioate",CCOC(=O)C(O)C(O)C(=O)OCC,408332-88-7,"InChI=1S/C8H14O6/c1-3-13-7(11)5(9)6(10)8(12)14-4-2/h5-6,9-10H,3-4H2,1-2H3",other,P,5.69,0.12,0.0,1,0.0,0.0,855.98,293.15
14660,methyl (z)-docos-13-enoate,CCCCCCCC/C=C\CCCCCCCCCCCC(=O)OC,1120-34-9,"InChI=1S/C23H44O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20-21-22-23(24)25-2/h10-11H,3-9,12-22H2,1-2H3/b11-10-",other,P,9.657,1.0,0.0,2,0.05,1.77,806.2,293.15
14941,"4-methylpenta-1,3-diene",C=CC=C(C)C,926-56-7,"InChI=1S/C6H10/c1-4-5-6(2)3/h4-5H,1H2,2-3H3",other,All,0.514,0.0,13.257,6,0.0,0.07,535.66,198.15
17808,"3,4,4,4-tetrafluoro-3-(trifluoromethyl)butan-2-one",CC(=O)C(F)(C(F)(F)F)C(F)(F)F,80553-01-1,"InChI=1S/C5H3F7O/c1-2(13)3(6,4(7,8)9)5(10,11)12/h1H3",other,P,8.797,0.4472,0.0,6,0.0,0.03,468.0,277.85
18087,"4-ethyl-1,3-dioxolan-2-one",CCC1COC(=O)O1,4437-85-8,"InChI=1S/C5H8O3/c1-2-4-3-7-5(6)8-4/h4H,2-3H2,1H3",other,P,23.445,0.1368,0.0,2,0.0,0.0,462.91,260.09
19325,"1,1-dimethoxypropan-2-one",COC(OC)C(C)=O,6342-56-9,"InChI=1S/C5H10O3/c1-4(6)5(7-2)8-3/h5H,1-3H3",other,All,3.892,0.0,37.026,8,0.03,0.27,595.11,244.2
20129,"1-(2,2-difluoroethoxy)-1,1,2,2-tetrafluoroethane",CC(F)(F)OC(F)(F)C(F)F,50807-77-7,"InChI=1S/C4H4F6O/c1-3(7,8)11-4(9,10)2(5)6/h2H,1H3",other,P,7.869,0.2601,0.0,4,0.0,0.05,501.08,163.75
27384,"(e)-1,3,3,3-tetrafluoroprop-1-ene",F/C=C/C(F)(F)F,29118-24-9,"InChI=1S/C3H2F4/c4-2-1-3(5,6)7/h1-2H/b2-1+",other,P,1.992,0.12,0.0,1,0.0,0.0,382.51,168.8
32068,"3,3,4,4,5,5,6,6,7,7,8,8,8-tridecafluorooctan-1-ol",OCCC(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,647-42-7,"InChI=1S/C8H5F13O/c9-3(10,1-2-22)4(11,12)5(13,14)6(15,16)7(17,18)8(19,20)21/h22H,1-2H2",other,P,12.626,0.0,0.0,5,0.14,1.55,570.14,219.65
33863,methyl 4-oxopentanoate,COC(=O)CCC(C)=O,624-45-3,"InChI=1S/C6H10O3/c1-5(7)3-4-6(8)9-2/h3-4H2,1-2H3",other,P,12.623,0.2801,0.0,25,0.02,0.14,634.46,278.15
38027,"3,3,4,4,5,5,5-heptafluoropentan-2-one",CC(=O)C(F)(F)C(F)(F)C(F)(F)F,355-17-9,"InChI=1S/C5H3F7O/c1-2(13)3(6,7)4(8,9)5(10,11)12/h1H3",other,P,9.348,0.3864,0.0,6,0.0,0.04,476.55,216.39
38030,"3,3,4,4,5,5,6,6,6-nonafluorohexan-2-one",CC(=O)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,678-18-2,"InChI=1S/C6H3F9O/c1-2(16)3(7,8)4(9,10)5(11,12)6(13,14)15/h1H3",other,P,9.821,0.4206,0.0,6,0.01,0.19,498.97,217.61
38049,"(z)-1,1,1,4,4,4-hexafluorobut-2-ene",FC(F)(F)/C=C\C(F)(F)F,692-49-9,"InChI=1S/C4H2F6/c5-3(6,7)1-2-4(8,9)10/h1-2H/b2-1-",other,P,12.741,0.12,0.0,1,0.0,0.0,421.45,155.15
55223,furan-2-ylmethyl propanoate,CCC(=O)OCc1ccco1,623-19-8,"InChI=1S/C8H10O3/c1-2-8(9)11-6-7-4-3-5-10-7/h3-5H,2,6H2,1H3",other,All,6.929,0.7408,4.466,25,0.0,0.07,661.34,266.26
55225,furan-2-ylmethyl butanoate,CCCC(=O)OCc1ccco1,623-21-2,"InChI=1S/C9H12O3/c1-2-4-9(10)12-7-8-5-3-6-11-8/h3,5-6H,2,4,7H2,1H3",other,All,5.763,0.8468,13.56,25,0.01,0.12,681.69,269.96
78390,"3,3,4,4,5,5,6,6,7,7,7-undecafluoroheptan-2-one",CC(=O)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,2708-07-8,"InChI=1S/C7H3F11O/c1-2(19)3(8,9)4(10,11)5(12,13)6(14,15)7(16,17)18/h1H3",other,P,10.476,0.5244,0.0,6,0.01,0.08,525.37,277.85
10308,1-methylimidazole,Cn1ccnc1,616-47-7,"InChI=1S/C4H6N2/c1-6-3-2-5-4-6/h2-4H,1H3",other,NP,0.0,0.0,91.869,1,0.0,0.0,578.51,267.15
2184,1-(2-hydroxypropylamino)propan-2-ol,CC(O)CNCC(C)O,110-97-4,"InChI=1S/C6H15NO2/c1-5(8)3-7-4-6(2)9/h5-9H,3-4H2,1-2H3",other,All,3.007,0.1663,67.747,6,0.01,0.04,672.0,303.15


==> anc/1_PM_rho.csv <==
substance_id,iupac_name,smiles,cas,inchi,A,B,T_crit/K,rho_crit/(mol/dm3),T_max/K,n_points,MARD/percent
2,acetamide,CC(=N)O,60-35-5,"InChI=1S/C2H5NO/c1-2(3)4/h1H3,(H2,3,4)",0.2146,0.2845,761.0,4.651,761.0,24,1.04
3,acetonitrile,CC#N,75-05-8,InChI=1S/C2H3N/c1-2-3/h1H3,0.2281,0.2931,548.0,5.848,547.999998046819,890,0.12
4,propan-2-one,CC(C)=O,67-64-1,InChI=1S/C3H6O/c1-3(2)4/h1-2H3,0.2579,0.3015,508.2,4.785,508.1999995142066,1037,0.19
5,"ethane-1,2-diamine",NCCN,107-15-3,InChI=1S/C2H8N2/c3-1-2-4/h1-4H2,0.2598,0.2933,613.1,4.902,613.099991142824,473,0.15
6,"1,2-dibromoethane",BrCCBr,106-93-4,InChI=1S/C2H4Br2/c3-1-2-4/h1-2H2,0.2621,0.3095,646.0,3.823,646.0000035979557,66,0.17
7,bromoethane,CCBr,74-96-4,"InChI=1S/C2H5Br/c1-2-3/h2H2,1H3",0.2695,0.3055,504.0,4.902,503.99996713749096,162,0.49
8,"ethane-1,2-diol",OCCO,107-21-1,"InChI=1S/C2H6O2/c3-1-2-4/h3-4H,1-2H2",0.252,0.213,713.74,5.236,713.7361388962871,1030,0.08
9,iodoethane,CCI,75-03-6,"InChI=1S/C2H5I/c1-2-3/h2H2,1H3",0.2518,0.2818,554.0,4.065,554.0000025241103,100,1.14
11,ethanol,CCO,64-17-5,"InChI=1S/C2H6O/c1-2-3/h3H,2H2,1H3",0.2757,0.2403,516.2,5.988,516.1999983855738,2251,0.19
12,ethoxyethane,CCOCC,60-29-7,"InChI=1S/C4H10O/c1-3-5-4-2/h3-4H2,1-2H3",0.2746,0.2895,467.0,3.65,466.99999762977103,74,0.14
13,oxirane,C1CO1,75-21-8,InChI=1S/C2H4O/c1-2-3-1/h1-2H2,0.2642,0.2904,469.15,7.246,469.1499961316387,23,0.06
14,prop-2-en-1-ol,C=CCO,107-18-6,"InChI=1S/C3H6O/c1-2-3-4/h2,4H,1,3H2",0.2657,0.2497,545.1,4.926,545.0999997608282,59,0.21
15,formic acid,O=CO,64-18-6,"InChI=1S/CH2O2/c2-1-3/h1H,(H,2,3)",0.2423,0.2398,581.44,8.0,581.439383314098,91,0.14
16,ethyl formate,CCOC=O,109-94-4,"InChI=1S/C3H6O2/c1-2-5-3-4/h3H,2H2,1H3",0.2601,0.2786,508.48,4.306,508.47952585452015,111,0.29
17,aniline,Nc1ccccc1,62-53-3,"InChI=1S/C6H7N/c7-6-4-2-1-3-5-6/h1-5H,7H2",0.2771,0.3111,705.0,3.704,704.9999862137336,416,0.07
18,anisole,COc1ccccc1,100-66-3,"InChI=1S/C7H8O/c1-8-7-5-3-2-4-6-7/h2-6H,1H3",0.2605,0.2809,647.4,2.953,647.3974909484947,216,0.1
19,2-methylpyridine,Cc1ccccn1,109-06-8,"InChI=1S/C6H7N/c1-6-4-2-3-5-7-6/h2-5H,1H3",0.2617,0.2918,622.0,3.333,621.9999991399237,122,0.12
20,"2,6,6-trimethylbicyclo[3.1.1]hept-2-ene",CC1=CCC2CC1C2(C)C,80-56-8,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h4,8-9H,5-6H2,1-3H3",0.2904,0.2676,644.0,2.203,643.9999979137652,105,0.39
21,ethyl acetate,CCOC(C)=O,141-78-6,"InChI=1S/C4H8O2/c1-3-6-4(2)5/h3H2,1-2H3",0.2564,0.2787,523.2,3.462,523.2000001342881,431,0.11
22,butan-2-ol,CCC(C)O,78-92-2,"InChI=1S/C4H10O/c1-3-4(2)5/h4-5H,3H2,1-2H3",0.2729,0.2343,535.0,3.704,535.0002332104067,635,0.37
23,"butane-2,3-diol",CC(O)C(C)O,513-85-9,"InChI=1S/C4H10O2/c1-3(5)4(2)6/h3-6H,1-2H3",0.2784,0.2598,630.99,3.745,630.9899981985956,58,0.4
24,phenylmethanol,OCc1ccccc1,100-51-6,"InChI=1S/C7H8O/c8-6-7-4-2-1-3-5-7/h1-5,8H,6H2",0.2588,0.2764,720.15,3.003,720.149997966915,426,0.17
25,ethylbenzene,CCc1ccccc1,100-41-4,"InChI=1S/C8H10/c1-2-8-6-4-3-5-7-8/h3-7H,2H2,1H3",0.2661,0.297,617.17,2.74,617.1722208623552,655,0.18
26,bromobenzene,Brc1ccccc1,108-86-1,InChI=1S/C6H5Br/c7-6-4-2-1-3-5-6/h1-5H,0.2636,0.2928,670.15,3.086,670.149940394747,226,0.09
27,chlorobenzene,Clc1ccccc1,108-90-7,InChI=1S/C6H5Cl/c7-6-4-2-1-3-5-6/h1-5H,0.2651,0.2919,633.45,3.247,633.4499906358388,363,0.18
28,"1,4-dichlorobenzene",Clc1ccc(Cl)cc1,106-46-7,InChI=1S/C6H4Cl2/c7-5-1-2-6(8)4-3-5/h1-4H,0.2668,0.2916,685.0,2.849,684.9999972950883,39,0.25
29,benzonitrile,N#Cc1ccccc1,100-47-0,InChI=1S/C7H5N/c8-6-7-4-2-1-3-5-7/h1-5H,0.2655,0.3188,702.3,3.193,702.2999985746375,235,0.4
30,nitrobenzene,O=[N+]([O-])c1ccccc1,98-95-3,InChI=1S/C6H5NO2/c8-7(9)6-4-2-1-3-5-6/h1-5H,0.2475,0.2839,718.99,2.933,718.9927941204485,304,0.07
31,benzene,c1ccccc1,71-43-2,InChI=1S/C6H6/c1-2-4-6-5-3-1/h1-6H,0.275,0.3017,562.16,4.0,562.1611108137118,1151,0.08
32,formonitrile,C#N,74-90-8,InChI=1S/CHN/c1-2/h1H,0.1941,0.2756,457.0,7.407,456.9989909592493,129,0.42
34,"6,6-dimethyl-2-methylidenebicyclo[3.1.1]heptane",C=C1CCC2CC1C2(C)C,127-91-3,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h8-9H,1,4-6H2,2-3H3",0.2575,0.273,643.0,2.024,643.0,72,0.12
36,1-bromobutane,CCCCBr,109-65-9,"InChI=1S/C4H9Br/c1-2-3-4-5/h2-4H2,1H3",0.2674,0.2958,577.5,3.195,577.4999891882795,141,0.17
37,molecular bromine,BrBr,7726-95-6,InChI=1S/Br2/c1-2,0.3751,0.1113,584.15,7.874,584.1499916800525,8,0.29
38,2-butoxyethanol,CCCCOCCO,111-76-2,"InChI=1S/C6H14O2/c1-2-3-5-8-6-4-7/h7H,2-6H2,1H3",0.2498,0.2702,633.9,2.358,633.9000390834661,270,0.06
39,butan-1-ol,CCCCO,71-36-3,"InChI=1S/C4H10O/c1-2-3-4-5/h5H,2-4H2,1H3",0.267,0.2256,562.0,3.571,562.0000239567994,1965,0.06
40,butan-2-one,CCC(C)=O,78-93-3,"InChI=1S/C4H8O/c1-3-4(2)5/h3H2,1-2H3",0.2546,0.2843,537.0,3.745,536.9997582025096,830,0.17
41,butane,CCCC,106-97-8,"InChI=1S/C4H10/c1-3-4-2/h3-4H2,1-2H3",0.2708,0.2916,425.2,3.922,425.19998607401385,85,0.14
42,"(z)-1,2-dichloroethene",ClC=CCl,156-59-2,InChI=1S/C2H2Cl2/c3-1-2-4/h1-2H/b2-1-,0.2816,0.3429,544.0,5.0,543.9999984114197,45,0.52
43,2-chloroethanol,OCCCl,107-07-3,"InChI=1S/C2H5ClO/c3-1-2-4/h4H,1-2H2",0.26,0.225,585.0,4.717,584.9982981293967,45,0.13
44,1-chloro-2-methylpropane,CC(C)CCl,513-36-0,"InChI=1S/C4H9Cl/c1-4(2)3-5/h4H,3H2,1-2H3",0.2706,0.2761,528.0,3.333,528.0,93,0.13
46,1-chlorobutane,CCCCCl,109-69-3,"InChI=1S/C4H9Cl/c1-2-3-4-5/h2-4H2,1H3",0.2541,0.2845,537.0,3.205,537.0000112011662,334,0.25
47,chloroform,ClC(Cl)Cl,67-66-3,InChI=1S/CHCl3/c2-1(3)4/h1H,0.2555,0.2918,537.0,4.219,536.9999975554545,246,0.16
49,3-methylphenol,Cc1cccc(O)c1,108-39-4,"InChI=1S/C7H8O/c1-6-3-2-4-7(8)5-6/h2-5,8H,1H3",0.2841,0.2754,705.85,3.226,705.8499932365783,161,0.14
50,cyclohexane,C1CCCCC1,110-82-7,InChI=1S/C6H12/c1-2-4-6-5-3-1/h1-6H2,0.2716,0.295,554.0,3.257,553.9999931350211,834,0.06
51,cyclopentane,C1CCCC1,287-92-3,InChI=1S/C5H10/c1-2-4-5-3-1/h1-5H2,0.2723,0.2733,511.68,3.788,511.6828322556283,134,0.18
52,cyclohexene,C1=CCCCC1,110-83-8,"InChI=1S/C6H10/c1-2-4-6-5-3-1/h1-2H,3-6H2",0.2717,0.2876,560.45,3.446,560.4489787580046,97,0.21
53,methylcyclohexane,CC1CCCCC1,108-87-2,"InChI=1S/C7H14/c1-7-5-3-2-4-6-7/h7H,2-6H2,1H3",0.2685,0.3007,573.0,2.717,572.99999880715,457,0.15
56,1-chloro-2-(2-chloroethoxy)ethane,ClCCOCCCl,111-44-4,InChI=1S/C4H8Cl2O/c5-1-3-7-4-2-6/h1-4H2,0.2433,0.3917,666.0,2.747,666.0,52,1.68
57,1-butoxybutane,CCCCOCCCC,142-96-1,"InChI=1S/C8H18O/c1-3-5-7-9-8-6-4-2/h3-8H2,1-2H3",0.2723,0.3015,586.44,2.053,586.4355050682734,190,0.08
60,decane,CCCCCCCCCC,124-18-5,"InChI=1S/C10H22/c1-3-5-7-9-10-8-6-4-2/h3-10H2,1-2H3",0.2575,0.2918,618.1,1.667,618.099990080395,762,0.09
61,n-ethylethanamine,CCNCC,109-89-7,"InChI=1S/C4H11N/c1-3-5-4-2/h5H,3-4H2,1-2H3",0.2518,0.2905,499.7,3.322,499.69998123676413,79,0.26
63,"n,n-dimethylaniline",CN(C)c1ccccc1,121-69-7,"InChI=1S/C8H11N/c1-9(2)8-6-4-3-5-7-8/h3-7H,1-2H3",0.2619,0.2764,688.0,2.5,687.9999911565344,167,0.13
65,"1,2-dibromopropane",CC(Br)CBr,78-75-1,"InChI=1S/C3H6Br2/c1-3(5)2-4/h3H,2H2,1H3",0.2591,0.2549,634.11,3.021,634.1100948788901,36,0.25
67,"1,1-dichloroethane",CC(Cl)Cl,75-34-3,"InChI=1S/C2H4Cl2/c1-2(3)4/h2H,1H3",0.2653,0.3059,523.4,4.237,523.3999986955808,35,0.17
68,"1,2-dichloroethane",ClCCCl,107-06-2,InChI=1S/C2H4Cl2/c3-1-2-4/h1-2H2,0.2781,0.3012,561.6,4.545,561.5999946154484,328,0.06
69,"(e)-1,2-dichloroethene",ClC=CCl,156-60-5,InChI=1S/C2H2Cl2/c3-1-2-4/h1-2H/b2-1+,0.2672,0.2977,517.0,4.63,516.9999988725197,22,0.25
70,dichloromethane,ClCCl,75-09-2,InChI=1S/CH2Cl2/c2-1-3/h1H2,0.2664,0.3077,510.0,5.65,509.99999854466404,93,0.22
71,"1,2-dichloropropane",CC(Cl)CCl,78-87-5,"InChI=1S/C3H6Cl2/c1-3(5)2-4/h3H,2H2,1H3",0.2663,0.2777,579.0,3.448,578.9985933260712,31,0.09
72,"n,n-dimethylformamide",CN(C)C=O,68-12-2,"InChI=1S/C3H7NO/c1-4(2)3-5/h3H,1-2H3",0.2338,0.2872,650.0,3.82,649.999975385121,808,0.21
73,dimethoxymethane,COCOC,109-87-5,"InChI=1S/C3H8O2/c1-4-3-5-2/h3H2,1-2H3",0.309,0.321,491.0,4.695,490.9999704461024,46,0.19
74,"2,4-dimethylpentane",CC(C)CC(C)C,108-08-7,"InChI=1S/C7H16/c1-6(2)5-7(3)4/h6-7H,5H2,1-4H3",0.272,0.2881,520.0,2.409,519.999990507783,71,0.06
75,"1,4-dioxane",C1COCCO1,123-91-1,InChI=1S/C4H8O2/c1-2-6-4-3-5-1/h1-4H2,0.2803,0.3009,588.0,4.174,587.9999871204619,353,0.07
77,"2,6-dimethylpyridine",Cc1cccc(C)n1,108-48-5,"InChI=1S/C7H9N/c1-6-4-3-5-7(2)8-6/h3-5H,1-2H3",0.2459,0.2556,623.75,2.613,623.7503401500909,42,0.1
78,dodecane,CCCCCCCCCCCC,112-40-3,"InChI=1S/C12H26/c1-3-5-7-9-11-12-10-8-6-4-2/h3-12H2,1-2H3",0.2564,0.2976,658.8,1.403,658.7995534793998,722,0.07
79,benzaldehyde,O=Cc1ccccc1,100-52-7,InChI=1S/C7H6O/c8-6-7-4-2-1-3-5-7/h1-6H,0.2632,0.2837,695.0,3.145,694.9999959746747,142,0.33
80,butyl acetate,CCCCOC(C)=O,123-86-4,"InChI=1S/C6H12O2/c1-3-4-5-8-6(2)7/h3-5H2,1-2H3",0.2542,0.2854,575.4,2.481,575.4000460125965,312,0.11
81,cyclohexyl acetate,CC(=O)OC1CCCCC1,622-45-7,"InChI=1S/C8H14O2/c1-7(9)10-8-5-3-2-4-6-8/h8H,2-6H2,1H3",0.2696,0.3071,648.0,2.294,648.0,49,0.18
82,methyl acetate,COC(C)=O,79-20-9,InChI=1S/C3H6O2/c1-3(4)5-2/h1-2H3,0.2593,0.2774,506.77,4.357,506.76817197205617,212,0.16
84,acetic acid,CC(=O)O,64-19-7,"InChI=1S/C2H4O2/c1-2(3)4/h1H3,(H,3,4)",0.2669,0.2764,594.4,5.848,594.3999971535214,382,0.14
85,furan-2-carbaldehyde,O=Cc1ccco1,98-01-1,InChI=1S/C5H4O2/c6-4-5-2-1-3-7-5/h1-4H,0.2661,0.3025,670.15,3.968,670.1499897785022,76,0.13
86,n-propylpropan-1-amine,CCCNCCC,142-84-7,"InChI=1S/C6H15N/c1-3-5-7-6-4-2/h7H,3-6H2,1-2H3",0.2614,0.293,555.8,2.488,555.7999989031352,101,0.19
87,bromane,Br,10035-10-6,InChI=1S/BrH/h1H,0.3486,0.0579,363.2,9.986,363.1999994492399,21,3.38
89,hexane,CCCCCC,110-54-3,"InChI=1S/C6H14/c1-3-5-6-4-2/h3-6H2,1-2H3",0.2674,0.286,507.6,2.732,507.59999876028274,846,0.15
90,fluorane,F,7664-39-3,InChI=1S/FH/h1H,0.1825,0.3418,461.15,14.493,461.1499999947496,55,0.39
91,heptane,CCCCCCC,142-82-5,"InChI=1S/C7H16/c1-3-5-7-6-4-2/h3-7H2,1-2H3",0.2621,0.2867,540.3,2.342,540.2999903124501,1224,0.09
92,heptan-2-one,CCCCCC(C)=O,110-43-0,"InChI=1S/C7H14O/c1-3-4-5-6-7(2)8/h3-6H2,1-2H3",0.2551,0.2891,611.5,2.304,611.4999948216037,159,0.2
93,hydrazine,NN,302-01-2,InChI=1S/H4N2/c1-2/h1-2H2,0.2639,0.3077,653.15,10.406,653.1485693121942,10,0.21
94,2-methylbutane,CCC(C)C,78-78-4,"InChI=1S/C5H12/c1-4-5(2)3/h5H,4H2,1-3H3",0.2706,0.3011,461.0,3.268,460.9999998193877,109,0.16
95,propan-2-ol,CC(C)O,67-63-0,"InChI=1S/C3H8O/c1-3(2)4/h3-4H,1-2H3",0.2783,0.2226,509.0,4.545,508.999978263355,1348,14.01
96,2-propan-2-yloxypropane,CC(C)OC(C)C,108-20-3,"InChI=1S/C6H14O/c1-5(2)7-6(3)4/h5-6H,1-4H3",0.2723,0.2913,500.0,2.591,500.00027831652426,230,0.07
97,"2,2,4-trimethylpentane",CC(C)CC(C)(C)C,540-84-1,"InChI=1S/C8H18/c1-7(2)6-8(3,4)5/h7H,6H2,1-5H3",0.2708,0.2914,543.96,2.137,543.9611085888785,437,0.09
98,"2-methylbuta-1,3-diene",C=CC(=C)C,78-79-5,"InChI=1S/C5H8/c1-4-5(2)3/h4H,1-2H2,3H3",0.2748,0.3004,484.26,3.759,484.26110424031623,15,0.19
99,iodomethane,CI,74-88-4,InChI=1S/CH3I/c1-2/h1H3,0.2725,0.2835,528.2,5.714,528.1999769835695,84,2.25
100,hex-1-ene,C=CCCCC,592-41-6,"InChI=1S/C6H12/c1-3-5-6-4-2/h3H,1,4-6H2,2H3",0.2653,0.2961,504.1,2.874,504.0999987831616,189,0.23
103,n-propan-2-ylpropan-2-amine,CC(C)NC(C)C,108-18-9,"InChI=1S/C6H15N/c1-5(2)7-6(3)4/h5-7H,1-4H3",0.2748,0.308,525.0,2.597,524.9999958249122,49,0.18
105,hexan-1-amine,CCCCCCN,111-26-2,"InChI=1S/C6H15N/c1-2-3-4-5-6-7/h2-7H2,1H3",0.2587,0.2864,592.3,2.488,592.2999911406639,86,0.12
108,1-methylnaphthalene,Cc1cccc2ccccc12,90-12-0,"InChI=1S/C11H10/c1-9-5-4-7-10-6-2-3-8-11(9)10/h2-8H,1H3",0.2639,0.2883,772.04,2.247,772.0388009019827,179,0.21
109,2-methylnaphthalene,Cc1ccc2ccccc2c1,91-57-6,"InChI=1S/C11H10/c1-9-6-7-10-4-2-3-5-11(10)8-9/h2-8H,1H3",0.2591,0.2953,764.3,2.198,764.299999474902,54,0.28
110,methanol,CO,67-56-1,"InChI=1S/CH4O/c1-2/h2H,1H3",0.2704,0.2543,513.0,8.615,512.9999995841004,1659,0.13
111,2-methylpentane,CCCC(C)C,107-83-5,"InChI=1S/C6H14/c1-4-5-6(2)3/h6H,4-5H2,1-3H3",0.2679,0.2792,497.52,2.713,497.5153558659407,93,0.04
112,3-methylpentane,CCC(C)CC,96-14-0,"InChI=1S/C6H14/c1-4-6(3)5-2/h6H,4-5H2,1-3H3",0.2681,0.2726,504.6,2.729,504.599988899033,113,0.09
113,2-methoxyethanol,COCCO,109-86-4,"InChI=1S/C3H8O2/c1-5-3-2-4/h4H,2-3H2,1H3",0.2576,0.2415,591.18,4.018,591.1765083369403,780,0.11
114,morpholine,C1COCCN1,110-91-8,"InChI=1S/C4H9NO/c1-3-6-4-2-5-1/h5H,1-4H2",0.2797,0.2766,618.0,3.953,618.0,51,0.1
115,4-hydroxy-4-methylpentan-2-one,CC(=O)CC(C)(C)O,123-42-2,"InChI=1S/C6H12O2/c1-5(7)4-6(2,3)8/h8H,4H2,1-3H3",0.2685,0.2624,606.0,2.674,606.0,37,0.19
116,butylbenzene,CCCCc1ccccc1,104-51-8,"InChI=1S/C10H14/c1-2-3-7-10-8-5-4-6-9-10/h4-6,8-9H,2-3,7H2,1H3",0.2529,0.2907,660.54,2.012,660.5388881225745,188,0.11
117,4-methylpentan-2-one,CC(=O)CC(C)C,108-10-1,"InChI=1S/C6H12O/c1-5(2)4-6(3)7/h5H,4H2,1-3H3",0.261,0.3,575.4,2.707,575.3997839377693,267,0.22
118,3-methylpyridine,Cc1cccnc1,108-99-6,"InChI=1S/C6H7N/c1-6-3-2-4-7-5-6/h2-5H,1H3",0.2733,0.291,645.0,3.459,644.9993567064781,83,0.14
119,4-methylpyridine,Cc1ccncc1,108-89-4,"InChI=1S/C6H7N/c1-6-2-4-7-5-3-6/h2-5H,1H3",0.2603,0.287,646.15,3.305,646.1499061221166,86,0.08
120,2-methylpropan-1-ol,CC(C)CO,78-83-1,"InChI=1S/C4H10O/c1-4(2)3-5/h4-5H,3H2,1-2H3",0.279,0.2116,547.7,3.65,547.7000014219751,502,0.18
122,naphthalene,c1ccc2ccccc2c1,91-20-3,InChI=1S/C10H8/c1-2-6-10-8-4-3-7-9(10)5-1/h1-8H,0.258,0.2796,748.43,2.457,748.4275742867269,47,0.12
124,nitromethane,C[N+](=O)[O-],75-52-5,InChI=1S/CH3NO2/c1-2(3)4/h1H3,0.2329,0.3039,588.0,5.714,588.0000015171418,164,0.21
125,1-nitropropane,CCC[N+](=O)[O-],108-03-2,"InChI=1S/C3H7NO2/c1-2-3-4(5)6/h2-3H2,1H3",0.2436,0.2746,605.0,3.463,605.0000118048629,42,0.05
126,nonan-1-ol,CCCCCCCCCO,143-08-8,"InChI=1S/C9H20O/c1-2-3-4-5-6-7-8-9-10/h10H,2-9H2,1H3",0.2492,0.2613,670.6,1.736,670.6000162151593,307,0.05
127,octane,CCCCCCCC,111-65-9,"InChI=1S/C8H18/c1-3-5-7-8-6-4-2/h3-8H2,1-2H3",0.2601,0.2849,568.9,2.058,568.8999933914296,886,0.14
128,oct-1-ene,C=CCCCCCC,111-66-0,"InChI=1S/C8H16/c1-3-5-7-8-6-4-2/h3H,1,4-8H2,2H3",0.2629,0.2837,567.0,2.155,566.9993027757002,168,0.36
129,2-methylphenol,Cc1ccccc1O,95-48-7,"InChI=1S/C7H8O/c1-6-4-2-3-5-7(6)8/h2-5,8H,1H3",0.3068,0.3022,697.6,3.546,697.5999986182285,118,0.21
131,4-methylphenol,Cc1ccc(O)cc1,106-44-5,"InChI=1S/C7H8O/c1-6-2-4-7(8)5-3-6/h2-5,8H,1H3",0.3141,0.3139,704.65,3.61,704.6499997850362,126,0.65
132,ethyl 2-phenylacetate,CCOC(=O)Cc1ccccc1,101-97-3,"InChI=1S/C10H12O2/c1-2-12-10(11)8-9-6-4-3-5-7-9/h3-7H,2,8H2,1H3",0.2487,0.306,702.1,1.934,702.1,69,0.21
133,pentane,CCCCC,109-66-0,"InChI=1S/C5H12/c1-3-5-4-2/h3-5H2,1-2H3",0.274,0.2951,469.8,3.289,469.799999753096,220,0.11
135,pentan-1-ol,CCCCCO,71-41-0,"InChI=1S/C5H12O/c1-2-3-4-5-6/h6H,2-5H2,1H3",0.2716,0.2373,582.72,3.064,582.7239657061803,898,0.05
136,pentan-2-one,CCCC(C)=O,107-87-9,"InChI=1S/C5H10O/c1-3-4-5(2)6/h3-4H2,1-2H3",0.269,0.3159,561.19,3.322,561.189999867823,266,0.5
137,phenol,Oc1ccccc1,108-95-2,"InChI=1S/C6H6O/c7-6-4-2-1-3-5-6/h1-5,7H",0.2585,0.26,694.2,3.534,694.2000143797186,157,0.11
138,carbonyl dichloride,O=C(Cl)Cl,75-44-5,InChI=1S/CCl2O/c2-1(3)4,0.2731,0.2816,455.0,5.263,455.0,4,0.0
139,propan-1-ol,CCCO,71-23-8,"InChI=1S/C3H8O/c1-2-3-4/h4H,2-3H2,1H3",0.277,0.2333,536.9,4.601,536.8999992029557,1841,0.1
140,propanoic acid,CCC(=O)O,79-09-4,"InChI=1S/C3H6O2/c1-2-3(4)5/h2H2,1H3,(H,4,5)",0.2654,0.2976,607.0,4.509,606.99999452937,266,0.14
141,propane-1-thiol,CCCS,107-03-9,"InChI=1S/C3H8S/c1-2-3-4/h4H,2-3H2,1H3",0.2418,0.2645,536.18,3.49,536.175019025955,40,0.07
143,pyridine,c1ccncc1,110-86-1,InChI=1S/C5H5N/c1-2-4-6-5-3-1/h1-5H,0.2593,0.2889,620.0,4.047,619.9963408186313,257,0.11
145,chlorane,Cl,7647-01-0,InChI=1S/ClH/h1H,0.2781,0.3167,324.6,12.346,324.60000221980266,14,0.12
146,methyl 2-hydroxybenzoate,COC(=O)c1ccccc1O,119-36-8,"InChI=1S/C8H8O3/c1-11-8(10)6-4-2-3-5-7(6)9/h2-5,9H,1H3",0.2594,0.2825,709.0,2.439,709.0,64,8.42
147,sulfuric acid,O=S(=O)(O)O,7664-93-9,"InChI=1S/H2O4S/c1-5(2,3)4/h(H2,1,2,3,4)",0.2635,0.2756,924.0,5.627,924.0,28,0.14
149,styrene,C=Cc1ccccc1,100-42-5,"InChI=1S/C8H8/c1-2-8-6-4-3-5-7-8/h2-7H,1H2",0.2628,0.3155,647.59,2.88,647.594440667126,147,0.16
150,methylsulfinylmethane,CS(C)=O,67-68-5,InChI=1S/C2H6OS/c1-4(2)3/h1-2H3,0.2655,0.3486,729.0,4.649,728.9972441166373,802,0.07
152,2-methylpropan-2-ol,CC(C)(C)O,75-65-0,"InChI=1S/C4H10O/c1-4(2,3)5/h5H,1-3H3",0.2544,0.2535,506.2,3.534,506.2000708375444,304,0.08
153,tetradecane,CCCCCCCCCCCCCC,629-59-4,"InChI=1S/C14H30/c1-3-5-7-9-11-13-14-12-10-8-6-4-2/h3-14H2,1-2H3",0.2391,0.2544,691.8,1.115,691.8000358936662,391,1.14
154,"1,2,3,4,4a,5,6,7,8,8a-decahydronaphthalene",C1CCC2CCCCC2C1,493-02-7,"InChI=1/C10H18/c1-2-6-10-8-4-3-7-9(10)5-1/h9-10H,1-8H2/t9-,10-",0.2724,0.3044,707.56,2.083,707.5642877057749,132,0.11
155,"1,2,3,4-tetrahydronaphthalene",c1ccc2c(c1)CCCC2,119-64-2,"InChI=1S/C10H12/c1-2-6-10-8-4-3-7-9(10)5-1/h1-2,5-6H,3-4,7-8H2",0.2789,0.2957,720.65,2.451,720.6534530654613,177,0.16
156,tetrachloromethane,ClC(Cl)(Cl)Cl,56-23-5,"InChI=1S/CCl4/c2-1(3,4)5",0.2716,0.2881,556.5,3.623,556.4999991088018,265,0.08
157,oxolan-2-ylmethanol,OCC1CCCO1,97-99-4,"InChI=1S/C5H10O2/c6-4-5-2-1-3-7-5/h5-6H,1-4H2",0.2852,0.2212,639.0,3.448,639.0,129,0.19
158,oxolane,C1CCOC1,109-99-9,InChI=1S/C4H8O/c1-2-4-5-3-1/h1-4H2,0.2813,0.2919,540.5,4.484,540.4999992620518,373,0.16
160,toluene,Cc1ccccc1,108-88-3,"InChI=1S/C7H8/c1-7-5-3-2-4-6-7/h2-6H,1H3",0.2656,0.2955,593.0,3.185,592.9999799096681,1381,0.11
161,"n,n-diethylethanamine",CCN(CC)CC,121-44-8,"InChI=1S/C6H15N/c1-4-7(5-2)6-3/h4-6H2,1-3H3",0.2708,0.3006,535.6,2.571,535.599998918465,137,0.13
162,"1,1,2-trichloroethane",ClCC(Cl)Cl,79-00-5,"InChI=1S/C2H3Cl3/c3-1-2(4)5/h2H,1H2",0.2471,0.2857,602.0,3.401,602.0,30,0.17
163,"1,1,2,2-tetrachloroethene",ClC(Cl)=C(Cl)Cl,127-18-4,InChI=1S/C2Cl4/c3-1(4)2(5)6,0.2797,0.306,611.0,3.448,611.0001253634349,71,0.07
166,"1,1,1-trichloroethane",CC(Cl)(Cl)Cl,71-55-6,"InChI=1S/C2H3Cl3/c1-2(3,4)5/h1H3",0.2769,0.2805,545.0,3.559,545.0000100488265,87,0.29
167,"1,1,2-trichloroethene",ClC=C(Cl)Cl,79-01-6,InChI=1S/C2HCl3/c3-1-2(4)5/h1H,0.2758,0.2849,571.0,3.906,571.0,68,0.15
170,"2,2,3-trimethylbutane",CC(C)C(C)(C)C,464-06-2,"InChI=1S/C7H16/c1-6(2)7(3,4)5/h6H,1-5H3",0.2819,0.2836,531.3,2.513,531.2999707940958,25,0.06
173,oxidane,O,7732-18-5,InChI=1S/H2O/h1H2,0.2966,0.1169,647.0,17.857,647.0000000542918,3527,0.14
174,"1,3-xylene",Cc1cccc(C)c1,108-38-3,"InChI=1S/C8H10/c1-7-4-3-5-8(2)6-7/h3-6H,1-2H3",0.2624,0.2822,618.0,2.667,617.9995729945523,654,0.07
175,"1,4-xylene",Cc1ccc(C)cc1,106-42-3,"InChI=1S/C8H10/c1-7-3-5-8(2)6-4-7/h3-6H,1-2H3",0.2648,0.2874,617.0,2.688,616.9998317168453,755,0.06
176,1-nitroethane,CC[N+](=O)[O-],79-24-3,"InChI=1S/C2H5NO2/c1-2-3(4)5/h2H2,1H3",0.2431,0.2857,595.0,4.359,594.9999736760644,49,0.15
177,methanamine,CN,74-89-5,"InChI=1S/CH5N/c1-2/h2H2,1H3",0.2123,0.2374,430.81,6.494,430.8067756712657,22,0.25
178,n-methylmethanamine,CNC,124-40-3,"InChI=1S/C2H7N/c1-3-2/h3H,1-2H3",0.2749,0.2631,437.6,5.556,437.59999967914797,6,0.09
179,propane-2-thiol,CC(C)S,75-33-2,"InChI=1S/C3H8S/c1-3(2)4/h3-4H,1-2H3",0.2829,0.2889,517.3,3.968,517.2972736985532,23,0.17
180,"n,n-diethylaniline",CCN(CC)c1ccccc1,91-66-7,"InChI=1S/C10H15N/c1-3-11(4-2)10-8-6-5-7-9-10/h5-9H,3-4H2,1-2H3",0.2377,0.262,702.0,1.799,702.0,86,0.16
181,cyclopentanol,OC1CCCC1,96-41-3,"InChI=1S/C5H10O/c6-5-3-1-2-4-5/h5-6H,1-4H2",0.2676,0.2473,619.8,3.569,619.8021180694341,86,0.05
182,fluorobenzene,Fc1ccccc1,462-06-6,InChI=1S/C6H5F/c7-6-4-2-1-3-5-6/h1-5H,0.27,0.2978,560.1,3.731,560.0999986744965,72,0.09
183,5-methylfuran-2-carbaldehyde,Cc1ccc(C=O)o1,620-02-0,"InChI=1S/C6H6O2/c1-5-2-3-6(4-7)8-5/h2-4H,1H3",0.2562,0.2971,687.8,3.175,687.8,128,0.22
185,titanium(+4) cation tetrachloride,[Cl-].[Cl-].[Cl-].[Cl-].[Ti+4],7550-45-0,InChI=1S/4ClH.Ti/h4*1H;/q;;;;+4/p-4,0.2615,0.3076,639.1,3.01,639.0995772034092,15,0.42
186,trichlorophosphane,ClP(Cl)Cl,7719-12-2,InChI=1S/Cl3P/c1-4(2)3,0.2813,0.3234,564.0,4.219,563.9999993643708,54,0.07
187,phosphoryl trichloride,O=P(Cl)(Cl)Cl,10025-87-3,"InChI=1S/Cl3OP/c1-5(2,3)4",0.2604,0.2992,601.0,3.623,601.0000190779523,76,0.38
188,trichlorostibane,[Cl-].[Cl-].[Cl-].[Sb+3],10025-91-9,InChI=1S/3ClH.Sb/h3*1H;/q;;;+3/p-3,0.2575,0.3633,798.0,3.937,797.9999923067601,8,1.12
196,thionyl dichloride,O=S(Cl)Cl,7719-09-7,InChI=1S/Cl2OS/c1-4(2)3,0.2706,0.2977,567.0,4.808,567.0,27,0.06
197,sulfuryl dichloride,O=S(=O)(Cl)Cl,7791-25-5,"InChI=1S/Cl2O2S/c1-5(2,3)4",0.2627,0.2979,545.0,4.274,545.0,19,0.07
199,"1,1,2,2-tetrachloroethane",ClC(Cl)C(Cl)Cl,79-34-5,InChI=1S/C2H2Cl4/c3-1(4)2(5)6/h1-2H,0.2709,0.2992,650.0,3.185,649.9995925823398,124,0.29
202,tetrachlorostannane,[Cl-].[Cl-].[Cl-].[Cl-].[Sn+4],7646-78-8,InChI=1S/4ClH.Sn/h4*1H;/q;;;;+4/p-4,0.2625,0.2915,592.0,2.849,591.9999991056999,39,0.93
203,"ethyl 2,2,2-trichloroacetate",CCOC(=O)C(Cl)(Cl)Cl,515-84-4,"InChI=1S/C4H5Cl3O2/c1-2-9-3(8)4(5,6)7/h2H2,1H3",0.2744,0.3146,640.0,2.481,640.0,11,0.03
204,ethyl propanoate,CCOC(=O)CC,105-37-3,"InChI=1S/C5H10O2/c1-3-5(6)7-4-2/h3-4H2,1-2H3",0.2525,0.2804,546.0,2.876,546.0000000824688,128,0.24
205,3-methylbutyl acetate,CC(=O)OCCC(C)C,123-92-2,"InChI=1S/C7H14O2/c1-6(2)4-5-9-7(3)8/h6H,4-5H2,1-3H3",0.2555,0.2663,586.1,2.155,586.1000201960969,138,0.36
206,butyl propanoate,CCCCOC(=O)CC,590-01-2,"InChI=1S/C7H14O2/c1-3-5-6-9-7(8)4-2/h3-6H2,1-2H3",0.2508,0.2858,594.0,2.155,594.0000856942377,62,0.11
209,azane,N,7664-41-7,InChI=1S/H3N/h1H3,0.2542,0.2817,405.65,13.799,405.6499999230188,35,0.08
210,chloroethene,C=CCl,75-01-4,"InChI=1S/C2H3Cl/c1-2-3/h2H,1H2",0.2898,0.258,432.0,5.848,431.99997876235557,6,0.54
212,"1,2-dimethoxyethane",COCCOC,110-71-4,"InChI=1S/C4H10O2/c1-5-3-4-6-2/h3-4H2,1-2H3",0.2616,0.2672,536.15,3.247,536.1500009903335,243,0.15
218,2-chloro-2-methylpropane,CC(C)(C)Cl,507-20-0,"InChI=1S/C4H9Cl/c1-4(2,3)5/h1-3H3",0.2653,0.2834,497.8,3.247,497.8000490942331,97,0.12
219,"1,1,2-trichloro-1,2,2-trifluoroethane",FC(F)(Cl)C(F)(Cl)Cl,76-13-1,"InChI=1S/C2Cl3F3/c3-1(4,6)2(5,7)8",0.2675,0.2816,487.2,3.04,487.20001434232665,85,0.07
225,n-methylformamide,CN=CO,123-39-7,"InChI=1S/C2H5NO/c1-3-2-4/h2H,1H3,(H,3,4)",0.2666,0.325,725.0,5.556,724.9999951734608,102,0.34
226,"n,n-dimethylacetamide",CC(=O)N(C)C,127-19-5,InChI=1S/C4H9NO/c1-4(6)5(2)3/h1-3H3,0.2593,0.3094,658.0,3.509,657.99995727076,417,0.14
227,prop-2-enenitrile,C=CC#N,107-13-1,"InChI=1S/C3H3N/c1-2-3-4/h2H,1H2",0.223,0.2945,535.0,4.63,535.0000016987073,108,0.31
229,"propane-1,2,3-triol",OCC(O)CO,56-81-5,"InChI=1S/C3H8O3/c4-1-3(6)2-5/h3-6H,1-2H2",0.2418,0.2347,850.0,3.788,850.0,308,0.34
232,acetyl acetate,CC(=O)OC(C)=O,108-24-7,InChI=1S/C4H6O3/c1-3(5)7-4(2)6/h1-2H3,0.254,0.3047,606.0,3.448,605.9999707028271,87,1.17
234,butanoic acid,CCCC(=O)O,107-92-6,"InChI=1S/C4H8O2/c1-2-3-4(5)6/h2-3H2,1H3,(H,5,6)",0.2534,0.2727,624.0,3.428,623.9999935736109,220,0.32
236,propane,CCC,74-98-6,"InChI=1S/C3H8/c1-3-2/h3H2,1-2H3",0.2757,0.2949,369.95,5.025,369.94999965533185,95,0.18
237,propyl acetate,CCCOC(C)=O,109-60-4,"InChI=1S/C5H10O2/c1-3-4-7-5(2)6/h3-4H2,1-2H3",0.2553,0.2852,549.73,2.899,549.7299801574773,204,0.08
238,hexadecanoic acid,CCCCCCCCCCCCCCCC(=O)O,57-10-3,"InChI=1S/C16H32O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16(17)18/h2-15H2,1H3,(H,17,18)",0.2556,0.3059,802.38,1.047,802.3803912787304,93,0.18
239,butan-1-amine,CCCCN,109-73-9,"InChI=1S/C4H11N/c1-2-3-4-5/h2-5H2,1H3",0.2599,0.2886,531.9,3.472,531.8999995017526,153,0.34
240,cyclopentanone,O=C1CCCC1,120-92-3,InChI=1S/C5H8O/c6-5-3-1-2-4-5/h1-4H2,0.275,0.3,626.0,3.876,625.9994511905231,102,0.1
241,(z)-octadec-9-enoic acid,CCCCCCCCC=CCCCCCCCC(=O)O,112-80-1,"InChI=1S/C18H34O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20/h9-10H,2-8,11-17H2,1H3,(H,19,20)/b10-9-",0.2699,0.2837,781.0,1.0,781.0,32,0.32
242,piperidine,C1CCNCC1,110-89-4,"InChI=1S/C5H11N/c1-2-4-6-5-3-1/h6H,1-5H2",0.2679,0.3004,594.14,3.46,594.1399949445457,239,0.11
243,chloro(difluoro)methane,FC(F)Cl,75-45-6,InChI=1S/CHClF2/c2-1(3)4/h1H,0.2995,0.3233,369.35,6.803,369.3499996715593,18,0.07
244,dichloro(difluoro)methane,FC(F)(Cl)Cl,75-71-8,"InChI=1S/CCl2F2/c2-1(3,4)5",0.277,0.3337,385.15,4.831,385.1499957148366,38,1.05
246,"1,1,2,2,3,3,4,4-octafluorocyclobutane",FC1(F)C(F)(F)C(F)(F)C1(F)F,115-25-3,"InChI=1S/C4F8/c5-1(6)2(7,8)4(11,12)3(1,9)10",0.2672,0.2957,388.45,3.163,388.4501387426832,19,0.02
247,methyl tetradecanoate,CCCCCCCCCCCCCC(=O)OC,124-10-7,"InChI=1S/C15H30O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15(16)17-2/h3-14H2,1-2H3",0.2714,0.3428,741.2,1.193,741.199986096827,164,0.08
248,phenylhydrazine,NNc1ccccc1,100-63-0,"InChI=1S/C6H8N2/c7-8-6-4-2-1-3-5-6/h1-5,8H,7H2",0.2158,0.2739,761.0,2.654,760.9991684639679,15,0.12
249,cyclohexanone,O=C1CCCCC1,108-94-1,InChI=1S/C6H10O/c7-6-4-2-1-3-5-6/h1-5H2,0.2702,0.3015,665.5,3.215,665.4999897059552,269,0.1
251,cyclohexanol,OC1CCCCC1,108-93-0,"InChI=1S/C6H12O/c7-6-4-2-1-3-5-6/h6-7H,1-5H2",0.2574,0.2653,645.0,2.994,645.0000081326075,115,0.36
252,methyl hexadecanoate,CCCCCCCCCCCCCCCC(=O)OC,112-39-0,"InChI=1S/C17H34O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17(18)19-2/h3-16H2,1-2H3",0.2591,0.3418,755.24,1.022,755.2410885832405,82,0.05
254,"2,4-dimethylpyridine",Cc1ccnc(C)c1,108-47-4,"InChI=1S/C7H9N/c1-6-3-4-8-7(2)5-6/h3-5H,1-2H3",0.261,0.2827,647.1,2.798,647.0993671733809,9,0.08
255,2-nitropropane,CC(C)[N+](=O)[O-],79-46-9,"InChI=1S/C3H7NO2/c1-3(2)4(5)6/h3H,1-2H3",0.2445,0.2818,594.0,3.472,594.0,34,0.17
256,pent-1-ene,C=CCCC,109-67-1,"InChI=1S/C5H10/c1-3-5-4-2/h3H,1,4-5H2,2H3",0.2613,0.2829,464.8,3.322,464.799917222192,96,0.2
259,bromoform,BrC(Br)Br,75-25-2,InChI=1S/CHBr3/c2-1(3)4/h1H,0.2699,0.3238,696.0,3.814,695.9999766844963,48,0.15
260,trimethyl borate,COB(OC)OC,121-43-7,InChI=1S/C3H9BO3/c1-5-4(6-2)7-3/h1-3H3,0.3569,0.2922,501.7,4.016,501.7000071200901,33,0.59
261,methyl 2-methylprop-2-enoate,C=C(C)C(=O)OC,80-62-6,"InChI=1S/C5H8O2/c1-4(2)5(6)7-3/h1H2,2-3H3",0.2528,0.2987,566.0,3.12,565.9984225762278,74,0.08
262,2-methylbut-2-ene,CC=C(C)C,513-35-9,"InChI=1S/C5H10/c1-4-5(2)3/h4H,1-3H3",0.2738,0.2571,473.86,3.425,473.86465255146896,22,0.25
264,octadecanoic acid,CCCCCCCCCCCCCCCCCC(=O)O,57-11-4,"InChI=1S/C18H36O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20/h2-17H2,1H3,(H,19,20)",0.2653,0.3298,822.0,0.98,821.9993567185167,43,0.21
265,3-methylbutan-1-ol,CC(C)CCO,123-51-3,"InChI=1S/C5H12O/c1-5(2)3-4-6/h5-6H,3-4H2,1-2H3",0.2661,0.2289,577.2,2.985,577.2000286360131,338,0.42
267,hexanoic acid,CCCCCC(=O)O,142-62-1,"InChI=1S/C6H12O2/c1-2-3-4-5-6(7)8/h2-5H2,1H3,(H,7,8)",0.2511,0.2715,663.0,2.451,662.9999967768541,100,0.21
268,octanoic acid,CCCCCCCC(=O)O,124-07-2,"InChI=1S/C8H16O2/c1-2-3-4-5-6-7-8(9)10/h2-7H2,1H3,(H,9,10)",0.259,0.2974,694.63,2.004,694.6290184986101,118,0.19
272,2-ethoxyethanol,CCOCCO,110-80-5,"InChI=1S/C4H10O2/c1-2-6-4-3-5/h5H,2-4H2,1H3",0.268,0.2334,569.65,3.394,569.6498287347873,344,0.13
273,2-methylpropan-1-amine,CC(C)CN,78-81-9,"InChI=1S/C4H11N/c1-4(2)3-5/h4H,3,5H2,1-2H3",0.2683,0.2727,516.9,3.521,516.8999977809178,32,0.1
274,furan-2-ylmethanol,OCc1ccco1,98-00-0,"InChI=1S/C5H6O2/c6-4-5-2-1-3-7-5/h1-3,6H,4H2",0.2765,0.2351,632.0,3.802,632.0,57,0.17
275,1-chlorooctane,CCCCCCCCCl,111-85-3,"InChI=1S/C8H17Cl/c1-2-3-4-5-6-7-8-9/h2-8H2,1H3",0.2547,0.282,646.3,1.854,646.2998179758102,46,0.07
281,"propane-1,2-diol",CC(O)CO,57-55-6,"InChI=1S/C3H8O2/c1-3(5)2-4/h3-5H,2H2,1H3",0.2595,0.2307,662.35,4.188,662.348866482625,661,0.15
282,thiophene,c1ccsc1,110-02-1,InChI=1S/C4H4S/c1-2-4-5-3-1/h1-4H,0.2814,0.3108,580.0,4.566,579.999995766234,233,0.08
283,1-methylpyrrolidin-2-one,CN1CCCC1=O,872-50-4,"InChI=1S/C5H9NO/c1-6-4-2-3-5(6)7/h2-4H2,1H3",0.2528,0.3072,721.8,3.226,721.7999824575943,416,0.08
284,pentan-3-one,CCC(=O)CC,96-22-0,"InChI=1S/C5H10O/c1-3-5(6)4-2/h3-4H2,1-2H3",0.2555,0.2871,561.47,3.135,561.4700228713461,123,0.07
286,heptan-4-one,CCCC(=O)CCC,123-19-3,"InChI=1S/C7H14O/c1-3-5-7(8)6-4-2/h3-6H2,1-2H3",0.2544,0.281,602.0,2.3,602.0000133702931,52,0.29
287,butyl formate,CCCCOC=O,592-84-7,"InChI=1S/C5H10O2/c1-2-3-4-7-5-6/h5H,2-4H2,1H3",0.2594,0.2704,559.0,2.899,559.0001229460332,49,0.14
288,2-methylfuran,Cc1ccco1,534-22-5,"InChI=1S/C5H6O/c1-5-3-2-4-6-5/h2-4H,1H3",0.2689,0.2957,528.0,3.968,527.9990177525141,68,0.05
291,methyl formate,COC=O,107-31-3,"InChI=1S/C2H4O2/c1-4-2-3/h2H,1H3",0.2597,0.3086,498.7,5.814,498.69985538418433,52,0.09
292,n-methylacetamide,CN=C(C)O,79-16-3,"InChI=1S/C3H7NO/c1-3(5)4-2/h1-2H3,(H,4,5)",0.2543,0.3069,717.41,4.089,717.4145955851101,96,0.1
293,2-methyloxolane,CC1CCCO1,96-47-9,"InChI=1S/C5H10O/c1-5-3-2-4-6-5/h5H,2-4H2,1H3",0.2939,0.2917,537.03,3.745,537.029994394299,236,0.31
294,2-chloroacetic acid,O=C(O)CCl,79-11-8,"InChI=1S/C2H3ClO2/c3-1-2(4)5/h1H2,(H,4,5)",0.2535,0.2409,680.0,4.525,680.0000039412265,27,0.39
295,hexan-1-ol,CCCCCCO,111-27-3,"InChI=1S/C6H14O/c1-2-3-4-5-6-7/h7H,2-6H2,1H3",0.2651,0.2435,610.0,2.584,610.0000122045624,849,0.11
296,"1,2,3,4,5,6-hexafluorobenzene",Fc1c(F)c(F)c(F)c(F)c1F,392-56-3,InChI=1S/C6F6/c7-1-2(8)4(10)6(12)5(11)3(1)9,0.2816,0.2037,517.0,2.985,516.99999568286,72,1.37
301,cyclohexanamine,NC1CCCCC1,108-91-8,"InChI=1S/C6H13N/c7-6-4-2-1-3-5-6/h6H,1-5,7H2",0.262,0.291,626.8,2.865,626.7999919812547,86,0.06
302,"1,1,1,2,2,3,3,4,4,5,5,6,6,7,7,7-hexadecafluoroheptane",FC(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,335-57-9,"InChI=1S/C7F16/c8-1(9,2(10,11)4(14,15)6(18,19)20)3(12,13)5(16,17)7(21,22)23",0.0702,1.0,477.75,1.658,477.7499930305243,62,4.99
303,"2,3-dimethylpentane",CCC(C)C(C)C,565-59-3,"InChI=1S/C7H16/c1-5-7(4)6(2)3/h6-7H,5H2,1-4H3",0.2809,0.2989,537.5,2.545,537.4999917033871,62,0.16
304,"1,1,2,2,3,3,4,4,4-nonafluoro-n,n-bis(1,1,2,2,3,3,4,4,4-nonafluorobutyl)butan-1-amine",FC(F)(F)C(F)(F)C(F)(F)C(F)(F)N(C(F)(F)C(F)(F)C(F)(F)C(F)(F)F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,311-89-7,"InChI=1S/C12F27N/c13-1(14,7(25,26)27)4(19,20)10(34,35)40(11(36,37)5(21,22)2(15,16)8(28,29)30)12(38,39)6(23,24)3(17,18)9(31,32)33",0.2336,0.2484,565.4,0.836,565.400000191678,22,0.46
306,2-methylpropanoic acid,CC(C)C(=O)O,79-31-2,"InChI=1S/C4H8O2/c1-3(2)4(5)6/h3H,1-2H3,(H,5,6)",0.2556,0.2722,605.0,3.448,605.0017908512018,129,0.22
307,"2-methylpentane-2,4-diol",CC(O)CC(C)(C)O,107-41-5,"InChI=1S/C6H14O2/c1-5(7)4-6(2,3)8/h5,7-8H,4H2,1-3H3",0.2712,0.2208,621.0,2.513,621.0,67,0.11
309,methyl benzoate,COC(=O)c1ccccc1,93-58-3,"InChI=1S/C8H8O2/c1-10-8(9)7-5-3-2-4-6-7/h2-6H,1H3",0.2515,0.2953,692.13,2.473,692.1333523782248,127,0.15
312,butanal,CCCC=O,123-72-8,"InChI=1S/C4H8O/c1-2-3-4-5/h4H,2-3H2,1H3",0.2568,0.3128,537.2,3.876,537.1999740681265,98,1.01
315,2-methylpropane,CC(C)C,75-28-5,"InChI=1S/C4H10/c1-4(2)3/h4H,1-3H3",0.2728,0.2949,408.8,3.906,408.7999985065631,117,0.12
316,butyl prop-2-enoate,C=CC(=O)OCCCC,141-32-2,"InChI=1S/C7H12O2/c1-3-5-6-9-7(8)4-2/h4H,2-3,5-6H2,1H3",0.2576,0.3564,644.0,2.353,643.999907853369,103,0.04
317,ethyl prop-2-enoate,C=CC(=O)OCC,140-88-5,"InChI=1S/C5H8O2/c1-3-5(6)7-4-2/h3H,1,4H2,2H3",0.2578,0.2959,552.98,3.113,552.9790829734756,100,0.02
319,ethanamine,CCN,75-04-7,"InChI=1S/C2H7N/c1-2-3/h2-3H2,1H3",0.262,0.2928,456.52,5.618,456.5242292365579,27,0.09
320,chloroethane,CCCl,75-00-3,"InChI=1S/C2H5Cl/c1-2-3/h2H2,1H3",0.2578,0.2811,460.0,5.0,460.00000032350516,50,0.33
321,"1,2-xylene",Cc1ccccc1C,95-47-6,"InChI=1S/C8H10/c1-7-5-3-4-6-8(7)2/h3-6H,1-2H3",0.2606,0.2967,631.0,2.71,630.9999970210423,603,0.28
322,2-butoxyethyl acetate,CCCCOCCOC(C)=O,112-07-2,"InChI=1S/C8H16O3/c1-3-4-5-10-6-7-11-8(2)9/h3-7H2,1-2H3",0.2464,0.2949,641.2,1.82,641.199453073223,20,0.46
323,pentanoic acid,CCCCC(=O)O,109-52-4,"InChI=1S/C5H10O2/c1-2-3-4-5(6)7/h2-4H2,1H3,(H,6,7)",0.2628,0.2791,644.0,2.974,643.9999994624229,131,0.13
324,n-methylaniline,CNc1ccccc1,100-61-8,"InChI=1S/C7H9N/c1-8-7-5-3-2-4-6-7/h2-6,8H,1H3",0.2587,0.281,702.0,2.882,701.9997854025438,179,0.12
325,propanenitrile,CCC#N,107-12-0,"InChI=1S/C3H5N/c1-2-3-4/h2H2,1H3",0.2513,0.3139,564.4,4.739,564.3999991381248,156,0.15
327,non-1-ene,C=CCCCCCCC,124-11-8,"InChI=1S/C9H18/c1-3-5-7-9-8-6-4-2/h3H,1,4-9H2,2H3",0.256,0.2914,592.0,1.899,592.0002127238315,68,0.52
328,2-chloropropane,CC(C)Cl,75-29-6,"InChI=1S/C3H7Cl/c1-3(2)4/h3H,1-2H3",0.2985,0.2907,489.0,4.348,488.9999985874169,41,0.12
329,3-chloroprop-1-ene,C=CCCl,107-05-1,"InChI=1S/C3H5Cl/c1-2-3-4/h2H,1,3H2",0.2598,0.2919,514.15,4.274,514.149357280667,30,0.09
330,furan,c1ccoc1,110-00-9,InChI=1S/C4H4O/c1-2-4-5-3-1/h1-4H,0.2456,0.2679,490.2,4.587,490.19999290791736,93,0.11
331,1-chloropropane,CCCCl,540-54-5,"InChI=1S/C3H7Cl/c1-2-3-4/h2-3H2,1H3",0.269,0.2986,503.4,4.115,503.3999998840476,118,0.97
332,1-phenylethanol,CC(O)c1ccccc1,98-85-1,"InChI=1S/C8H10O/c1-7(9)8-5-3-2-4-6-8/h2-7,9H,1H3",0.2511,0.2497,667.47,2.506,667.4700051191683,57,0.28
335,n-butylbutan-1-amine,CCCCNCCCC,111-92-2,"InChI=1S/C8H19N/c1-3-5-7-9-8-6-4-2/h9H,3-8H2,1-2H3",0.262,0.2955,607.5,1.953,607.4999929750461,100,0.13
337,1-propoxypropane,CCCOCCC,111-43-3,"InChI=1S/C6H14O/c1-3-5-7-6-4-2/h3-6H2,1-2H3",0.2746,0.2835,530.6,2.612,530.6002105263245,91,0.25
339,"methyl (9z,12z)-octadeca-9,12-dienoate",CCCCCC=CCC=CCCCCCCCC(=O)OC,112-63-0,"InChI=1S/C19H34O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19(20)21-2/h7-8,10-11H,3-6,9,12-18H2,1-2H3/b8-7-,11-10-",0.2421,0.4358,875.56,0.921,875.55688,101,0.54
340,2-methylcyclohexan-1-ol,CC1CCCCC1O,583-59-5,"InChI=1S/C7H14O/c1-6-4-2-3-5-7(6)8/h6-8H,2-5H2,1H3",0.2438,0.2477,635.0,2.415,635.0,23,0.16
342,heptan-1-ol,CCCCCCCO,111-70-6,"InChI=1S/C7H16O/c1-2-3-4-5-6-7-8/h8H,2-7H2,1H3",0.2601,0.2599,632.3,2.252,632.3001022023373,524,0.07
343,octan-1-ol,CCCCCCCCO,111-87-5,"InChI=1S/C8H18O/c1-2-3-4-5-6-7-8-9/h9H,2-8H2,1H3",0.2542,0.2613,651.0,1.965,651.0000270594436,809,0.09
344,decan-1-ol,CCCCCCCCCCO,112-30-1,"InChI=1S/C10H22O/c1-2-3-4-5-6-7-8-9-10-11/h11H,2-10H2,1H3",0.2414,0.266,684.4,1.541,684.400027702436,535,0.06
345,dodecanoic acid,CCCCCCCCCCCC(=O)O,143-07-7,"InChI=1S/C12H24O2/c1-2-3-4-5-6-7-8-9-10-11-12(13)14/h2-11H2,1H3,(H,13,14)",0.2637,0.3175,761.0,1.418,760.9999938037969,89,0.18
347,methyl dodecanoate,CCCCCCCCCCCC(=O)OC,111-82-0,"InChI=1S/C13H26O2/c1-3-4-5-6-7-8-9-10-11-12-13(14)15-2/h3-12H2,1-2H3",0.2638,0.3233,712.15,1.319,712.1456699545371,243,0.06
348,methyl octadecanoate,CCCCCCCCCCCCCCCCCC(=O)OC,112-61-8,"InChI=1S/C19H38O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19(20)21-2/h3-18H2,1-2H3",0.2758,0.3624,788.0,0.974,787.9994661764703,51,0.04
350,cumene,CC(C)c1ccccc1,98-82-8,"InChI=1S/C9H12/c1-8(2)9-6-4-3-5-7-9/h3-8H,1-2H3",0.2654,0.29,631.15,2.364,631.149996439943,181,0.71
353,dec-1-ene,C=CCCCCCCCC,872-05-9,"InChI=1S/C10H20/c1-3-5-7-9-10-8-6-4-2/h3H,1,4-10H2,2H3",0.2539,0.2774,614.82,1.684,614.8166782087716,123,0.34
354,3-bromoprop-1-ene,C=CCBr,106-95-6,"InChI=1S/C3H5Br/c1-2-3-4/h2H,1,3H2",0.2605,0.2954,544.4,4.057,544.3999401262133,8,0.04
362,2-methylhexan-1-ol,CCCCC(C)CO,624-22-6,"InChI=1S/C7H16O/c1-3-4-5-7(2)6-8/h7-8H,3-6H2,1-2H3",0.2619,0.2601,595.0,2.315,595.0,7,0.0
363,"buta-1,3-diene",C=CC=C,106-99-0,"InChI=1S/C4H6/c1-3-4-2/h3-4H,1-2H2",0.2703,0.2923,425.37,4.529,425.37222216021956,154,0.11
365,but-1-en-3-yne,C#CC=C,689-97-4,"InChI=1S/C4H4/c1-3-4-2/h1,4H,2H2",0.2599,0.3062,454.87,4.909,454.8675755034895,10,0.07
366,"2,3-dimethylbutane",CC(C)C(C)C,79-29-8,"InChI=1S/C6H14/c1-5(2)6(3)4/h5-6H,1-4H3",0.2727,0.2846,500.2,2.793,500.1999980691638,111,0.13
367,but-1-ene,C=CCC,106-98-9,"InChI=1S/C4H8/c1-3-4-2/h3H,1,4H2,2H3",0.2701,0.2757,419.3,4.149,419.30000039796425,81,0.57
368,propylbenzene,CCCc1ccccc1,103-65-1,"InChI=1S/C9H12/c1-2-6-9-7-4-3-5-8-9/h3-5,7-8H,2,6H2,1H3",0.2536,0.2864,638.4,2.273,638.4034236576105,173,0.17
369,"2,2-dimethylbutane",CCC(C)(C)C,75-83-2,"InChI=1S/C6H14/c1-5-6(2,3)4/h5H2,1-4H3",0.2752,0.2864,489.1,2.791,489.09932902307366,55,0.05
370,ethyl butanoate,CCCC(=O)OCC,105-54-4,"InChI=1S/C6H12O2/c1-3-5-6(7)8-4-2/h3-5H2,1-2H3",0.2442,0.2688,566.1,2.375,566.1000292585092,184,0.21
371,1-phenylethanone,CC(=O)c1ccccc1,98-86-2,"InChI=1S/C8H8O/c1-7(9)8-5-3-2-4-6-8/h2-6H,1H3",0.256,0.2955,710.93,2.674,710.9250567279398,140,0.57
372,2-methylpropyl acetate,CC(=O)OCC(C)C,110-19-0,"InChI=1S/C6H12O2/c1-5(2)4-8-6(3)7/h5H,4H2,1-3H3",0.2822,0.2951,562.0,2.71,561.9999886850214,55,0.21
373,"furan-2,5-dione",O=C1C=CC(=O)O1,108-31-6,InChI=1S/C4H2O3/c5-3-1-2-4(6)7-3/h1-2H,0.2645,0.3479,726.0,4.566,725.9996620011846,6,0.15
375,propan-2-amine,CC(C)N,75-31-0,"InChI=1S/C3H9N/c1-3(2)4/h3H,4H2,1-2H3",0.2867,0.2936,472.2,4.566,472.1999997752817,34,0.26
376,propan-1-amine,CCCN,107-10-8,"InChI=1S/C3H9N/c1-2-3-4/h2-4H2,1H3",0.263,0.2968,499.2,4.348,499.1999969721066,87,0.19
378,2-ethylhexan-1-ol,CCCCC(CC)CO,104-76-7,"InChI=1S/C8H18O/c1-3-5-6-8(4-2)7-9/h8-9H,3-7H2,1-2H3",0.2669,0.2523,640.8,2.058,640.7992982091356,173,0.37
379,propan-2-yl acetate,CC(=O)OC(C)C,108-21-4,"InChI=1S/C5H10O2/c1-4(2)7-5(3)6/h4H,1-3H3",0.2615,0.3018,535.0,2.976,534.9999873431728,57,0.35
380,"1,3-dioxolane",C1COCO1,646-06-0,InChI=1S/C3H6O2/c1-2-5-3-4-1/h1-3H2,0.2967,0.2634,543.51,5.333,543.51432,74,0.1
381,cycloheptane,C1CCCCCC1,291-64-5,InChI=1S/C7H14/c1-2-4-6-7-5-3-1/h1-7H2,0.2716,0.2972,604.2,2.833,604.1999945582992,57,0.09
382,cyclooctane,C1CCCCCCC1,292-64-8,InChI=1S/C8H16/c1-2-4-6-8-7-5-3-1/h1-8H2,0.2599,0.3177,661.24,2.439,661.2444490384008,97,0.34
383,cycloheptanol,OC1CCCCCC1,502-41-0,"InChI=1S/C7H14O/c8-7-5-3-1-2-4-6-7/h7-8H,1-6H2",0.2567,0.3167,676.01,2.692,676.01073,14,0.43
386,"1,2,4,5-tetramethylbenzene",Cc1cc(C)c(C)cc1C,95-93-2,"InChI=1S/C10H14/c1-7-5-9(3)10(4)6-8(7)2/h5-6H,1-4H3",0.2589,0.2783,676.0,2.083,675.9999975919984,53,0.1
388,1-methyl-4-propan-2-ylbenzene,Cc1ccc(C(C)C)cc1,99-87-6,"InChI=1S/C10H14/c1-8(2)10-6-4-9(3)5-7-10/h4-8H,1-3H3",0.2659,0.3014,654.0,2.11,653.9999134432519,130,0.11
392,2-(dimethylamino)ethanol,CN(C)CCO,108-01-0,"InChI=1S/C4H11NO/c1-5(2)3-4-6/h6H,3-4H2,1-2H3",0.273,0.238,571.82,3.333,571.82,122,0.06
393,butyl 2-methylprop-2-enoate,C=C(C)C(=O)OCCCC,97-88-1,"InChI=1S/C8H14O2/c1-4-5-6-10-8(9)7(2)3/h2,4-6H2,1,3H3",0.261,0.3006,619.0,2.079,619.0,44,0.04
397,nonane,CCCCCCCCC,111-84-2,"InChI=1S/C9H20/c1-3-5-7-9-8-6-4-2/h3-9H2,1-2H3",0.2575,0.2909,595.0,1.838,594.9999660052405,607,0.07
399,methyl propanoate,CCC(=O)OC,554-12-1,"InChI=1S/C4H8O2/c1-3-4(5)6-2/h3H2,1-2H3",0.2567,0.277,530.57,3.498,530.5700000415742,90,0.1
403,2-(2-butoxyethoxy)ethanol,CCCCOCCOCCO,112-34-5,"InChI=1S/C8H18O3/c1-2-3-5-10-7-8-11-6-4-9/h9H,2-8H2,1H3",0.2552,0.3075,692.3,1.854,692.2992479748381,85,0.07
404,methyl hexanoate,CCCCCC(=O)OC,106-70-7,"InChI=1S/C7H14O2/c1-3-4-5-6-7(8)9-2/h3-6H2,1-2H3",0.2642,0.2781,587.95,2.262,587.95,70,0.14
405,methyl octanoate,CCCCCCCC(=O)OC,111-11-5,"InChI=1S/C9H18O2/c1-3-4-5-6-7-8-9(10)11-2/h3-8H2,1-2H3",0.2581,0.3007,650.7,1.789,650.6999983033804,230,0.21
406,methyl decanoate,CCCCCCCCCC(=O)OC,110-42-9,"InChI=1S/C11H22O2/c1-3-4-5-6-7-8-9-10-11(12)13-2/h3-10H2,1-2H3",0.2635,0.3184,686.9,1.531,686.8997537571954,193,0.06
407,naphthalen-1-ol,Oc1cccc2ccccc12,90-15-3,"InChI=1S/C10H8O/c11-10-7-3-5-8-4-1-2-6-9(8)10/h1-7,11H",0.242,0.3188,825.0,2.381,825.0,4,0.24
415,pentyl acetate,CCCCCOC(C)=O,628-63-7,"InChI=1S/C7H14O2/c1-3-4-5-6-9-7(2)8/h3-6H2,1-2H3",0.2633,0.3016,600.0,2.262,599.9999971041357,170,0.19
417,propyl formate,CCCOC=O,110-74-7,"InChI=1S/C4H8O2/c1-2-3-6-4-5/h4H,2-3H2,1H3",0.2585,0.2856,535.23,3.495,535.2333662604926,66,0.13
422,butyl butanoate,CCCCOC(=O)CCC,109-21-7,"InChI=1S/C8H16O2/c1-3-5-7-10-8(9)6-4-2/h3-7H2,1-2H3",0.2426,0.2542,612.0,1.818,612.0000009843036,48,0.36
423,hexanedinitrile,N#CCCCCC#N,111-69-3,InChI=1S/C6H8N2/c7-5-3-1-2-4-6-8/h1-4H2,0.2315,0.2771,781.0,2.463,781.0,36,0.21
424,benzoic acid,O=C(O)c1ccccc1,65-85-0,"InChI=1S/C7H6O2/c8-7(9)6-4-2-1-3-5-6/h1-5H,(H,8,9)",0.2547,0.2685,751.0,2.907,751.0000031930762,13,0.39
426,"1,1,2,2,2-pentafluoro-n,n-bis(1,1,2,2,2-pentafluoroethyl)ethanamine",FC(F)(F)C(F)(F)N(C(F)(F)C(F)(F)F)C(F)(F)C(F)(F)F,359-70-6,"InChI=1S/C6F15N/c7-1(8,9)4(16,17)22(5(18,19)2(10,11)12)6(20,21)3(13,14)15",0.2596,0.2254,425.45,1.685,425.44648,6,0.06
429,3-methylbutan-2-one,CC(=O)C(C)C,563-80-4,"InChI=1S/C5H10O/c1-4(2)5(3)6/h4H,1-3H3",0.2753,0.2607,553.4,3.24,553.399993513198,50,0.4
431,propyl propanoate,CCCOC(=O)CC,106-36-5,"InChI=1S/C6H12O2/c1-3-5-8-6(7)4-2/h3-5H2,1-2H3",0.2638,0.2895,571.0,2.571,570.9999963550575,83,0.17
432,quinoline,c1ccc2ncccc2c1,91-22-5,InChI=1S/C9H7N/c1-2-6-9-8(4-1)5-3-7-10-9/h1-7H,0.2488,0.2669,782.0,2.485,782.0000107118385,180,0.57
433,prop-2-yn-1-ol,C#CCO,107-19-7,"InChI=1S/C3H4O/c1-2-3-4/h1,4H,3H2",0.2589,0.2996,588.8,5.682,588.799995340263,33,1.02
441,2-(chloromethyl)oxirane,ClCC1CO1,106-89-8,"InChI=1S/C3H5ClO/c4-1-3-2-5-3/h3H,1-2H2",0.2616,0.3195,615.0,4.292,614.999999260436,31,0.2
442,2-[2-(2-hydroxyethoxy)ethoxy]ethanol,OCCOCCOCCO,112-27-6,"InChI=1S/C6H14O4/c7-1-3-9-5-6-10-4-2-8/h7-8H,1-6H2",0.2504,0.2713,797.0,2.203,796.9987997646773,392,0.11
445,chloro(trifluoro)methane,FC(F)(F)Cl,75-72-9,"InChI=1S/CClF3/c2-1(3,4)5",0.2766,0.3013,302.0,5.633,301.99999684460283,29,0.05
446,chlorocyclohexane,ClC1CCCCC1,542-18-7,"InChI=1S/C6H11Cl/c7-6-4-2-1-3-5-6/h6H,1-5H2",0.2589,0.3072,638.0,2.74,637.9999914401499,79,0.58
447,2-(2-methoxyethoxy)ethanol,COCCOCCO,111-77-3,"InChI=1S/C5H12O3/c1-7-4-5-8-3-2-6/h6H,2-5H2,1H3",0.2619,0.2836,672.0,2.719,671.9999892954536,136,0.13
450,dimethyl carbonate,COC(=O)OC,616-38-6,InChI=1S/C3H6O3/c1-5-3(4)6-2/h1-2H3,0.2564,0.2941,557.0,3.983,556.9999456122076,327,0.04
452,nonan-5-one,CCCCC(=O)CCCC,502-56-7,"InChI=1S/C9H18O/c1-3-5-7-9(10)8-6-4-2/h3-8H2,1-2H3",0.25,0.2744,640.01,1.79,640.0094875235751,28,0.11
455,2-(2-ethoxyethoxy)ethanol,CCOCCOCCO,111-90-0,"InChI=1S/C6H14O3/c1-2-8-5-6-9-4-3-7/h7H,2-6H2,1H3",0.2676,0.2479,670.0,2.347,669.9999986292634,145,0.48
456,2-methylprop-1-ene,C=C(C)C,115-11-7,"InChI=1S/C4H8/c1-4(2)3/h1H2,2-3H3",0.2684,0.2904,418.0,4.188,417.9999911978321,33,0.11
457,2-methoxyethyl acetate,COCCOC(C)=O,110-49-6,"InChI=1S/C5H10O3/c1-5(6)8-4-3-7-2/h3-4H2,1-2H3",0.2489,0.2962,603.0,2.717,603.0,22,0.03
459,(z)-but-2-ene,CC=CC,590-18-1,"InChI=1S/C4H8/c1-3-4-2/h3-4H,1-2H3/b4-3-",0.2694,0.2863,435.7,4.277,435.69992912387016,36,0.1
460,2-methylpropan-2-amine,CC(C)(C)N,75-64-9,"InChI=1S/C4H11N/c1-4(2,3)5/h5H2,1-3H3",0.2663,0.2796,483.7,3.419,483.70000846569263,23,0.29
462,2-(2-hydroxyethoxy)ethanol,OCCOCCO,111-46-6,"InChI=1S/C4H10O3/c5-1-3-7-4-2-6/h5-6H,1-4H2",0.2515,0.2242,729.51,3.077,729.505063140039,295,0.1
463,3-methylhexane,CCCC(C)CC,589-34-4,"InChI=1S/C7H16/c1-4-6-7(3)5-2/h7H,4-6H2,1-3H3",0.2765,0.2911,535.25,2.475,535.2499974062804,28,0.18
464,methyl prop-2-enoate,C=CC(=O)OC,96-33-3,"InChI=1S/C4H6O2/c1-3-4(5)6-2/h3H,1H2,2H3",0.256,0.2748,536.0,3.704,536.0,114,0.1
466,"1,2,4-trichlorobenzene",Clc1ccc(Cl)c(Cl)c1,120-82-1,InChI=1S/C6H3Cl3/c7-4-1-2-5(8)6(9)3-4/h1-3H,0.2576,0.3138,725.0,2.532,725.0,43,0.06
467,"2,2-dimethylpropane",CC(C)(C)C,463-82-1,"InChI=1S/C5H12/c1-5(2,3)4/h1-4H3",0.2812,0.2827,433.8,3.258,433.7999762181126,23,0.14
470,"1,1'-biphenyl",c1ccc(-c2ccccc2)cc1,92-52-4,InChI=1S/C12H10/c1-3-7-11(8-4-1)12-9-5-2-6-10-12/h1-10H,0.2599,0.3097,789.26,2.079,789.2611075187266,35,0.33
471,benzylbenzene,c1ccc(Cc2ccccc2)cc1,101-81-5,"InChI=1S/C13H12/c1-3-7-12(8-4-1)11-13-9-5-2-6-10-13/h1-10H,11H2",0.2485,0.2758,760.0,1.776,760.0000024735061,67,0.64
473,butan-2-ylbenzene,CCC(C)c1ccccc1,135-98-8,"InChI=1S/C10H14/c1-3-9(2)10-7-5-4-6-8-10/h4-9H,3H2,1-2H3",0.2666,0.2969,664.54,2.11,664.5399748393312,54,0.08
486,"1,3,5-trimethylbenzene",Cc1cc(C)cc(C)c1,108-67-8,"InChI=1S/C9H12/c1-7-4-8(2)6-9(3)5-7/h4-6H,1-3H3",0.2577,0.2868,639.0,2.309,638.9991817262552,242,0.09
488,1-methyl-2-nitrobenzene,Cc1ccccc1[N+](=O)[O-],88-72-2,"InChI=1S/C7H7NO2/c1-6-4-2-3-5-7(6)8(9)10/h2-5H,1H3",0.2469,0.2615,720.0,2.5,720.0,51,0.17
489,1-methyl-3-nitrobenzene,Cc1cccc([N+](=O)[O-])c1,99-08-1,"InChI=1S/C7H7NO2/c1-6-3-2-4-7(5-6)8(9)10/h2-5H,1H3",0.2454,0.2818,734.0,2.5,733.9999628734455,31,0.16
490,1-methyl-4-nitrobenzene,Cc1ccc([N+](=O)[O-])cc1,99-99-0,"InChI=1S/C7H7NO2/c1-6-2-4-7(5-3-6)8(9)10/h2-5H,1H3",0.2219,0.2683,735.0,2.268,735.0000059359052,66,0.25
491,chloromethylbenzene,ClCc1ccccc1,100-44-7,"InChI=1S/C7H7Cl/c8-6-7-4-2-1-3-5-7/h1-5H,6H2",0.2621,0.288,686.0,2.778,686.0,32,0.13
498,decanoic acid,CCCCCCCCCC(=O)O,334-48-5,"InChI=1S/C10H20O2/c1-2-3-4-5-6-7-8-9-10(11)12/h2-9H2,1H3,(H,11,12)",0.2509,0.2682,722.0,1.567,722.0000035736473,74,0.39
501,isoquinoline,c1ccc2cnccc2c1,119-65-3,InChI=1S/C9H7N/c1-2-4-9-7-10-6-5-8(9)3-1/h1-7H,0.2652,0.3023,803.15,2.674,803.1499976397045,64,0.08
502,2-methylquinoline,Cc1ccc2ccccc2n1,91-63-4,"InChI=1S/C10H9N/c1-8-6-7-9-4-2-3-5-10(9)11-8/h2-7H,1H3",0.2458,0.2959,775.06,2.186,775.0623392011867,25,0.09
503,ethyl 2-hydroxybenzoate,CCOC(=O)c1ccccc1O,118-61-6,"InChI=1S/C9H10O3/c1-2-12-9(11)7-5-3-4-6-8(7)10/h3-6,10H,2H2,1H3",0.3392,0.3703,729.2,2.782,729.1953728311821,38,0.28
504,phenoxybenzene,c1ccc(Oc2ccccc2)cc1,101-84-8,InChI=1S/C12H10O/c1-3-7-11(8-4-1)13-12-9-5-2-6-10-12/h1-10H,0.2667,0.29,769.44,1.988,769.4374092682556,72,0.44
507,"2,2-dimethyl-3-methylidenebicyclo[2.2.1]heptane",C=C1C2CCC(C2)C1(C)C,79-92-5,"InChI=1S/C10H16/c1-7-8-4-5-9(6-8)10(7,2)3/h8-9H,1,4-6H2,2-3H3",0.2423,0.3123,638.0,2.004,638.0,7,0.57
509,1-methyl-4-prop-1-en-2-ylcyclohexene,C=C(C)C1CC=C(C)CC1,138-86-3,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,10H,1,5-7H2,2-3H3",0.267,0.1937,660.0,1.908,660.0,16,0.4
510,1-methyl-4-propan-2-ylidenecyclohexene,CC1=CCC(=C(C)C)CC1,586-62-9,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4H,5-7H2,1-3H3",0.2259,0.4551,667.0,2.028,667.0,19,0.72
513,5-methyl-2-propan-2-ylcyclohexan-1-ol,CC1CCC(C(C)C)C(O)C1,1490-04-6,"InChI=1S/C10H20O/c1-7(2)9-5-4-8(3)6-10(9)11/h7-11H,4-6H2,1-3H3",0.2662,0.3025,719.94,1.854,719.93802,9,0.43
514,undecan-1-ol,CCCCCCCCCCCO,112-42-5,"InChI=1S/C11H24O/c1-2-3-4-5-6-7-8-9-10-11-12/h12H,2-11H2,1H3",0.239,0.2673,702.0,1.399,702.0001187822825,94,0.11
515,hexadecane,CCCCCCCCCCCCCCCC,544-76-3,"InChI=1S/C16H34/c1-3-5-7-9-11-13-15-16-14-12-10-8-6-4-2/h3-16H2,1-2H3",0.2466,0.302,723.0,1.032,722.9982331810012,571,0.11
517,"dibutyl benzene-1,2-dicarboxylate",CCCCOC(=O)c1ccccc1C(=O)OCCCC,84-74-2,"InChI=1S/C16H22O4/c1-3-5-11-19-15(17)13-9-7-8-10-14(13)16(18)20-12-6-4-2/h7-10H,3-6,11-12H2,1-2H3",0.2632,0.311,797.0,1.182,796.9999904510262,42,0.28
521,"1,2,4-trimethylbenzene",Cc1ccc(C)c(C)c1,95-63-6,"InChI=1S/C9H12/c1-7-4-5-8(2)9(3)6-7/h4-6H,1-3H3",0.26,0.2749,650.0,2.326,649.9999987113375,120,0.11
522,"1,2,3-trimethylbenzene",Cc1cccc(C)c1C,526-73-8,"InChI=1S/C9H12/c1-7-5-4-6-8(2)9(7)3/h4-6H,1-3H3",0.2695,0.2599,664.4,2.412,664.4000105701747,55,0.39
525,1-(1-butoxypropan-2-yloxy)propan-2-ol,CCCCOCC(C)OCC(C)O,29911-28-2,"InChI=1S/C10H22O3/c1-4-5-6-12-8-10(3)13-7-9(2)11/h9-11H,4-8H2,1-3H3",0.2492,0.3056,647.1,1.513,647.1,19,0.2
528,1-bromopentane,CCCCCBr,110-53-2,"InChI=1S/C5H11Br/c1-2-3-4-5-6/h2-5H2,1H3",0.2656,0.2392,564.76,2.649,564.76,51,0.21
532,"n,n-dimethylmethanamine",CN(C)C,75-50-3,InChI=1S/C3H9N/c1-4(2)3/h1-3H3,0.0026,0.0284,433.0,0.033,433.00000091319106,17,4.15
534,dodecan-1-ol,CCCCCCCCCCCCO,112-53-8,"InChI=1S/C12H26O/c1-2-3-4-5-6-7-8-9-10-11-12-13/h13H,2-12H2,1H3",0.2451,0.2901,719.4,1.336,719.3999313545153,207,0.12
541,"thiolane 1,1-dioxide",O=S1(=O)CCCC1,126-33-0,InChI=1S/C4H8O2S/c5-7(6)3-1-2-4-7/h1-4H2,0.2666,0.3244,855.0,3.333,854.9999872021343,229,0.08
545,2-aminoethanol,NCCO,141-43-5,"InChI=1S/C2H7NO/c3-1-2-4/h4H,1-3H2",0.2572,0.2456,678.2,5.102,678.1998470345619,390,0.06
549,"1-chloro-1,1,2,2,2-pentafluoroethane",FC(F)(F)C(F)(F)Cl,76-15-3,"InChI=1S/C2ClF5/c3-1(4,5)2(6,7)8",0.2779,0.2969,353.15,3.968,353.1499946127699,13,0.16
550,"1,2-dichloro-1,1,2,2-tetrafluoroethane",FC(F)(Cl)C(F)(F)Cl,76-14-2,"InChI=1S/C2Cl2F4/c3-1(5,6)2(4,7)8",0.2721,0.2729,418.74,3.378,418.74000350354714,23,0.27
551,dichloro(fluoro)methane,FC(Cl)Cl,75-43-4,InChI=1S/CHCl2F/c2-1(3)4/h1H,0.2691,0.2946,451.65,5.1,451.6499716385984,27,0.03
556,4-methylpent-3-en-2-one,CC(=O)C=C(C)C,141-79-7,"InChI=1S/C6H10O/c1-5(2)4-6(3)7/h4H,1-3H3",0.3184,0.3829,605.0,3.597,604.9999982627746,19,0.19
559,"n,n-diethylformamide",CCN(C=O)CC,617-84-5,"InChI=1S/C5H11NO/c1-3-6(4-2)5-7/h5H,3-4H2,1-2H3",0.2268,0.3361,692.0,2.611,692.0,8,0.02
562,2-acetyloxyethyl acetate,CC(=O)OCCOC(C)=O,111-55-7,"InChI=1S/C6H10O4/c1-5(7)9-3-4-10-6(2)8/h3-4H2,1-2H3",0.241,0.3,653.0,2.304,653.0000681723521,61,1.05
574,"2,2,3,3-tetrafluoropropan-1-ol",OCC(F)(F)C(F)F,76-37-9,"InChI=1S/C3H4F4O/c4-2(5)3(6,7)1-8/h2,8H,1H2",0.2557,0.2793,553.6,3.748,553.6000081852831,15,0.16
576,"2,4,6-trimethylpyridine",Cc1cc(C)nc(C)c1,108-75-8,"InChI=1S/C8H11N/c1-6-4-7(2)9-8(3)5-6/h4-5H,1-3H3",0.2505,0.2759,645.0,2.342,645.0022639833402,19,0.2
579,methoxymethane,COC,115-10-6,InChI=1S/C2H6O/c1-3-2/h1-2H3,0.2746,0.3049,400.69,6.086,400.6914239206079,48,0.08
580,chloromethane,CCl,74-87-3,InChI=1S/CH3Cl/c1-2/h1H3,0.2675,0.3077,416.3,7.353,416.2999965851204,30,0.09
581,"1,1,1,3,3,3-hexafluoropropan-2-ol",OC(C(F)(F)F)C(F)(F)F,920-66-1,"InChI=1S/C3H2F6O/c4-2(5,6)1(10)3(7,8)9/h1,10H",0.2426,0.303,485.28,3.306,485.27911,7,0.03
583,undec-1-ene,C=CCCCCCCCCC,821-95-4,"InChI=1S/C11H22/c1-3-5-7-9-11-10-8-6-4-2/h3H,1,4-11H2,2H3",0.2607,0.3051,639.0,1.597,638.9999631335098,45,0.18
584,"diethyl benzene-1,2-dicarboxylate",CCOC(=O)c1ccccc1C(=O)OCC,84-66-2,"InChI=1S/C12H14O4/c1-3-15-11(13)9-7-5-6-8-10(9)12(14)16-4-2/h5-8H,3-4H2,1-2H3",0.2567,0.3277,776.0,1.575,775.9997232324996,141,0.33
585,hex-1-yne,C#CCCCC,693-02-7,"InChI=1S/C6H10/c1-3-5-6-4-2/h1H,4-6H2,2H3",0.272,0.2947,539.29,3.106,539.2899293778769,19,0.3
586,hept-1-yne,C#CCCCCC,628-71-7,"InChI=1S/C7H12/c1-3-5-7-6-4-2/h1H,4-7H2,2H3",0.2579,0.3056,559.0,2.591,558.9996630102604,58,0.08
589,pyrrolidine,C1CCNC1,123-75-1,"InChI=1S/C4H9N/c1-2-4-5-3-1/h5H,1-4H2",0.2664,0.2683,569.0,4.082,568.9999943152511,23,0.46
597,"2,2,2-trifluoroacetic acid",O=C(O)C(F)(F)F,76-05-1,"InChI=1S/C2HF3O2/c3-2(4,5)1(6)7/h(H,6,7)",0.2717,0.3134,491.25,4.902,491.2500173573001,26,0.04
599,hept-1-ene,C=CCCCCC,592-76-7,"InChI=1S/C7H14/c1-3-5-7-6-4-2/h3H,1,4-7H2,2H3",0.2661,0.2932,537.4,2.488,537.3999917726297,165,0.24
600,"hexa-1,5-diene",C=CCCC=C,592-42-7,"InChI=1S/C6H10/c1-3-5-6-4-2/h3-4H,1-2,5-6H2",0.2746,0.2783,507.0,3.049,507.0001108645573,28,0.19
602,"2,3-bis[[(z)-octadec-9-enoyl]oxy]propyl (z)-octadec-9-enoate",CCCCCCCCC=CCCCCCCCC(=O)OCC(COC(=O)CCCCCCCC=CCCCCCCCC)OC(=O)CCCCCCCC=CCCCCCCCC,122-32-7,"InChI=1S/C57H104O6/c1-4-7-10-13-16-19-22-25-28-31-34-37-40-43-46-49-55(58)61-52-54(63-57(60)51-48-45-42-39-36-33-30-27-24-21-18-15-12-9-6-3)53-62-56(59)50-47-44-41-38-35-32-29-26-23-20-17-14-11-8-5-2/h25-30,54H,4-24,31-53H2,1-3H3/b28-25-,29-26-,30-27-",0.2595,0.7692,1640.0,0.324,1640.0,57,0.31
603,propyl butanoate,CCCOC(=O)CCC,105-66-8,"InChI=1S/C7H14O2/c1-3-5-7(8)9-6-4-2/h3-6H2,1-2H3",0.2645,0.2976,593.7,2.262,593.699334432621,48,0.05
604,pent-1-yne,C#CCCC,627-19-0,"InChI=1S/C5H8/c1-3-5-4-2/h1H,4-5H2,2H3",0.232,0.3803,493.4,3.61,493.39999906172136,7,0.38
605,docosane,CCCCCCCCCCCCCCCCCCCCCC,629-97-0,"InChI=1S/C22H46/c1-3-5-7-9-11-13-15-17-19-21-22-20-18-16-14-12-10-8-6-4-2/h3-22H2,1-2H3",0.2569,0.3323,784.81,0.799,784.8112604024321,18,0.09
607,3-nitrophenol,O=[N+]([O-])c1cccc(O)c1,554-84-7,"InChI=1S/C6H5NO3/c8-6-3-1-2-5(4-6)7(9)10/h1-4,8H",0.3586,0.3437,795.97,4.04,795.9668034144593,22,0.1
608,ethoxybenzene,CCOc1ccccc1,103-73-1,"InChI=1S/C8H10O/c1-2-9-8-6-4-3-5-7-8/h3-7H,2H2,1H3",0.2627,0.2879,647.15,2.571,647.1499087521494,91,0.22
613,"butane-1,4-diol",OCCCCO,110-63-4,"InChI=1S/C4H10O2/c5-3-1-2-4-6/h5-6H,1-4H2",0.2647,0.2023,707.87,3.418,707.8660384246825,235,0.06
615,hexan-2-one,CCCCC(C)=O,591-78-6,"InChI=1S/C6H12O/c1-3-4-5-6(2)7/h3-5H2,1-2H3",0.259,0.2832,587.61,2.674,587.6099964977961,122,0.48
618,4-nitrophenol,O=[N+]([O-])c1ccc(O)cc1,100-02-7,"InChI=1S/C6H5NO3/c8-6-3-1-5(2-4-6)7(9)10/h1-4,8H",0.3469,0.3712,795.97,4.04,795.9668034144593,23,0.17
620,"1,1,1,2,2-pentachloroethane",ClC(Cl)C(Cl)(Cl)Cl,76-01-7,"InChI=1S/C2HCl5/c3-1(4)2(5,6)7/h1H",0.2608,0.2938,665.0,2.676,664.9979472102996,20,0.09
624,oxolan-2-one,O=C1CCCO1,96-48-0,InChI=1S/C4H6O2/c5-4-2-1-3-6-4/h1-3H2,0.252,0.336,739.0,4.098,738.9999931332345,229,0.35
626,3-methylheptane,CCCCC(C)CC,589-81-1,"InChI=1S/C8H18/c1-4-6-7-8(3)5-2/h8H,4-7H2,1-3H3",0.2704,0.2975,563.7,2.16,563.6999995312274,62,0.17
627,1-methoxy-2-[2-(2-methoxyethoxy)ethoxy]ethane,COCCOCCOCCOC,112-49-2,"InChI=1S/C8H18O4/c1-9-3-5-11-7-8-12-6-4-10-2/h3-8H2,1-2H3",0.2652,0.3016,651.0,1.825,651.0,127,0.06
629,2-methylaniline,Cc1ccccc1N,95-53-4,"InChI=1S/C7H9N/c1-6-4-2-3-5-7(6)8/h2-5H,8H2,1H3",0.2572,0.2972,717.0,2.915,716.9999903443106,194,0.23
630,"2,3-di(butanoyloxy)propyl butanoate",CCCC(=O)OCC(COC(=O)CCC)OC(=O)CCC,60-01-5,"InChI=1S/C15H26O6/c1-4-7-13(16)19-10-12(21-15(18)9-6-3)11-20-14(17)8-5-2/h12H,4-11H2,1-3H3",0.2469,0.4295,895.89,1.055,895.88825,25,0.59
633,"1,1,2,2-tetrabromoethane",BrC(Br)C(Br)Br,79-27-6,InChI=1S/C2H2Br4/c3-1(4)2(5)6/h1-2H,0.2436,0.3066,824.0,2.494,823.9995784143853,47,0.18
634,methyl (z)-octadec-9-enoate,CCCCCCCCC=CCCCCCCCC(=O)OC,112-62-9,"InChI=1S/C19H36O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19(20)21-2/h10-11H,3-9,12-18H2,1-2H3/b11-10-",0.26,0.3531,777.0,0.943,776.9998786627394,153,0.18
636,"2,4,6-trimethyl-1,3,5-trioxane",CC1OC(C)OC(C)O1,123-63-7,"InChI=1S/C6H12O3/c1-4-7-5(2)9-6(3)8-4/h4-6H,1-3H3",0.2495,0.283,563.0,2.439,563.0000015838141,42,0.39
658,"1,1,2,2,3,3,4,4,5,5,6-undecafluoro-6-(trifluoromethyl)cyclohexane",FC(F)(F)C1(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C1(F)F,355-02-2,"InChI=1S/C7F14/c8-1(7(19,20)21)2(9,10)4(13,14)6(17,18)5(15,16)3(1,11)12",0.2514,0.2674,485.9,1.75,485.903880335574,27,0.04
661,"3,3-dimethylbutan-2-one",CC(=O)C(C)(C)C,75-97-8,"InChI=1S/C6H12O/c1-5(7)6(2,3)4/h1-4H3",0.2674,0.2756,571.5,2.717,571.4991059522841,36,0.78
663,nitrocyclohexane,O=[N+]([O-])C1CCCCC1,1122-60-7,"InChI=1S/C6H11NO2/c8-7(9)6-4-2-1-3-5-6/h6H,1-5H2",0.2573,0.3196,753.02,2.587,753.01637,22,0.12
664,2-methylbutan-1-ol,CCC(C)CO,137-32-6,"InChI=1S/C5H12O/c1-3-5(2)4-6/h5-6H,3-4H2,1-2H3",0.2658,0.2362,571.0,3.04,571.0000043604148,200,0.29
666,pentan-2-ol,CCCC(C)O,6032-29-7,"InChI=1S/C5H12O/c1-3-4-5(2)6/h5-6H,3-4H2,1-2H3",0.2556,0.2442,560.3,2.941,560.3000039989736,423,0.13
667,pentan-3-ol,CCC(O)CC,584-02-1,"InChI=1S/C5H12O/c1-3-5(6)4-2/h5-6H,3-4H2,1-2H3",0.2622,0.2553,559.6,3.077,559.6,152,0.29
668,3-methylbutan-2-ol,CC(C)C(C)O,598-75-4,"InChI=1S/C5H12O/c1-4(2)5(3)6/h4-6H,1-3H3",0.2595,0.2595,556.1,3.058,556.1,96,0.07
669,2-methylbutan-2-ol,CCC(C)(C)O,75-85-4,"InChI=1S/C5H12O/c1-4-5(2,3)6/h6H,4H2,1-3H3",0.2605,0.2595,543.7,3.058,543.7000019232865,270,0.17
686,3-methylpentan-3-ol,CCC(C)(O)CC,77-74-7,"InChI=1S/C6H14O/c1-4-6(3,7)5-2/h7H,4-5H2,1-3H3",0.2508,0.2902,575.6,2.632,575.6,231,0.25
688,2-methylpentan-2-ol,CCCC(C)(C)O,590-36-3,"InChI=1S/C6H14O/c1-4-5-6(2,3)7/h7H,4-5H2,1-3H3",0.2407,0.2445,559.5,2.439,559.5,19,0.31
691,hexan-3-ol,CCCC(O)CC,623-37-0,"InChI=1S/C6H14O/c1-3-5-6(7)4-2/h6-7H,3-5H2,1-2H3",0.2579,0.2653,579.3,2.604,579.3002631122127,42,0.11
692,hexan-2-ol,CCCCC(C)O,626-93-7,"InChI=1S/C6H14O/c1-3-4-5-6(2)7/h6-7H,3-5H2,1-2H3",0.2608,0.2591,583.0,2.597,583.0000016792652,165,0.11
693,"2,2-dimethylbutan-1-ol",CCC(C)(C)CO,1185-33-7,"InChI=1S/C6H14O/c1-4-6(2,3)5-7/h7H,4-5H2,1-3H3",0.2632,0.2613,589.0,2.66,589.0,20,0.06
694,1-bromo-2-chloroethane,ClCCBr,107-04-0,InChI=1S/C2H4BrCl/c3-1-2-4/h1-2H2,0.2545,0.2576,605.0,3.817,605.0,9,0.04
695,"1,3-dichloropropane",ClCCCCl,142-28-9,InChI=1S/C3H6Cl2/c4-2-1-3-5/h1-3H2,0.2623,0.2813,614.99,3.436,614.9938376003804,84,0.24
696,diethyl hexanedioate,CCOC(=O)CCCCC(=O)OCC,141-28-6,"InChI=1S/C10H18O4/c1-3-13-9(11)7-5-6-8-10(12)14-4-2/h3-8H2,1-2H3",0.2482,0.3327,719.8,1.544,719.80411,61,0.19
697,dibromomethane,BrCBr,74-95-3,InChI=1S/CH2Br2/c2-1-3/h1H2,0.2638,0.2843,611.0,4.739,610.9999988333295,77,0.17
698,1-methoxy-2-nitrobenzene,COc1ccccc1[N+](=O)[O-],91-23-6,"InChI=1S/C7H7NO3/c1-11-7-5-3-2-4-6(7)8(9)10/h2-5H,1H3",0.2418,0.2917,782.0,2.37,782.0,18,0.18
699,"1,3-dibromopropane",BrCCCBr,109-64-8,InChI=1S/C3H6Br2/c4-2-1-3-5/h1-3H2,0.2582,0.2596,670.34,3.051,670.3424497818379,68,0.23
700,formamide,N=CO,75-12-7,"InChI=1S/CH3NO/c2-1-3/h1H,(H2,2,3)",0.2657,0.304,771.0,8.0,771.0,151,0.05
701,diphenylmethanone,O=C(c1ccccc1)c1ccccc1,119-61-9,InChI=1S/C13H10O/c14-13(11-7-3-1-4-8-11)12-9-5-2-6-10-12/h1-10H,0.2427,0.3018,830.0,1.762,830.0,59,0.32
702,n-phenylaniline,c1ccc(Nc2ccccc2)cc1,122-39-4,"InChI=1S/C12H11N/c1-3-7-11(8-4-1)13-12-9-5-2-6-10-12/h1-10,13H",0.2577,0.33,931.15,1.923,931.1499962456912,51,0.91
704,1-chloro-2-methylbenzene,Cc1ccccc1Cl,95-49-8,"InChI=1S/C7H7Cl/c1-6-4-2-3-5-7(6)8/h2-5H,1H3",0.2683,0.2902,656.0,2.825,655.9999972139376,115,0.66
706,ethyl benzoate,CCOC(=O)c1ccccc1,93-89-0,"InChI=1S/C9H10O2/c1-2-11-9(10)8-6-4-3-5-7-8/h3-7H,2H2,1H3",0.2714,0.2414,700.0,2.217,699.9999739373436,126,0.34
707,1-bromopropane,CCCBr,106-94-5,"InChI=1S/C3H7Br/c1-2-3-4/h2-3H2,1H3",0.2729,0.2597,544.0,3.802,543.9999946016463,112,2.21
708,1-chloro-3-methylbenzene,Cc1cccc(Cl)c1,108-41-8,"InChI=1S/C7H7Cl/c1-6-3-2-4-7(8)5-6/h2-5H,1H3",0.2616,0.2793,660.18,2.714,660.18,50,0.04
711,1-propoxypropan-2-ol,CCCOCC(C)O,1569-01-3,"InChI=1S/C6H14O2/c1-3-4-8-5-6(2)7/h6-7H,3-5H2,1-2H3",0.2652,0.2952,605.1,2.513,605.0992264462178,49,0.35
717,3-methylbutanoic acid,CC(C)CC(=O)O,503-74-2,"InChI=1S/C5H10O2/c1-4(2)3-5(6)7/h4H,3H2,1-2H3,(H,6,7)",0.2849,0.2987,629.09,3.209,629.0899911592367,53,0.27
718,ethyl 3-oxobutanoate,CCOC(=O)CC(C)=O,141-97-9,"InChI=1S/C6H10O3/c1-3-9-6(8)4-5(2)7/h3-4H2,1-2H3",0.2528,0.2601,642.9,2.439,642.9000077610469,119,0.45
719,methyl butanoate,CCCC(=O)OC,623-42-7,"InChI=1S/C5H10O2/c1-3-4-5(6)7-2/h3-4H2,1-2H3",0.2584,0.2815,554.5,2.941,554.4999444729815,151,0.1
720,"pentane-1,5-diol",OCCCCCO,111-29-5,"InChI=1S/C5H12O2/c6-4-2-1-3-5-7/h6-7H,1-5H2",0.2664,0.188,673.0,2.899,673.0,84,0.14
721,hexadecan-1-ol,CCCCCCCCCCCCCCCCO,36653-82-4,"InChI=1S/C16H34O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17/h17H,2-16H2,1H3",0.262,0.3315,770.0,1.103,769.9999984722557,131,0.27
722,octadecan-1-ol,CCCCCCCCCCCCCCCCCCO,112-92-5,"InChI=1S/C18H38O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19/h19H,2-18H2,1H3",0.2575,0.3607,790.0,0.99,789.9999968131726,83,0.62
723,undecane,CCCCCCCCCCC,1120-21-4,"InChI=1S/C11H24/c1-3-5-7-9-11-10-8-6-4-2/h3-11H2,1-2H3",0.2562,0.2929,639.0,1.517,638.9999329064142,236,0.07
724,2-methyloctane,CCCCCCC(C)C,3221-61-2,"InChI=1S/C9H20/c1-4-5-6-7-8-9(2)3/h9H,4-8H2,1-3H3",0.2632,0.2733,582.8,1.847,582.8016690354394,50,0.11
725,"2,3,4-trimethylpentane",CC(C)C(C)C(C)C,565-75-3,"InChI=1S/C8H18/c1-6(2)8(5)7(3)4/h6-8H,1-5H3",0.2716,0.2786,566.41,2.173,566.4106953841277,54,0.05
727,"4-methyl-1,3-dioxolan-2-one",CC1COC(=O)O1,108-32-7,"InChI=1S/C4H6O3/c1-3-2-6-4(5)7-3/h3H,2H2,1H3",0.267,0.4568,778.0,4.065,777.9999923975944,245,0.63
729,"propane-1,3-diol",OCCCO,504-63-2,"InChI=1S/C3H8O2/c4-2-1-3-5/h4-5H,1-3H2",0.2832,0.2266,724.0,4.507,723.9999679479596,417,0.06
735,"2,2-dichloroacetic acid",O=C(O)C(Cl)Cl,79-43-6,"InChI=1S/C2H2Cl2O2/c3-1(4)2(5)6/h1H,(H,5,6)",0.2578,0.2737,686.0,3.774,686.0,22,0.46
737,2-ethylhexanoic acid,CCCCC(CC)C(=O)O,149-57-5,"InChI=1S/C8H16O2/c1-3-5-6-7(4-2)8(9)10/h7H,3-6H2,1-2H3,(H,9,10)",0.2408,0.2462,673.2,1.825,673.2012347334513,37,0.3
744,heptanoic acid,CCCCCCC(=O)O,111-14-8,"InChI=1S/C7H14O2/c1-2-3-4-5-6-7(8)9/h2-6H2,1H3,(H,8,9)",0.2476,0.2837,679.97,2.146,679.9678447148647,83,0.13
746,2-bromopropane,CC(C)Br,75-26-3,"InChI=1S/C3H7Br/c1-3(2)4/h3H,1-2H3",0.2637,0.3036,525.6,3.759,525.6000007764776,33,0.86
747,1-bromo-2-methylpropane,CC(C)CBr,78-77-3,"InChI=1S/C4H9Br/c1-4(2)3-5/h4H,3H2,1-2H3",0.2722,0.282,567.2,3.17,567.1999788641444,20,0.89
748,1-bromo-3-methylbutane,CC(C)CCBr,107-82-4,"InChI=1S/C5H11Br/c1-5(2)3-4-6/h5H,3-4H2,1-2H3",0.2672,0.2782,589.86,2.692,589.86,16,0.2
749,1-chloro-4-methylbenzene,Cc1ccc(Cl)cc1,106-43-4,"InChI=1S/C7H7Cl/c1-6-2-4-7(8)5-3-6/h2-5H,1H3",0.2674,0.2904,660.0,2.778,659.9999956442027,108,0.1
750,dodec-1-ene,C=CCCCCCCCCCC,112-41-4,"InChI=1S/C12H24/c1-3-5-7-9-11-12-10-8-6-4-2/h3H,1,4-12H2,2H3",0.2621,0.3005,658.0,1.468,657.9998733121379,74,0.17
754,heptanal,CCCCCCC=O,111-71-7,"InChI=1S/C7H14O/c1-2-3-4-5-6-7-8/h7H,2-6H2,1H3",0.2734,0.2,620.0,2.304,619.9999926031583,47,1.13
759,2-methylhexane,CCCCC(C)C,591-76-4,"InChI=1S/C7H16/c1-4-5-6-7(2)3/h7H,4-6H2,1-3H3",0.2644,0.296,530.4,2.375,530.4000391797363,46,0.11
761,"2,4-dimethylhexane",CCC(C)CC(C)C,589-43-5,"InChI=1S/C8H18/c1-5-8(4)6-7(2)3/h7-8H,5-6H2,1-4H3",0.2478,0.3385,553.0,2.083,553.0000015897849,28,0.32
762,tert-butylbenzene,CC(C)(C)c1ccccc1,98-06-6,"InChI=1S/C10H14/c1-10(2,3)9-7-5-4-6-8-9/h4-8H,1-3H3",0.263,0.3025,660.0,2.11,659.9998834427006,67,0.02
764,thiolane 1-oxide,O=S1CCCC1,1600-44-8,InChI=1S/C4H8OS/c5-6-3-1-2-4-6/h1-4H2,0.3245,0.1041,467.76,4.073,467.7551938862643,4,0.06
765,"benzene-1,2-diol",Oc1ccccc1O,120-80-9,"InChI=1S/C6H6O2/c7-5-3-1-2-4-6(5)8/h1-4,7-8H",0.2554,0.286,770.0,3.425,769.9999994269642,26,0.29
769,"3-methylthiolane 1,1-dioxide",CC1CCS(=O)(=O)C1,872-93-5,"InChI=1S/C5H10O2S/c1-5-2-3-8(6,7)4-5/h5H,2-4H2,1H3",0.2689,0.314,817.0,2.833,817.0,20,0.02
772,"benzene-1,3-diamine",Nc1cccc(N)c1,108-45-2,"InChI=1S/C6H8N2/c7-5-2-1-3-6(8)4-5/h1-4H,7-8H2",0.2146,0.2486,815.0,2.653,815.0020965162148,4,0.06
773,oxane,C1CCOCC1,142-68-7,InChI=1S/C5H10O/c1-2-4-6-5-3-1/h1-5H2,0.2929,0.2928,572.2,3.789,572.1999167694755,296,0.27
774,"2,2,2-trichloroacetic acid",O=C(O)C(Cl)(Cl)Cl,76-03-9,"InChI=1S/C2HCl3O2/c3-2(4,5)1(6)7/h(H,6,7)",0.257,0.3013,685.0,3.236,685.0000051881614,38,0.33
779,2-nitrophenol,O=[N+]([O-])c1ccccc1O,88-75-5,"InChI=1S/C6H5NO3/c8-6-4-2-1-3-5(6)7(9)10/h1-4,8H",0.352,0.4533,795.97,4.04,795.9668034144593,36,0.57
782,butanedinitrile,N#CCCC#N,110-61-2,InChI=1S/C4H4N2/c5-3-1-2-4-6/h1-2H2,0.2226,0.2448,770.0,3.333,770.0,13,0.13
800,nonanoic acid,CCCCCCCCC(=O)O,112-05-0,"InChI=1S/C9H18O2/c1-2-3-4-5-6-7-8-9(10)11/h2-8H2,1H3,(H,10,11)",0.2557,0.2985,712.0,1.786,711.9999171958322,19,0.08
801,"1,2-dichlorobenzene",Clc1ccccc1Cl,95-50-1,InChI=1S/C6H4Cl2/c7-5-3-1-2-4-6(5)8/h1-4H,0.2608,0.3245,729.0,2.849,728.9999973420489,96,0.09
802,3-methylaniline,Cc1cccc(N)c1,108-44-1,"InChI=1S/C7H9N/c1-6-3-2-4-7(8)5-6/h2-5H,8H2,1H3",0.2682,0.2921,709.15,2.993,709.1499276456431,134,0.14
807,2-hydroxybenzaldehyde,O=Cc1ccccc1O,90-02-8,"InChI=1S/C7H6O2/c8-5-6-3-1-2-4-7(6)9/h1-5,9H",0.2548,0.2586,680.0,2.924,680.0,48,0.48
808,2-methoxyphenol,COc1ccccc1O,90-05-1,"InChI=1S/C7H8O2/c1-9-7-5-3-2-4-6(7)8/h2-5,8H,1H3",0.2551,0.2823,697.0,2.833,697.0,92,0.33
809,2-chlorophenol,Oc1ccccc1Cl,95-57-8,"InChI=1S/C6H5ClO/c7-5-3-1-2-4-6(5)8/h1-4,8H",0.2625,0.2635,675.0,3.077,675.0,66,1.33
811,4-chlorophenol,Oc1ccc(Cl)cc1,106-48-9,"InChI=1S/C6H5ClO/c7-5-1-3-6(8)4-2-5/h1-4,8H",0.2614,0.2642,738.0,3.077,738.0,45,1.39
815,"pentane-2,4-dione",CC(=O)CC(C)=O,123-54-6,"InChI=1S/C5H8O2/c1-4(6)3-5(2)7/h3H2,1-2H3",0.2542,0.2968,646.65,3.096,646.65,192,0.36
816,"benzene-1,3-diol",Oc1cccc(O)c1,108-46-3,"InChI=1S/C6H6O2/c7-5-2-1-3-6(8)4-5/h1-4,7-8H",0.2593,0.2726,836.0,3.425,835.9999970128176,24,0.3
822,"penta-1,4-diene",C=CCC=C,591-93-5,"InChI=1S/C5H8/c1-3-5-4-2/h3-4H,1-2,5H2",0.2545,0.3446,478.86,3.611,478.8624098096839,7,0.18
825,"hepta-1,6-diene",C=CCCCC=C,3070-53-9,"InChI=1S/C7H12/c1-3-5-7-6-4-2/h3-4H,1-2,5-7H2",0.2906,0.3615,556.0,2.875,556.0,16,0.03
828,pentanedinitrile,N#CCCCC#N,544-13-8,InChI=1S/C5H6N2/c6-4-2-1-3-5-7/h1-3H2,0.2308,0.2545,782.0,2.841,782.0,48,0.64
834,1-methoxy-2-(2-methoxyethoxy)ethane,COCCOCCOC,111-96-6,"InChI=1S/C6H14O3/c1-7-3-5-9-6-4-8-2/h3-6H2,1-2H3",0.2464,0.2948,608.0,2.222,608.0000014469273,268,0.25
835,tetradecan-1-ol,CCCCCCCCCCCCCCO,112-72-1,"InChI=1S/C14H30O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15/h15H,2-14H2,1H3",0.2617,0.3254,747.0,1.247,746.999574372462,110,0.12
837,heptadecan-1-ol,CCCCCCCCCCCCCCCCCO,1454-85-9,"InChI=1S/C17H36O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18/h18H,2-17H2,1H3",0.2489,0.3306,779.99,0.999,779.9896864123707,10,0.63
838,1-pentoxypentane,CCCCCOCCCCC,693-65-2,"InChI=1S/C10H22O/c1-3-5-7-9-11-10-8-6-4-2/h3-10H2,1-2H3",0.2718,0.3041,627.0,1.686,626.9999978849341,67,0.22
844,cyclopentene,C1=CCCC1,142-29-0,"InChI=1S/C5H8/c1-2-4-5-3-1/h1-2H,3-5H2",0.2745,0.2852,506.89,4.124,506.89248032692547,29,0.06
845,cycloheptene,C1=CCCCCC1,628-92-2,"InChI=1S/C7H12/c1-2-4-6-7-5-3-1/h1-2H,3-7H2",0.2684,0.3184,598.0,2.976,598.0,18,0.28
847,"cyclohexa-1,4-diene",C1=CCC=CC1,628-41-1,"InChI=1S/C6H8/c1-2-4-6-5-3-1/h1-2,5-6H,3-4H2",0.2737,0.2501,569.0,3.61,569.0,17,0.29
853,2-chloroaniline,Nc1ccccc1Cl,95-51-2,"InChI=1S/C6H6ClN/c7-5-3-1-2-4-6(5)8/h1-4H,8H2",0.2646,0.2602,730.0,2.967,729.9997827778512,63,0.33
854,3-chloroaniline,Nc1cccc(Cl)c1,108-42-9,"InChI=1S/C6H6ClN/c7-5-2-1-3-6(8)4-5/h1-4H,8H2",0.2569,0.3085,753.0,2.965,752.9998854875688,33,0.05
856,2-nitroaniline,Nc1ccccc1[N+](=O)[O-],88-74-4,"InChI=1S/C6H6N2O2/c7-5-3-1-2-4-6(5)8(9)10/h1-4H,7H2",0.3023,0.0379,785.3,2.649,785.2964942446694,5,1.84
857,3-nitroaniline,Nc1cccc([N+](=O)[O-])c1,99-09-2,"InChI=1S/C6H6N2O2/c7-5-2-1-3-6(4-5)8(9)10/h1-4H,7H2",0.2378,0.2614,840.0,2.596,839.9981398608952,8,0.22
858,4-nitroaniline,Nc1ccc([N+](=O)[O-])cc1,100-01-6,"InChI=1S/C6H6N2O2/c7-5-1-3-6(4-2-5)8(9)10/h1-4H,7H2",0.1384,0.6413,851.0,2.463,851.0000117597122,4,2.8
884,diethyl oxalate,CCOC(=O)C(=O)OCC,95-92-1,"InChI=1S/C6H10O4/c1-3-9-5(7)6(8)10-4-2/h3-4H2,1-2H3",0.2354,0.2813,618.0,2.212,618.0,97,0.32
887,(4r)-1-methyl-4-prop-1-en-2-ylcyclohexene,C=C(C)C1CC=C(C)CC1,5989-27-5,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,10H,1,5-7H2,2-3H3/t10-/m0/s1",0.2775,0.3093,660.0,2.125,659.9996905985586,115,0.2
893,2-(2-hydroxyethylamino)ethanol,OCCNCCO,111-42-2,"InChI=1S/C4H11NO2/c6-3-1-5-2-4-7/h5-7H,1-4H2",0.2464,0.204,735.98,2.951,735.981833202299,193,0.05
895,methyl pentanoate,CCCCC(=O)OC,624-24-8,"InChI=1S/C6H12O2/c1-3-4-5-6(7)8-2/h3-5H2,1-2H3",0.2543,0.2962,590.0,2.506,589.9999526958316,71,0.05
907,1-bromo-3-nitrobenzene,O=[N+]([O-])c1cccc(Br)c1,585-79-5,InChI=1S/C6H4BrNO2/c7-5-2-1-3-6(4-5)8(9)10/h1-4H,0.2925,0.321,791.62,2.911,791.6172245476318,14,0.06
908,1-bromo-4-nitrobenzene,O=[N+]([O-])c1ccc(Br)cc1,586-78-7,InChI=1S/C6H4BrNO2/c7-5-1-3-6(4-2-5)8(9)10/h1-4H,0.2911,0.3236,791.62,2.911,791.6172245476318,4,0.03
909,bromo(trifluoro)methane,FC(F)(F)Br,75-63-8,"InChI=1S/CBrF3/c2-1(3,4)5",0.2952,0.2023,340.06,5.0,340.0600000517117,14,0.7
910,"1,1-difluoroethane",CC(F)F,75-37-6,"InChI=1S/C2H4F2/c1-2(3)4/h2H,1H3",0.2665,0.2618,386.5,5.618,386.49999994186976,59,0.53
912,ethanethiol,CCS,75-08-1,"InChI=1S/C2H6S/c1-2-3/h3H,2H2,1H3",0.2652,0.2821,498.7,4.808,498.7000028860602,24,0.17
913,"1,1,1-trichloro-2,2,2-trifluoroethane",FC(F)(F)C(Cl)(Cl)Cl,354-58-5,"InChI=1S/C2Cl3F3/c3-1(4,5)2(6,7)8",0.2867,0.2456,483.0,3.115,482.9999855007076,34,0.22
917,butan-2-amine,CCC(C)N,13952-84-6,"InChI=1S/C4H11N/c1-3-4(2)5/h4H,3,5H2,1-2H3",0.2498,0.2494,511.0,3.226,511.00004551962564,27,0.1
919,2-chlorobutane,CCC(C)Cl,78-86-4,"InChI=1S/C4H9Cl/c1-3-4(2)5/h4H,3H2,1-2H3",0.2669,0.2685,518.6,3.279,518.6007370893957,97,0.08
924,anthracene,c1ccc2cc3ccccc3cc2c1,120-12-7,InChI=1S/C14H10/c1-2-6-12-10-14-8-4-3-7-13(14)9-11(12)5-1/h1-10H,0.2543,0.2605,873.1,1.805,873.099996133825,43,0.23
935,octan-2-ol,CCCCCCC(C)O,123-96-6,"InChI=1S/C8H18O/c1-3-4-5-6-7-8(2)9/h8-9H,3-7H2,1-2H3",0.248,0.2599,629.6,1.927,629.6000041501081,98,0.12
944,"2,4-dimethylaniline",Cc1ccc(N)c(C)c1,95-68-1,"InChI=1S/C8H11N/c1-6-3-4-8(9)7(2)5-6/h3-5H,9H2,1-2H3",0.2573,0.2765,714.0,2.488,713.9999452385476,31,1.0
945,"n,n-dibutylbutan-1-amine",CCCCN(CCCC)CCCC,102-82-9,"InChI=1S/C12H27N/c1-4-7-10-13(11-8-5-2)12-9-6-3/h4-12H2,1-3H3",0.2645,0.2822,644.0,1.368,643.9999949933717,105,0.11
951,oxepan-2-one,O=C1CCCCCO1,502-44-3,InChI=1S/C6H10O2/c7-6-4-2-1-3-5-8-6/h1-5H2,0.2488,0.3245,771.0,2.841,771.0,23,1.26
955,butanenitrile,CCCC#N,109-74-0,"InChI=1S/C4H7N/c1-2-3-4-5/h2-3H2,1H3",0.2524,0.3094,585.4,3.774,585.3997148341041,163,0.14
956,"2-chloro-1,1,1,2-tetrafluoroethane",FC(Cl)C(F)(F)F,2837-89-0,"InChI=1S/C2HClF4/c3-1(4)2(5,6)7/h1H",0.2807,0.2364,395.35,4.07,395.35000037203423,49,1.06
966,n-methylcyclohexanamine,CNC1CCCCC1,100-60-7,"InChI=1S/C7H15N/c1-8-7-5-3-2-4-6-7/h7-8H,2-6H2,1H3",0.2915,0.183,622.0,2.545,622.0,12,0.62
975,octan-2-one,CCCCCCC(C)=O,111-13-7,"InChI=1S/C8H16O/c1-3-4-5-6-7-8(2)9/h3-7H2,1-2H3",0.2482,0.3003,632.7,2.012,632.699028256948,128,0.2
976,2-methylpentan-1-ol,CCCC(C)CO,105-30-6,"InChI=1S/C6H14O/c1-3-4-6(2)5-7/h6-7H,3-5H2,1-2H3",0.249,0.2164,582.0,2.439,582.0000014347693,73,0.16
977,diiodomethane,ICI,75-11-6,InChI=1S/CH2I2/c2-1-3/h1H2,0.2497,0.267,747.0,3.676,747.0,38,0.11
978,"n,n-dipropylpropan-1-amine",CCCN(CCC)CCC,102-69-2,"InChI=1S/C9H21N/c1-4-7-10(8-5-2)9-6-3/h4-9H2,1-3H3",0.2629,0.3218,637.9,1.767,637.8998700868556,53,0.14
1000,2-[bis(2-hydroxyethyl)amino]ethanol,OCCN(CCO)CCO,102-71-6,"InChI=1S/C6H15NO3/c8-4-1-7(2-5-9)3-6-10/h8-10H,1-6H2",0.2502,0.2033,787.0,2.138,786.999724738477,108,0.12
1004,dimethyl sulfate,COS(=O)(=O)OC,77-78-1,"InChI=1S/C2H6O4S/c1-5-7(3,4)6-2/h1-2H3",0.2626,0.327,716.0,3.413,716.0,42,1.49
1005,2-methoxyaniline,COc1ccccc1N,90-04-0,"InChI=1S/C7H9NO/c1-9-7-5-3-2-4-6(7)8/h2-5H,8H2,1H3",0.2529,0.2828,728.0,2.717,728.0000024849754,90,0.69
1007,butanedioic acid,O=C(O)CCC(=O)O,110-15-6,"InChI=1S/C4H6O4/c5-3(6)1-2-4(7)8/h1-2H2,(H,5,6)(H,7,8)",0.2537,0.1921,806.0,3.155,806.0000260521687,7,0.65
1008,4-ethoxyaniline,CCOc1ccc(N)cc1,156-43-4,"InChI=1S/C8H11NO/c1-2-10-8-5-3-7(9)4-6-8/h3-6H,2,9H2,1H3",0.2423,0.2751,754.0,2.242,754.0,9,0.1
1009,2-bromo-2-methylpropane,CC(C)(C)Br,507-19-7,"InChI=1S/C4H9Br/c1-4(2,3)5/h1-3H3",0.2741,0.3092,541.05,3.224,541.0497774396255,5,0.01
1010,2-methoxy-4-prop-2-enylphenol,C=CCc1ccc(O)c(OC)c1,97-53-0,"InChI=1S/C10H12O2/c1-3-4-8-5-6-9(11)10(7-8)12-2/h3,5-7,11H,1,4H2,2H3",0.2531,0.2953,740.6,1.984,740.6000024476741,173,0.31
1011,2-ethylpyridine,CCc1ccccn1,100-71-0,"InChI=1S/C7H9N/c1-2-7-5-3-4-6-8-7/h3-6H,2H2,1H3",0.2501,0.2664,634.0,2.688,634.0000026060881,4,0.12
1013,tetrafluoromethane,FC(F)(F)F,75-73-0,"InChI=1S/CF4/c2-1(3,4)5",0.2773,0.3117,227.54,7.143,227.5399999889431,120,0.53
1022,"2,6,10,15,19,23-hexamethyltetracosane",CC(C)CCCC(C)CCCC(C)CCCCC(C)CCCC(C)CCCC(C)C,111-01-3,"InChI=1S/C30H62/c1-25(2)15-11-19-29(7)23-13-21-27(5)17-9-10-18-28(6)22-14-24-30(8)20-12-16-26(3)4/h25-30H,9-24H2,1-8H3",0.246,0.3678,863.0,0.573,862.9950263192751,191,0.09
1023,2-phenylacetonitrile,N#CCc1ccccc1,140-29-4,"InChI=1S/C8H7N/c9-7-6-8-4-2-1-3-5-8/h1-5H,6H2",0.2441,0.2868,745.0,2.558,744.9997207998938,67,0.17
1030,(e)-hex-3-ene,CCC=CCC,13269-52-8,"InChI=1S/C6H12/c1-3-5-6-4-2/h5-6H,3-4H2,1-2H3/b6-5+",0.2627,0.2905,507.0,2.843,507.0036528625379,23,0.01
1038,ethoxymethoxyethane,CCOCOCC,462-95-3,"InChI=1S/C5H12O2/c1-3-6-5-7-4-2/h3-5H2,1-2H3",0.258,0.2725,524.0,2.703,524.0000087583014,42,1.16
1039,"1,1-diethoxyethane",CCOC(C)OCC,105-57-7,"InChI=1S/C6H14O2/c1-4-7-6(3)8-5-2/h6H,4-5H2,1-3H3",0.2735,0.2891,540.0,2.488,539.9997500937503,39,0.12
1041,1-nitrobutane,CCCC[N+](=O)[O-],627-05-4,"InChI=1S/C4H9NO2/c1-2-3-4-5(6)7/h2-4H2,1H3",0.2505,0.2669,623.0,2.933,623.0000017456682,53,1.85
1048,"2,2,2-trichloroacetaldehyde",O=CC(Cl)(Cl)Cl,75-87-6,"InChI=1S/C2HCl3O/c3-2(4,5)1-6/h1H",0.2651,0.2802,565.0,3.472,565.0,27,0.18
1050,methane,C,74-82-8,InChI=1S/CH4/h1H4,0.2915,0.2839,190.56,10.101,190.5600027242475,56,0.26
1051,molecular oxygen,O=O,7782-44-7,InChI=1S/O2/c1-2,0.2874,0.295,154.59,13.613,154.5922342740853,53,0.32
1052,ethene,C=C,74-85-1,InChI=1S/C2H4/c1-2/h1-2H2,0.2827,0.2992,282.5,7.752,282.4999999732356,132,0.13
1053,ethane,CC,74-84-0,InChI=1S/C2H6/c1-2/h1-2H3,0.281,0.2913,305.42,6.873,305.4222221343947,115,0.27
1054,prop-1-ene,C=CC,115-07-1,"InChI=1S/C3H6/c1-3-2/h3H,1H2,2H3",0.2745,0.3056,365.2,5.525,365.19999998359896,131,0.46
1055,molecular nitrogen,N#N,7727-37-9,InChI=1S/N2/c1-2,0.2869,0.291,126.19,11.173,126.19328236818211,35,0.1
1056,carbon monoxide,[C-]#[O+],630-08-0,InChI=1S/CO/c1-2,0.2872,0.3114,134.45,11.1,134.44999962295051,20,0.19
1057,argon,[Ar],7440-37-1,InChI=1S/Ar,0.2566,0.2058,150.76,11.221,150.7648412005132,13,0.2
1058,molecular chlorine,ClCl,7782-50-5,InChI=1S/Cl2/c1-2,0.2707,0.3066,416.93,8.065,416.93263285410757,23,0.69
1059,krypton,[Kr],7439-90-9,InChI=1S/Kr,0.2779,0.3322,209.36,10.967,209.3612032780796,6,0.09
1061,xenon,[Xe],7440-63-3,InChI=1S/Xe,0.3076,0.2104,289.74,8.474,289.7399965322985,12,1.27
1062,molecular hydrogen,[HH],1333-74-0,InChI=1S/H2/h1H,0.3542,0.238,33.18,15.385,33.1800079693601,95,0.23
1063,acetylene,C#C,74-86-2,InChI=1S/C2H2/c1-2/h1-2H,0.2747,0.2881,308.4,8.929,308.3999997395348,10,0.05
1064,sulfane,S,7783-06-4,InChI=1S/H2S/h1H2,0.2821,0.2578,372.8,10.152,372.8000207576468,51,0.64
1069,trichloro(sulfanylidene)-lambda5-phosphane,S=P(Cl)(Cl)Cl,3982-91-0,"InChI=1S/Cl3PS/c1-4(2,3)5",0.2716,0.3303,638.82,3.338,638.82,22,0.32
1071,"1,1,1-trifluoroethane",CC(F)(F)F,420-46-2,"InChI=1S/C2H3F3/c1-2(3,4)5/h1H3",0.302,0.1476,346.25,5.155,346.2499999972518,24,2.0
1072,fluoroform,FC(F)F,75-46-7,InChI=1S/CHF3/c2-1(3)4/h1H,0.267,0.2743,299.1,7.576,299.0999999984621,83,1.32
1074,benzyl benzoate,O=C(OCc1ccccc1)c1ccccc1,120-51-4,"InChI=1S/C14H12O2/c15-14(13-9-5-2-6-10-13)16-11-12-7-3-1-4-8-12/h1-10H,11H2",0.2307,0.2801,825.0,1.441,824.9999891470144,43,0.26
1083,"octa-1,7-diene",C=CCCCCC=C,3710-30-3,"InChI=1S/C8H14/c1-3-5-7-8-6-4-2/h3-4H,1-2,5-8H2",0.3106,0.3912,586.0,2.709,586.0,23,0.05
1084,"(3e)-hexa-1,3,5-triene",C=CC=CC=C,2235-12-3,"InChI=1S/C6H8/c1-3-5-6-4-2/h3-6H,1-2H2",0.2886,0.1906,514.38,3.19,514.38449,13,0.32
1085,"2,2,2-trifluoroethanol",OCC(F)(F)F,75-89-8,"InChI=1S/C2H3F3O/c3-2(4,5)1-6/h6H,1H2",0.2687,0.2242,498.5,4.739,498.50000311536866,168,0.28
1086,heptan-3-one,CCCCC(=O)CC,106-35-4,"InChI=1S/C7H14O/c1-3-5-6-7(8)4-2/h3-6H2,1-2H3",0.2567,0.2738,602.01,2.309,602.0116096800282,32,0.07
1087,(z)-hex-3-ene,CCC=CCC,7642-09-3,"InChI=1S/C6H12/c1-3-5-6-4-2/h5-6H,3-4H2,1-2H3/b6-5-",0.2658,0.28,509.11,2.849,509.1055390484693,6,0.01
1089,"2,2-dimethylpentane",CCCC(C)(C)C,590-35-2,"InChI=1S/C7H16/c1-5-6-7(2,3)4/h5-6H2,1-4H3",0.2725,0.3019,520.6,2.445,520.5999871763578,89,0.18
1092,2-bromobutane,CCC(C)Br,78-76-2,"InChI=1S/C4H9Br/c1-3-4(2)5/h4H,3H2,1-2H3",0.2615,0.2994,567.0,3.125,567.0,21,0.12
1094,1-chlorododecane,CCCCCCCCCCCCCl,112-52-7,"InChI=1S/C12H25Cl/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-12H2,1H3",0.2593,0.3005,711.02,1.34,711.0212025716229,13,0.04
1096,1-bromododecane,CCCCCCCCCCCCBr,143-15-7,"InChI=1S/C12H25Br/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-12H2,1H3",0.2573,0.2963,727.89,1.299,727.8949706695747,80,0.2
1097,1-bromohexadecane,CCCCCCCCCCCCCCCCBr,112-82-3,"InChI=1S/C16H33Br/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17/h2-16H2,1H3",0.2534,0.3191,773.66,1.007,773.66,16,0.08
1098,tert-butyl acetate,CC(=O)OC(C)(C)C,540-88-5,"InChI=1S/C6H12O2/c1-5(7)8-6(2,3)4/h1-4H3",0.267,0.272,545.0,2.556,544.9998838791082,27,0.1
1111,"n,n-dioctyloctan-1-amine",CCCCCCCCN(CCCCCCCC)CCCCCCCC,1116-76-3,"InChI=1S/C24H51N/c1-4-7-10-13-16-19-22-25(23-20-17-14-11-8-5-2)24-21-18-15-12-9-6-3/h4-24H2,1-3H3",0.2599,0.347,782.0,0.73,782.0,26,0.11
1133,"1,4-dichlorobutane",ClCCCCCl,110-56-5,InChI=1S/C4H8Cl2/c5-3-1-2-4-6/h1-4H2,0.2613,0.294,646.7,2.915,646.6986218757012,100,0.12
1139,n-methylpropanamide,CCC(O)=NC,1187-58-2,"InChI=1S/C4H9NO/c1-3-4(6)5-2/h3H2,1-2H3,(H,5,6)",0.258,0.2076,579.88,3.328,579.87617,15,0.03
1140,n-ethylacetamide,CCN=C(C)O,625-50-3,"InChI=1S/C4H9NO/c1-3-5-4(2)6/h3H2,1-2H3,(H,5,6)",0.2917,0.0846,579.88,3.328,579.87617,5,0.27
1141,"n,n-dimethylpropanamide",CCC(=O)N(C)C,758-96-3,"InChI=1S/C5H11NO/c1-4-5(7)6(2)3/h4H2,1-3H3",0.265,0.2127,557.18,2.946,557.184,27,0.06
1142,"butane-1,3-diol",CC(O)CCO,107-88-0,"InChI=1S/C4H10O2/c1-4(6)2-3-5/h4-6H,2-3H2,1H3",0.2502,0.2116,676.01,3.264,676.0129792045451,110,0.1
1143,bromocyclohexane,BrC1CCCCC1,108-85-0,"InChI=1S/C6H11Br/c7-6-4-2-1-3-5-6/h6H,1-5H2",0.2758,0.2671,648.98,2.729,648.98302,14,0.25
1144,pentanenitrile,CCCCC#N,110-59-8,"InChI=1S/C5H9N/c1-2-3-4-5-6/h2-4H2,1H3",0.2544,0.3015,610.3,3.125,610.2999673979202,107,0.14
1145,tributyl phosphate,CCCCOP(=O)(OCCCC)OCCCC,126-73-8,"InChI=1S/C12H27O4P/c1-4-7-10-14-17(13,15-11-8-5-2)16-12-9-6-3/h4-12H2,1-3H3",0.2367,0.3101,716.7,1.079,716.7,282,0.2
1146,octan-1-amine,CCCCCCCCN,111-86-4,"InChI=1S/C8H19N/c1-2-3-4-5-6-7-8-9/h2-9H2,1H3",0.2429,0.3209,627.0,1.908,627.0000646753188,19,0.28
1147,decan-1-amine,CCCCCCCCCCN,2016-57-1,"InChI=1S/C10H23N/c1-2-3-4-5-6-7-8-9-10-11/h2-11H2,1H3",0.2451,0.3367,663.0,1.59,663.0,5,0.07
1149,methylsulfanylmethane,CSC,75-18-3,InChI=1S/C2H6S/c1-3-2/h1-2H3,0.2737,0.2707,503.03,4.909,503.0334327501016,20,0.11
1157,difluoromethane,FCF,75-10-5,InChI=1S/CH2F2/c2-1-3/h1H2,0.2501,0.2981,351.55,8.264,351.5499999989877,92,0.97
1158,bromo(chloro)methane,ClCBr,74-97-5,InChI=1S/CH2BrCl/c2-1-3/h1H2,0.2497,0.2922,558.0,4.902,557.9999853806398,40,0.13
1159,pyrrolidin-2-one,OC1=NCCC1,616-45-5,"InChI=1S/C4H7NO/c6-4-2-1-3-5-4/h1-3H2,(H,5,6)",0.2416,0.3024,799.0,3.788,799.0000979902933,127,0.18
1163,"2,4-diisocyanato-1-methylbenzene",Cc1ccc(N=C=O)cc1N=C=O,584-84-9,"InChI=1S/C9H6N2O2/c1-7-2-3-8(10-5-12)4-9(7)11-6-13/h2-4H,1H3",0.2659,0.3424,745.2,2.295,745.1976350424269,12,0.13
1167,4-methylaniline,Cc1ccc(N)cc1,106-49-0,"InChI=1S/C7H9N/c1-6-2-4-7(8)5-3-6/h2-5H,8H2,1H3",0.2608,0.3259,716.79,2.973,716.7878261801385,92,1.02
1168,"1,2-dihydroacenaphthylene",c1cc2c3c(cccc3c1)CC2,83-32-9,"InChI=1S/C12H10/c1-3-9-4-2-6-11-8-7-10(5-1)12(9)11/h1-6H,7-8H2",0.2205,0.2403,803.15,1.808,803.15,18,0.12
1171,diethoxymethoxyethane,CCOC(OCC)OCC,122-51-0,"InChI=1S/C7H16O3/c1-4-8-7(9-5-2)10-6-3/h7H,4-6H2,1-3H3",0.2599,0.3232,585.0,2.066,585.0,68,0.8
1174,1-iodopentane,CCCCCI,628-17-1,"InChI=1S/C5H11I/c1-2-3-4-5-6/h2-5H2,1H3",0.3132,0.3109,601.41,2.99,601.41,31,0.46
1183,diethyl propanedioate,CCOC(=O)CC(=O)OCC,105-53-3,"InChI=1S/C7H12O4/c1-3-10-6(8)5-7(9)11-4-2/h3-5H2,1-2H3",0.2596,0.3004,653.0,2.132,653.0,78,0.11
1184,diethyl butanedioate,CCOC(=O)CCC(=O)OCC,123-25-1,"InChI=1S/C8H14O4/c1-3-11-7(9)5-6-8(10)12-4-2/h3-6H2,1-2H3",0.235,0.2953,664.99,1.763,664.9903838565325,115,0.09
1185,dimethyl pentanedioate,COC(=O)CCCC(=O)OC,1119-40-0,"InChI=1S/C7H12O4/c1-10-6(8)4-3-5-7(9)11-2/h3-5H2,1-2H3",0.2443,0.2727,682.0,2.024,682.0,40,0.34
1186,diethyl pentanedioate,CCOC(=O)CCCC(=O)OCC,818-38-2,"InChI=1S/C9H16O4/c1-3-12-8(10)6-5-7-9(11)13-4-2/h3-7H2,1-2H3",0.2526,0.3019,698.44,1.691,698.44123,14,0.07
1188,diethyl decanedioate,CCOC(=O)CCCCCCCCC(=O)OCC,110-40-7,"InChI=1S/C14H26O4/c1-3-17-13(15)11-9-7-5-6-8-10-12-14(16)18-4-2/h3-12H2,1-2H3",0.2719,0.2324,807.35,1.147,807.34682,41,0.73
1189,1-chloronaphthalene,Clc1cccc2ccccc12,90-13-1,InChI=1S/C10H7Cl/c11-10-7-3-5-8-4-1-2-6-9(8)10/h1-7H,0.2749,0.2468,785.0,2.304,785.0,29,0.66
1191,"n,n-dimethylnitrous amide",CN(C)N=O,62-75-9,InChI=1S/C2H6N2O/c1-4(2)3-5/h1-2H3,0.2289,0.2818,661.0,3.891,661.0,44,0.15
1193,trichloro(fluoro)methane,FC(Cl)(Cl)Cl,75-69-4,"InChI=1S/CCl3F/c2-1(3,4)5",0.2687,0.2942,471.1,4.032,471.1000002650937,54,0.06
1203,1-bromohexane,CCCCCCBr,111-25-1,"InChI=1S/C6H13Br/c1-2-3-4-5-6-7/h2-6H2,1H3",0.2605,0.2807,623.86,2.307,623.86,43,0.11
1206,"3,4-dimethylphenol",Cc1ccc(O)cc1C,95-65-8,"InChI=1S/C8H10O/c1-6-3-4-8(9)5-7(6)2/h3-5,9H,1-2H3",0.2645,0.2362,729.8,2.577,729.8020328694162,31,0.49
1207,"1,3-dichlorobenzene",Clc1cccc(Cl)c1,541-73-1,InChI=1S/C6H4Cl2/c7-5-2-1-3-6(8)4-5/h1-4H,0.265,0.2991,685.7,2.849,685.6999336844169,92,0.15
1211,"1,4-diphenylbenzene",c1ccc(-c2ccc(-c3ccccc3)cc2)cc1,92-94-4,InChI=1S/C18H14/c1-3-7-15(8-4-1)17-11-13-18(14-12-17)16-9-5-2-6-10-16/h1-14H,0.2397,0.3148,908.0,1.372,908.000014974173,18,1.03
1212,2-methylpropylbenzene,CC(C)Cc1ccccc1,538-93-2,"InChI=1S/C10H14/c1-9(2)8-10-6-4-3-5-7-10/h3-7,9H,8H2,1-2H3",0.2555,0.2961,650.12,2.029,650.1165098707603,36,0.06
1219,"1,1,1,2,2,2-hexafluoroethane",FC(F)(F)C(F)(F)F,76-16-4,"InChI=1S/C2F6/c3-1(4,5)2(6,7)8",0.2624,0.2859,292.8,4.365,292.8000313978461,13,0.24
1222,morpholine-4-carbaldehyde,O=CN1CCOCC1,4394-85-8,"InChI=1S/C5H9NO2/c7-5-6-1-3-8-4-2-6/h5H,1-4H2",0.2613,0.2255,762.0,2.985,762.0000056284498,57,0.94
1223,"1,1,1,2,2-pentafluoroethane",FC(F)C(F)(F)F,354-33-6,"InChI=1S/C2HF5/c3-1(4)2(5,6)7/h1H",0.2622,0.2851,339.17,4.733,339.17000548653397,9,0.1
1224,benzoyl chloride,O=C(Cl)c1ccccc1,98-88-4,InChI=1S/C7H5ClO/c8-7(9)6-4-2-1-3-5-6/h1-5H,0.2583,0.2959,697.0,2.725,697.0,12,0.08
1228,"1-methyl-4-propan-2-ylcyclohexa-1,3-diene",CC1=CC=C(C(C)C)CC1,99-86-5,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,6,8H,5,7H2,1-3H3",0.2726,0.2697,649.0,2.045,649.0,18,0.62
1234,bromo(difluoro)methane,FC(F)Br,1511-62-2,InChI=1S/CHBrF2/c2-1(3)4/h1H,0.1328,0.7987,412.0,5.988,411.9999985071722,4,0.3
1241,"3,3-dimethylpentane",CCC(C)(C)CC,562-49-2,"InChI=1S/C7H16/c1-5-7(3,4)6-2/h5-6H2,1-4H3",0.257,0.3226,536.36,2.415,536.3631239267589,19,0.26
1248,dimethyl hexanedioate,COC(=O)CCCCC(=O)OC,627-93-0,"InChI=1S/C8H14O4/c1-11-7(9)5-3-4-6-8(10)12-2/h3-6H2,1-2H3",0.2363,0.2906,692.0,1.783,692.0,127,0.04
1249,ethyl octadecanoate,CCCCCCCCCCCCCCCCCC(=O)OCC,111-61-5,"InChI=1S/C20H40O2/c1-3-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20(21)22-4-2/h3-19H2,1-2H3",0.2747,0.3634,781.54,0.926,781.5399825844404,57,0.21
1250,pentan-1-amine,CCCCCN,110-58-7,"InChI=1S/C5H13N/c1-2-3-4-5-6/h2-6H2,1H3",0.2595,0.2749,555.0,2.89,555.0,49,0.15
1259,(methyldisulfanyl)methane,CSSC,624-92-0,InChI=1S/C2H6S2/c1-3-4-2/h1-2H3,0.2783,0.3123,615.0,3.968,614.9999934189242,36,0.07
1262,n-ethylaniline,CCNc1ccccc1,103-69-5,"InChI=1S/C8H11N/c1-2-9-8-6-4-3-5-7-8/h3-7,9H,2H2,1H3",0.2565,0.2942,700.0,2.488,699.9999744145925,92,0.13
1263,phenylmethanamine,NCc1ccccc1,100-46-9,"InChI=1S/C7H9N/c8-6-7-4-2-1-3-5-7/h1-5H,6,8H2",0.2413,0.2589,684.0,2.681,684.0000062197979,111,0.25
1266,"1,2-diethoxyethane",CCOCCOCC,629-14-1,"InChI=1S/C6H14O2/c1-3-7-5-6-8-4-2/h3-6H2,1-2H3",0.259,0.2372,542.0,2.315,542.0000980801021,35,0.3
1267,n-[bis(dimethylamino)phosphoryl]-n-methylmethanamine,CN(C)P(=O)(N(C)C)N(C)C,680-31-9,"InChI=1S/C6H18N3OP/c1-7(2)11(10,8(3)4)9(5)6/h1-6H3",0.3176,0.176,516.16,2.125,516.1591234156294,40,0.09
1270,1-chloropentane,CCCCCCl,543-59-9,"InChI=1S/C5H11Cl/c1-2-3-4-5-6/h2-5H2,1H3",0.2608,0.2818,568.0,2.77,568.0000230172742,137,0.3
1273,dotriacontane,CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC,544-85-4,"InChI=1S/C32H66/c1-3-5-7-9-11-13-15-17-19-21-23-25-27-29-31-32-30-28-26-24-22-20-18-16-14-12-10-8-6-4-2/h3-32H2,1-2H3",0.2472,0.3442,855.0,0.537,854.9998336135537,48,0.12
1284,2-[2-[2-(2-hydroxyethoxy)ethoxy]ethoxy]ethanol,OCCOCCOCCOCCO,112-60-7,"InChI=1S/C8H18O5/c9-1-3-11-5-7-13-8-6-12-4-2-10/h9-10H,1-8H2",0.2602,0.2839,800.0,1.773,799.9986772743953,171,0.15
1291,helium,[He],7440-59-7,InChI=1S/He,0.4415,0.1752,5.21,17.339,5.211247810883257,193,1.24
1292,neon,[Ne],7440-01-9,InChI=1S/Ne,0.3106,0.2619,44.4,23.981,44.4,4,0.02
1294,1-chloro-4-nitrobenzene,O=[N+]([O-])c1ccc(Cl)cc1,100-00-5,InChI=1S/C6H4ClNO2/c7-5-1-3-6(4-2-5)8(9)10/h1-4H,0.2293,0.2298,751.0,2.315,751.0,17,0.11
1295,1-chloro-3-nitrobenzene,O=[N+]([O-])c1cccc(Cl)c1,121-73-3,InChI=1S/C6H4ClNO2/c7-5-2-1-3-6(4-5)8(9)10/h1-4H,0.2209,0.262,742.0,2.315,742.0,47,1.61
1296,1-chloro-2-nitrobenzene,O=[N+]([O-])c1ccccc1Cl,88-73-3,InChI=1S/C6H4ClNO2/c7-5-3-1-2-4-6(5)8(9)10/h1-4H,0.2228,0.257,757.0,2.315,757.0,19,0.09
1299,sulfur dioxide,O=S=O,7446-09-5,InChI=1S/O2S/c1-3-2,0.263,0.2823,430.8,8.197,430.7999414125491,6,0.02
1300,undecan-2-one,CCCCCCCCCC(C)=O,112-12-9,"InChI=1S/C11H22O/c1-3-4-5-6-7-8-9-10-11(2)12/h3-10H2,1-2H3",0.2539,0.2864,678.27,1.511,678.270288262039,9,0.04
1303,triethyl phosphate,CCOP(=O)(OCC)OCC,78-40-0,"InChI=1S/C6H15O4P/c1-4-8-11(7,9-5-2)10-6-3/h4-6H2,1-3H3",0.232,0.3407,757.0,1.706,757.0,51,0.18
1305,trimethyl phosphate,COP(=O)(OC)OC,512-56-1,"InChI=1S/C3H9O4P/c1-5-8(4,6-2)7-3/h1-3H3",0.3369,0.4226,729.0,3.61,729.0,26,0.36
1308,docosan-1-ol,CCCCCCCCCCCCCCCCCCCCCCO,661-19-8,"InChI=1S/C22H46O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20-21-22-23/h23H,2-22H2,1H3",0.2474,0.3844,811.61,0.8,811.6098167677146,12,0.01
1311,2-ethylbutan-1-ol,CCC(CC)CO,97-95-0,"InChI=1S/C6H14O/c1-3-6(4-2)5-7/h6-7H,3-5H2,1-2H3",0.2703,0.253,583.27,2.728,583.2695079602457,118,0.56
1316,cycloheptanone,O=C1CCCCCC1,502-42-1,InChI=1S/C7H12O/c8-7-5-3-1-2-4-6-7/h1-6H2,0.2658,0.3075,689.46,2.774,689.45715,25,0.08
1317,cyclooctanone,O=C1CCCCCCC1,502-49-8,InChI=1S/C8H14O/c9-8-6-4-2-1-3-5-7-8/h1-7H2,0.2685,0.3063,722.01,2.448,722.00684,9,0.01
1325,"2,2-dimethylpropanenitrile",CC(C)(C)C#N,630-18-2,"InChI=1S/C5H9N/c1-5(2,3)4-6/h1-3H3",0.2483,0.3134,565.78,3.026,565.78,6,0.03
1328,1h-pyrrole,c1cc[nH]c1,109-97-7,InChI=1S/C4H5N/c1-2-4-5-3-1/h1-5H,0.2654,0.2643,640.0,4.673,639.9999896932785,38,0.17
1329,2-methyl-1-oxidopyridin-1-ium,Cc1cccc[n+]1[O-],931-19-1,"InChI=1S/C6H7NO/c1-6-4-2-3-5-7(6)8/h2-5H,1H3",0.2995,0.1001,505.06,3.431,505.0615683277627,4,0.12
1335,octanenitrile,CCCCCCCC#N,124-12-9,"InChI=1S/C8H15N/c1-2-3-4-5-6-7-8-9/h2-7H2,1H3",0.2493,0.2959,674.4,2.01,674.3995847505756,8,0.01
1337,1-phenylpropan-2-ol,CC(O)Cc1ccccc1,698-87-3,"InChI=1S/C9H12O/c1-8(10)7-9-5-3-2-4-6-9/h2-6,8,10H,7H2,1H3",0.2569,0.2741,678.0,2.273,678.0,16,0.31
1339,iodane,I,10034-85-2,InChI=1S/HI/h1H,0.2694,0.3552,424.0,8.203,423.99995237944535,15,0.22
1340,iodobenzene,Ic1ccccc1,591-50-4,InChI=1S/C6H5I/c7-6-4-2-1-3-5-6/h1-5H,0.262,0.2959,721.15,2.849,721.1499782757338,78,0.12
1341,1-bromooctane,CCCCCCCCBr,111-83-1,"InChI=1S/C8H17Br/c1-2-3-4-5-6-7-8-9/h2-8H2,1H3",0.2586,0.287,665.09,1.833,665.09,32,0.08
1342,1-iodooctane,CCCCCCCCI,629-27-6,"InChI=1S/C8H17I/c1-2-3-4-5-6-7-8-9/h2-8H2,1H3",0.296,0.3003,665.98,1.99,665.98,16,0.1
1347,"1,1,1,2,2,3,3,3-octafluoropropane",FC(F)(F)C(F)(F)C(F)(F)F,76-19-7,"InChI=1S/C3F8/c4-1(5,2(6,7)8)3(9,10)11",0.2475,0.3518,345.08,3.344,345.0821498354923,20,0.47
1353,4-methoxybenzaldehyde,COc1ccc(C=O)cc1,123-11-5,"InChI=1S/C8H8O2/c1-10-8-4-2-7(6-9)3-5-8/h2-6H,1H3",0.3011,0.2091,630.26,2.886,630.2612582977849,31,0.52
1359,nitric oxide,[N]=O,10102-43-9,InChI=1S/NO/c1-2,0.2276,0.4717,180.15,17.241,180.14997590726338,11,0.84
1361,"1,1,1,3,3,3-hexafluoropropan-2-one",O=C(C(F)(F)F)C(F)(F)F,684-16-2,"InChI=1S/C3F6O/c4-2(5,6)1(10)3(7,8)9",0.2488,0.2463,357.2,3.257,357.1999757106236,16,0.16
1362,sulfanylidenemethanone,O=C=S,463-58-1,InChI=1S/COS/c2-1-3,0.3034,0.1746,375.0,7.143,375.0000020634754,14,1.55
1365,3-phenylpropan-1-ol,OCCCc1ccccc1,122-97-4,"InChI=1S/C9H12O/c10-8-4-7-9-5-2-1-3-6-9/h1-3,5-6,10H,4,7-8H2",0.2573,0.2297,694.0,2.222,694.0000109834759,24,0.43
1366,butan-2-yl acetate,CCC(C)OC(C)=O,105-46-4,"InChI=1S/C6H12O2/c1-4-5(2)8-6(3)7/h5H,4H2,1-3H3",0.2618,0.3136,571.1,2.577,571.0999901336908,43,0.14
1367,phenyl acetate,CC(=O)Oc1ccccc1,122-79-2,"InChI=1S/C8H8O2/c1-7(9)10-8-5-3-2-4-6-8/h2-6H,1H3",0.2506,0.3304,686.0,2.519,685.9999969823199,20,0.8
1368,ethyl carbonochloridate,CCOC(=O)Cl,541-41-3,"InChI=1S/C3H5ClO2/c1-2-6-3(4)5/h2H2,1H3",0.2608,0.2817,508.0,3.65,508.00000052342153,31,0.85
1370,"ethyl 2,2-dichloroacetate",CCOC(=O)C(Cl)Cl,535-15-9,"InChI=1S/C4H6Cl2O2/c1-2-8-4(7)3(5)6/h3H,2H2,1H3",0.2598,0.2802,619.25,2.649,619.25128,8,0.01
1378,ethyl 2-chloroacetate,CCOC(=O)CCl,105-39-5,"InChI=1S/C4H7ClO2/c1-2-7-4(6)3-5/h2-3H2,1H3",0.2414,0.3585,618.0,3.058,618.0,43,0.69
1383,1-bromo-2-methylbenzene,Cc1ccccc1Br,95-46-5,"InChI=1S/C7H7Br/c1-6-4-2-3-5-7(6)8/h2-5H,1H3",0.2643,0.274,699.0,2.639,699.0,13,0.38
1385,1-bromo-4-methylbenzene,Cc1ccc(Br)cc1,106-38-7,"InChI=1S/C7H7Br/c1-6-2-4-7(8)5-3-6/h2-5H,1H3",0.2638,0.2974,699.0,2.639,699.0,29,0.3
1393,2-ethoxyethyl acetate,CCOCCOC(C)=O,111-15-9,"InChI=1S/C6H12O3/c1-3-8-4-5-9-6(2)7/h3-5H2,1-2H3",0.2321,0.2887,608.3,2.208,608.300451740952,20,0.4
1402,"1,2-dibromobenzene",Brc1ccccc1Br,583-53-9,InChI=1S/C6H4Br2/c7-5-3-1-2-4-6(5)8/h1-4H,0.2648,0.3161,761.0,2.688,761.0,8,0.05
1403,"1,3-dibromobenzene",Brc1cccc(Br)c1,108-36-1,InChI=1S/C6H4Br2/c7-5-2-1-3-6(8)4-5/h1-4H,0.2691,0.3148,761.0,2.688,761.0,9,0.06
1404,6-methylquinoline,Cc1ccc2ncccc2c1,91-62-3,"InChI=1S/C10H9N/c1-8-4-5-10-9(7-8)3-2-6-11-10/h2-7H,1H3",0.2455,0.2907,789.75,2.181,789.75,4,0.05
1417,"1-chloro-1,1-difluoroethane",CC(F)(F)Cl,75-68-3,"InChI=1S/C2H3ClF2/c1-2(3,4)5/h1H3",0.2681,0.284,410.35,4.444,410.3499950491005,32,0.25
1418,dodecan-1-amine,CCCCCCCCCCCCN,124-22-1,"InChI=1S/C12H27N/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-13H2,1H3",0.2604,0.2877,696.0,1.361,696.0,38,0.17
1419,helium-3,[He],14762-55-1,InChI=1S/He/i1-1,0.4569,0.2406,3.31,13.793,3.3089999999999997,70,2.57
1432,triphenyl phosphite,c1ccc(OP(Oc2ccccc2)Oc2ccccc2)cc1,101-02-0,InChI=1S/C18H15O3P/c1-4-10-16(11-5-1)19-22(20-17-12-6-2-7-13-17)21-18-14-8-3-9-15-18/h1-15H,0.314,0.48,923.95,1.457,923.9481208142201,29,0.18
1437,n-ethylformamide,CCN=CO,627-45-2,"InChI=1S/C3H7NO/c1-2-4-3-5/h3H,2H2,1H3,(H,4,5)",0.2356,0.2467,647.0,3.745,647.0,30,0.02
1438,1-bromoheptane,CCCCCCCBr,629-04-9,"InChI=1S/C7H15Br/c1-2-3-4-5-6-7-8/h2-7H2,1H3",0.2646,0.2965,651.0,2.091,650.9993946822178,87,0.21
1439,fluoromethane,CF,593-53-3,InChI=1S/CH3F/c1-2/h1H3,0.2461,0.2863,317.4,8.85,317.4000000108293,67,0.32
1440,bromomethane,CBr,74-83-9,InChI=1S/CH3Br/c1-2/h1H3,0.2667,0.2973,467.0,6.579,466.99999740335056,60,0.07
1464,5-methyloxolan-2-one,CC1CCC(=O)O1,108-29-2,"InChI=1S/C5H8O2/c1-4-2-3-5(6)7-4/h4H,2-3H2,1H3",0.2749,0.3512,727.0,3.584,727.0,87,0.05
1465,bis(2-ethylhexyl) hydrogen phosphate,CCCCC(CC)COP(=O)(O)OCC(CC)CCCC,298-07-7,"InChI=1S/C16H35O4P/c1-5-9-11-15(7-3)13-19-21(17,18)20-14-16(8-4)12-10-6-2/h15-16H,5-14H2,1-4H3,(H,17,18)",0.2495,0.4905,854.31,0.981,854.3109159410006,18,0.6
1479,methyl 2-cyanoacetate,COC(=O)CC#N,105-34-0,"InChI=1S/C4H5NO2/c1-7-4(6)2-3-5/h2H2,1H3",0.2336,0.3004,687.0,3.279,687.0,30,0.95
1500,1-ethyl-2-methylbenzene,CCc1ccccc1C,611-14-3,"InChI=1S/C9H12/c1-3-9-7-5-4-6-8(9)2/h4-7H,3H2,1-2H3",0.2476,0.2932,650.0,2.273,650.000015360316,50,0.16
1501,1-ethyl-3-methylbenzene,CCc1cccc(C)c1,620-14-4,"InChI=1S/C9H12/c1-3-9-6-4-5-8(2)7-9/h4-7H,3H2,1-2H3",0.2542,0.2914,637.04,2.29,637.0435356050384,21,0.02
1502,1-ethyl-4-methylbenzene,CCc1ccc(C)cc1,622-96-8,"InChI=1S/C9H12/c1-3-9-6-4-8(2)5-7-9/h4-7H,3H2,1-2H3",0.2485,0.2942,638.7,2.242,638.7003389154007,25,0.04
1503,"1,2,3,4-tetramethylbenzene",Cc1ccc(C)c(C)c1C,488-23-3,"InChI=1S/C10H14/c1-7-5-6-8(2)10(4)9(7)3/h5-6H,1-4H3",0.2605,0.2649,693.0,2.105,693.0001857946645,14,0.16
1511,"1,3-diethylbenzene",CCc1cccc(CC)c1,141-93-5,"InChI=1S/C10H14/c1-3-9-6-5-7-10(4-2)8-9/h5-8H,3-4H2,1-2H3",0.2567,0.2922,657.39,2.049,657.3890201371584,29,0.04
1512,"1,4-diethylbenzene",CCc1ccc(CC)cc1,105-05-5,"InChI=1S/C10H14/c1-3-9-5-7-10(4-2)8-6-9/h5-8H,3-4H2,1-2H3",0.2617,0.2997,657.95,2.089,657.9463399535628,19,0.0
1518,"1,2,3,4,5-pentamethylbenzene",Cc1cc(C)c(C)c(C)c1C,700-12-9,"InChI=1S/C11H16/c1-7-6-8(2)10(4)11(5)9(7)3/h6H,1-5H3",0.2464,0.2916,719.15,1.859,719.15,7,0.07
1549,4-ethylpyridine,CCc1ccncc1,536-75-4,"InChI=1S/C7H9N/c1-2-7-3-5-8-6-4-7/h3-6H,2H2,1H3",0.2535,0.2763,668.2,2.725,668.1999819502569,4,0.03
1566,2-methylthiophene,Cc1cccs1,554-14-3,"InChI=1S/C5H6S/c1-5-3-2-4-6-5/h2-4H,1H3",0.2709,0.3077,606.2,3.579,606.2000928362916,77,0.04
1575,"2,5-dimethylthiophene",Cc1ccc(C)s1,638-02-8,"InChI=1S/C6H8S/c1-5-3-4-6(2)7-5/h3-4H,1-2H3",0.276,0.3223,625.2,3.074,625.2007836057729,74,0.02
1624,"2,3-diacetyloxypropyl acetate",CC(=O)OCC(COC(C)=O)OC(C)=O,102-76-1,"InChI=1S/C9H14O6/c1-6(10)13-4-9(15-8(3)12)5-14-7(2)11/h9H,4-5H2,1-3H3",0.2461,0.2862,704.0,1.603,703.9999072044362,132,0.62
1636,8-methylquinoline,Cc1cccc2cccnc12,611-32-5,"InChI=1S/C10H9N/c1-8-4-2-5-9-6-3-7-11-10(8)9/h2-7H,1H3",0.2596,0.2869,780.27,2.303,780.2734271370092,26,0.18
1637,naphthalen-1-amine,Nc1cccc2ccccc12,134-32-7,"InChI=1S/C10H9N/c11-10-7-3-5-8-4-1-2-6-9(8)10/h1-7H,11H2",0.3195,0.2611,698.82,2.92,698.8174829826879,4,0.01
1643,2-phenylethanol,OCCc1ccccc1,60-12-8,"InChI=1S/C8H10O/c9-7-6-8-4-2-1-3-5-8/h1-5,9H,6-7H2",0.2566,0.2722,724.0,2.564,723.9998626977475,114,0.09
1699,hexanenitrile,CCCCCC#N,628-73-9,"InChI=1S/C6H11N/c1-2-3-4-5-6-7/h2-5H2,1H3",0.2531,0.2966,633.8,2.645,633.7999418497857,79,0.23
1701,heptanenitrile,CCCCCCC#N,629-08-3,"InChI=1S/C7H13N/c1-2-3-4-5-6-7-8/h2-6H2,1H3",0.245,0.2681,643.1,2.205,643.1,11,0.01
1702,nonanenitrile,CCCCCCCCC#N,2243-27-8,"InChI=1S/C9H17N/c1-2-3-4-5-6-7-8-9-10/h2-8H2,1H3",0.2471,0.2714,677.19,1.768,677.19,8,0.01
1703,heptanedinitrile,N#CCCCCCC#N,646-20-8,InChI=1S/C7H10N2/c8-6-4-2-1-3-5-7-9/h1-5H2,0.2287,0.2467,768.91,2.086,768.91107,4,0.05
1704,octanedinitrile,N#CCCCCCCC#N,629-40-3,InChI=1S/C8H12N2/c9-7-5-3-1-2-4-6-8-10/h1-6H2,0.23,0.2662,788.75,1.867,788.75183,4,0.02
1708,diethyl carbonate,CCOC(=O)OCC,105-58-8,"InChI=1S/C5H10O3/c1-3-7-5(6)8-4-2/h3-4H2,1-2H3",0.2644,0.2966,576.33,2.809,576.3299193676213,258,0.06
1709,diethyl sulfate,CCOS(=O)(=O)OCC,64-67-5,"InChI=1S/C4H10O4S/c1-3-7-9(5,6)8-4-2/h3-4H2,1-2H3",0.2639,0.3627,749.0,2.513,749.0,43,0.18
1710,"dimethyl benzene-1,2-dicarboxylate",COC(=O)c1ccccc1C(=O)OC,131-11-3,"InChI=1S/C10H10O4/c1-13-9(11)7-5-3-4-6-8(7)10(12)14-2/h3-6H,1-2H3",0.2565,0.3,772.0,1.887,771.999997845626,55,0.08
1712,"1,3-dioxolan-2-one",O=C1OCCO1,96-49-1,InChI=1S/C3H4O3/c4-3-5-1-2-6-3/h1-2H2,0.2675,0.4366,806.0,5.181,805.999901756022,22,0.18
1715,2-chloroacetonitrile,N#CCCl,107-14-2,InChI=1S/C2H2ClN/c3-1-2-4/h1H2,0.21,0.3976,588.49,4.494,588.49164,8,0.06
1717,1-propylsulfinylpropane,CCCS(=O)CCC,4253-91-2,"InChI=1S/C6H14OS/c1-3-5-8(7)6-4-2/h3-6H2,1-2H3",0.2944,0.1389,477.15,2.454,477.15056524243073,4,0.0
1723,1-thiophen-2-ylethanone,CC(=O)c1cccs1,88-15-3,"InChI=1S/C6H6OS/c1-5(7)6-3-2-4-8-6/h2-4H,1H3",0.2925,0.2805,659.08,3.273,659.0776914332935,54,0.03
1730,"3-chloropropane-1,2-diol",OCC(O)CCl,96-24-2,"InChI=1S/C3H7ClO2/c4-1-3(6)2-5/h3,5-6H,1-2H2",0.2552,0.1885,648.0,3.534,648.0,11,0.07
1732,"1,1,3,3-tetramethylurea",CN(C)C(=O)N(C)C,632-22-4,InChI=1S/C5H12N2O/c1-6(2)5(8)7(3)4/h1-4H3,0.2755,0.2307,568.15,2.797,568.15078,64,0.05
1753,dimethyl butanedioate,COC(=O)CCC(=O)OC,106-65-0,"InChI=1S/C6H10O4/c1-9-5(7)3-4-6(8)10-2/h3-4H2,1-2H3",0.2505,0.29,665.73,2.381,665.7299959388625,83,0.28
1756,dimethyl (z)-but-2-enedioate,COC(=O)C=CC(=O)OC,624-48-6,"InChI=1S/C6H8O4/c1-9-5(7)3-4-6(8)10-2/h3-4H,1-2H3/b4-3-",0.2483,0.3006,675.0,2.481,675.0,45,2.34
1792,1-bromonaphthalene,Brc1cccc2ccccc12,90-11-9,InChI=1S/C10H7Br/c11-10-7-3-5-8-4-1-2-6-9(8)10/h1-7H,0.2643,0.2791,824.0,2.208,824.0,40,0.06
1827,1-ethylsulfinylethane,CCS(=O)CC,70-29-1,"InChI=1S/C4H10OS/c1-3-6(5)4-2/h3-4H2,1-2H3",0.3133,0.0971,428.4,3.384,428.4003968542997,29,0.18
1893,dimethyl propanedioate,COC(=O)CC(=O)OC,108-59-8,"InChI=1S/C5H8O4/c1-8-4(6)3-5(7)9-2/h3H2,1-2H3",0.254,0.2536,622.4,2.717,622.4002140409906,44,1.02
1897,n-benzyl-1-phenylmethanamine,c1ccc(CNCc2ccccc2)cc1,103-49-1,"InChI=1S/C14H15N/c1-3-7-13(8-4-1)11-15-12-14-9-5-2-6-10-14/h1-10,15H,11-12H2",0.2555,0.3405,835.0,1.603,835.0,66,0.11
1904,heptan-3-ol,CCCCC(O)CC,589-82-2,"InChI=1S/C7H16O/c1-3-5-6-7(8)4-2/h7-8H,3-6H2,1-2H3",0.2548,0.2675,585.83,2.27,585.8300057704765,38,0.25
1905,heptan-2-ol,CCCCCC(C)O,543-49-7,"InChI=1S/C7H16O/c1-3-4-5-6-7(2)8/h7-8H,3-6H2,1-2H3",0.2582,0.2672,608.3,2.26,608.3030563537843,107,0.11
1908,1-chloroheptane,CCCCCCCCl,629-06-1,"InChI=1S/C7H15Cl/c1-2-3-4-5-6-7-8/h2-7H2,1H3",0.2578,0.2836,621.08,2.098,621.076416445775,41,0.1
1910,1-chlorohexane,CCCCCCCl,544-10-5,"InChI=1S/C6H13Cl/c1-2-3-4-5-6-7/h2-6H2,1H3",0.2588,0.2736,594.4,2.37,594.4018165778369,73,0.07
1914,3-ethylpentane,CCC(CC)CC,617-78-7,"InChI=1S/C7H16/c1-4-7(5-2)6-3/h7H,4-6H2,1-3H3",0.2635,0.2996,540.7,2.427,540.6999991674186,50,0.1
1920,2-ethylthiophene,CCc1cccs1,872-55-9,"InChI=1S/C6H8S/c1-2-6-4-3-5-7-6/h3-5H,2H2,1H3",0.2788,0.2997,626.6,3.071,626.5999484199649,72,0.22
1921,ethyl nitrate,CCO[N+](=O)[O-],625-58-1,"InChI=1S/C2H5NO3/c1-2-6-3(4)5/h2H2,1H3",0.422,0.2482,424.22,6.39,424.2213692191023,12,0.09
1922,propyl nitrate,CCCO[N+](=O)[O-],627-13-4,"InChI=1S/C3H7NO3/c1-2-3-7-4(5)6/h2-3H2,1H3",0.3878,0.2125,449.15,4.706,449.1494190279528,7,0.04
1932,butane-1-thiol,CCCCS,109-79-5,"InChI=1S/C4H10S/c1-2-3-4-5/h5H,2-4H2,1H3",0.2745,0.286,570.1,3.257,570.0999787781267,57,0.09
1933,2-methylpropane-1-thiol,CC(C)CS,513-44-0,"InChI=1S/C4H10S/c1-4(2)3-5/h4-5H,3H2,1-2H3",0.2711,0.3009,559.5,3.257,559.4999939241796,29,0.09
1934,butane-2-thiol,CCC(C)S,513-53-1,"InChI=1S/C4H10S/c1-3-4(2)5/h4-5H,3H2,1-2H3",0.2731,0.2948,551.0,3.257,551.0031425047002,21,0.06
1935,2-iodopropane,CC(C)I,75-30-9,"InChI=1S/C3H7I/c1-3(2)4/h3H,1-2H3",0.2649,0.3112,578.0,3.448,578.0,24,0.25
1936,ethynylbenzene,C#Cc1ccccc1,536-74-3,"InChI=1S/C8H6/c1-2-8-6-4-3-5-7-8/h1,3-7H",0.2627,0.318,650.0,3.012,650.0,14,0.07
1937,"(2e,4e)-hexa-2,4-diene",CC=CC=CC,5194-51-4,"InChI=1S/C6H10/c1-3-5-6-4-2/h3-6H,1-2H3/b5-3+,6-4+",0.2655,0.2839,535.0,3.021,535.0,13,0.11
1938,but-1-yne,C#CCC,107-00-6,"InChI=1S/C4H6/c1-3-4-2/h1H,4H2,2H3",0.2628,0.3186,463.71,4.577,463.70553385957794,23,0.1
1940,prop-1-yne,C#CC,74-99-7,"InChI=1S/C3H4/c1-3-2/h1H,2H3",0.2718,0.2773,402.4,6.204,402.399501439213,52,0.36
1952,"n,n-dibutylaniline",CCCCN(CCCC)c1ccccc1,613-29-6,"InChI=1S/C14H23N/c1-3-5-12-15(13-6-4-2)14-10-8-7-9-11-14/h7-11H,3-6,12-13H2,1-2H3",0.271,0.2867,716.73,1.434,716.7335908043418,9,0.05
1971,1-oxidopyridin-1-ium,[O-][n+]1ccccc1,694-59-7,InChI=1S/C5H5NO/c7-6-4-2-1-3-5-6/h1-5H,0.2756,0.0813,513.66,3.738,513.66301,6,0.17
1998,"2,2,3,3,3-pentafluoropropan-1-ol",OCC(F)(F)C(F)(F)F,422-05-9,"InChI=1S/C3H3F5O/c4-2(5,1-9)3(6,7)8/h9H,1H2",0.2609,0.2962,536.7,3.484,536.7,77,0.13
2011,hexane-1-thiol,CCCCCCS,111-31-9,"InChI=1S/C6H14S/c1-2-3-4-5-6-7/h7H,2-6H2,1H3",0.2733,0.2921,623.0,2.427,622.9996371310532,45,0.1
2013,octane-1-thiol,CCCCCCCCS,111-88-6,"InChI=1S/C8H18S/c1-2-3-4-5-6-7-8-9/h9H,2-8H2,1H3",0.2791,0.3111,667.3,1.984,667.2999102890718,40,0.08
2016,sulfur trioxide,O=S(=O)=O,7446-11-9,InChI=1S/O3S/c1-4(2)3,0.1937,0.4017,490.85,7.692,490.85000209369775,11,0.09
2019,molecular fluorine,FF,7782-41-4,InChI=1S/F2/c1-2,0.2885,0.2865,144.31,15.106,144.3099999865905,15,2.76
2020,"propa-1,2-diene",C=C=C,463-49-0,InChI=1S/C3H4/c1-3-2/h1-2H2,0.267,0.2801,393.15,5.988,393.15000195815617,38,0.3
2066,trifluoroborane,FB(F)F,7637-07-2,InChI=1S/BF3/c2-1(3)4,0.2736,0.2545,260.9,8.696,260.8999997377993,10,0.94
2067,ozone,O=[O+][O-],10028-15-6,InChI=1S/O3/c1-3-2,0.2972,0.293,261.1,11.236,261.09999980977574,24,0.15
2091,phosphane,P,7803-51-2,InChI=1S/H3P/h1H3,0.3109,0.2853,324.8,8.85,324.7999998183726,26,1.13
2092,silane,[SiH4],7803-62-5,InChI=1S/H4Si/h1H4,0.2967,0.3592,269.0,7.536,269.000000050533,13,1.87
2100,1-iodopropane,CCCI,107-08-4,"InChI=1S/C3H7I/c1-2-3-4/h2-3H2,1H3",0.2646,0.2877,593.0,3.448,592.9991377049981,78,0.13
2101,1-iodobutane,CCCCI,542-69-8,"InChI=1S/C4H9I/c1-2-3-4-5/h2-4H2,1H3",0.2608,0.3135,621.0,2.915,621.0,99,0.46
2102,1-iodohexane,CCCCCCI,638-45-9,"InChI=1S/C6H13I/c1-2-3-4-5-6-7/h2-6H2,1H3",0.2746,0.2392,667.0,2.227,667.0,91,20.11
2103,1-iodoheptane,CCCCCCCI,4282-40-0,"InChI=1S/C7H15I/c1-2-3-4-5-6-7-8/h2-7H2,1H3",0.2968,0.3151,646.56,2.24,646.56,33,0.27
2104,1-iodododecane,CCCCCCCCCCCCI,4292-19-7,"InChI=1S/C12H25I/c1-2-3-4-5-6-7-8-9-10-11-12-13/h2-12H2,1H3",0.2821,0.3124,730.57,1.376,730.57,8,0.03
2105,1-chlorononane,CCCCCCCCCCl,2473-01-0,"InChI=1S/C9H19Cl/c1-2-3-4-5-6-7-8-9-10/h2-9H2,1H3",0.2611,0.2886,663.0,1.721,662.9999936762152,36,0.11
2106,1-bromononane,CCCCCCCCCBr,693-58-3,"InChI=1S/C9H19Br/c1-2-3-4-5-6-7-8-9-10/h2-9H2,1H3",0.2582,0.2894,682.65,1.663,682.65,26,0.13
2107,methyl nonanoate,CCCCCCCCC(=O)OC,1731-84-6,"InChI=1S/C10H20O2/c1-3-4-5-6-7-8-9-10(11)12-2/h3-9H2,1-2H3",0.2686,0.2719,637.0,1.667,637.0,22,0.21
2137,1-[butoxy(butyl)phosphoryl]oxybutane,CCCCOP(=O)(CCCC)OCCCC,78-46-6,"InChI=1S/C12H27O3P/c1-4-7-10-14-16(13,12-9-6-3)15-11-8-5-2/h4-12H2,1-3H3",0.2747,0.2856,663.51,1.268,663.5103363560885,4,0.03
2138,2-ethylfuran,CCc1ccco1,3208-16-0,"InChI=1S/C6H8O/c1-2-6-4-3-5-7-6/h3-5H,2H2,1H3",0.2659,0.2994,557.25,3.263,557.25,49,0.01
2183,ethyl hexanoate,CCCCCC(=O)OCC,123-66-0,"InChI=1S/C8H16O2/c1-3-5-6-7-8(9)10-4-2/h3-7H2,1-2H3",0.2619,0.3103,615.2,2.024,615.1999884320691,109,0.34
2184,1-(2-hydroxypropylamino)propan-2-ol,CC(O)CNCC(C)O,110-97-4,"InChI=1S/C6H15NO2/c1-5(8)3-7-4-6(2)9/h5-9H,3-4H2,1-2H3",0.2586,0.1692,672.0,2.203,672.0,17,0.22
2185,2-[2-hydroxyethyl(methyl)amino]ethanol,CN(CCO)CCO,105-59-9,"InChI=1S/C5H13NO2/c1-6(2-4-7)3-5-8/h7-8H,2-5H2,1H3",0.2621,0.2732,742.0,2.717,741.9999710143469,454,0.08
2187,2-amino-2-methylpropan-1-ol,CC(C)(N)CO,124-68-5,"InChI=1S/C4H11NO/c1-4(2,5)3-6/h6H,3,5H2,1-2H3",0.2526,0.1965,571.82,3.175,571.8200076058915,131,0.49
2188,"1,3-dimethylimidazolidin-2-one",CN1CCN(C)C1=O,80-73-9,"InChI=1S/C5H10N2O/c1-6-3-4-7(2)5(6)8/h3-4H2,1-2H3",0.2434,0.3096,749.9,2.762,749.9,73,0.57
2189,"1,3-dimethyl-1,3-diazinan-2-one",CN1CCCN(C)C1=O,7226-23-5,"InChI=1S/C6H12N2O/c1-7-4-3-5-8(2)6(7)9/h3-5H2,1-2H3",0.2778,0.243,649.36,2.743,649.36065,43,0.08
2210,tridec-1-ene,C=CCCCCCCCCCCC,2437-56-1,"InChI=1S/C13H26/c1-3-5-7-9-11-13-12-10-8-6-4-2/h3H,1,4-13H2,2H3",0.2603,0.3,675.0,1.351,674.9999986757318,77,0.24
2214,"1,1,2,2-tetrafluoroethane",FC(F)C(F)F,359-35-3,InChI=1S/C2H2F4/c3-1(4)2(5)6/h1-2H,0.2634,0.2867,391.75,5.208,391.7500000104942,18,1.49
2222,"3,3-diethylpentane",CCC(CC)(CC)CC,1067-20-5,"InChI=1S/C9H20/c1-5-9(6-2,7-3)8-4/h5-8H2,1-4H3",0.2909,0.2891,610.05,2.114,610.0499633151271,16,0.03
2233,1-methoxypropan-2-ol,COCC(C)O,107-98-2,"InChI=1S/C4H10O2/c1-4(5)3-6-2/h4-5H,3H2,1-2H3",0.2726,0.2954,579.8,3.573,579.7999988862432,102,0.56
2236,1-bromodecane,CCCCCCCCCCBr,112-29-8,"InChI=1S/C10H21Br/c1-2-3-4-5-6-7-8-9-10-11/h2-10H2,1H3",0.2585,0.2907,698.43,1.521,698.43,24,0.15
2239,"1,2-dimethoxybenzene",COc1ccccc1OC,91-16-7,"InChI=1S/C8H10O2/c1-9-7-5-3-4-6-8(7)10-2/h3-6H,1-2H3",0.3109,0.2271,595.97,2.878,595.972169396325,24,0.54
2240,1-methoxy-2-[2-[2-(2-methoxyethoxy)ethoxy]ethoxy]ethane,COCCOCCOCCOCCOC,143-24-8,"InChI=1S/C10H22O5/c1-11-3-5-13-7-9-15-10-8-14-6-4-12-2/h3-10H2,1-2H3",0.2633,0.3256,705.0,1.484,705.0,253,0.08
2242,[dimethyl-(trimethylsilylamino)silyl]methane,C[Si](C)(C)N[Si](C)(C)C,999-97-3,"InChI=1S/C6H19NSi2/c1-8(2,3)7-9(4,5)6/h7H,1-6H3",0.2653,0.2687,544.0,1.631,544.0,21,0.38
2245,tetrachlorogermane,Cl[Ge](Cl)(Cl)Cl,10038-98-9,"InChI=1S/Cl4Ge/c1-5(2,3)4",0.2595,0.3132,550.0,3.03,550.0000355979206,28,0.41
2250,"2,3-dimethylbuta-1,3-diene",C=C(C)C(=C)C,513-81-5,"InChI=1S/C6H10/c1-5(2)6(3)4/h1,3H2,2,4H3",0.2717,0.2949,526.0,3.175,526.0,23,0.05
2287,methyl 2-hydroxypropanoate,COC(=O)C(C)O,547-64-8,"InChI=1S/C4H8O3/c1-3(5)4(6)7-2/h3,5H,1-2H3",0.2545,0.2642,607.3,3.322,607.2999588538986,100,0.18
2288,ethyl 2-hydroxypropanoate,CCOC(=O)C(C)O,97-64-3,"InChI=1S/C5H10O3/c1-3-8-5(7)4(2)6/h4,6H,3H2,1-2H3",0.2575,0.2647,588.0,2.825,588.0000133228061,156,0.15
2291,"1,3,3-trimethyl-2-oxabicyclo[2.2.2]octane",CC12CCC(CC1)C(C)(C)O2,470-82-6,"InChI=1S/C10H18O/c1-9(2)8-4-6-10(3,11-9)7-5-8/h8H,4-7H2,1-3H3",0.2626,0.3295,695.8,1.963,695.79747,50,0.02
2293,methyl 2-chloroacetate,COC(=O)CCl,96-34-4,"InChI=1S/C3H5ClO2/c1-6-3(5)2-4/h2H2,1H3",0.2568,0.2851,600.0,3.704,600.0,21,0.12
2300,"2,2-dichloropropane",CC(C)(Cl)Cl,594-20-7,"InChI=1S/C3H6Cl2/c1-3(2,4)5/h1-2H3",0.2688,0.3056,536.8,3.442,536.8000853754677,10,0.03
2302,1-chloro-3-methylbutane,CC(C)CCCl,107-84-6,"InChI=1S/C5H11Cl/c1-5(2)3-4-6/h5H,3-4H2,1-2H3",0.2687,0.2711,560.0,2.789,559.9999937983911,16,0.21
2309,1-iodo-2-methylpropane,CC(C)CI,513-38-2,"InChI=1S/C4H9I/c1-4(2)3-5/h4H,3H2,1-2H3",0.3352,0.3196,563.95,3.67,563.95,15,0.07
2322,3-methylbutyl butanoate,CCCC(=O)OCCC(C)C,106-27-4,"InChI=1S/C9H18O2/c1-4-5-9(10)11-7-6-8(2)3/h8H,4-7H2,1-3H3",0.2494,0.2548,618.83,1.681,618.8300054680795,71,0.41
2330,"1,2,3-tribromopropane",BrCC(Br)CBr,96-11-7,"InChI=1S/C3H5Br3/c4-1-3(6)2-5/h3H,1-2H2",0.2507,0.2901,743.76,2.608,743.76,11,0.1
2340,"1-methyl-4-propan-2-ylcyclohexa-1,4-diene",CC1=CCC(C(C)C)=CC1,99-85-4,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,7-8H,5-6H2,1-3H3",0.2527,0.3596,661.0,2.045,661.0,16,0.18
2346,"1,4-dibromobenzene",Brc1ccc(Br)cc1,106-37-6,InChI=1S/C6H4Br2/c7-5-1-2-6(8)4-3-5/h1-4H,0.2685,0.3296,761.0,2.695,760.9999997034342,27,5.37
2361,3-methylbut-3-en-2-one,C=C(C)C(C)=O,814-78-8,"InChI=1S/C5H8O/c1-4(2)5(3)6/h1H2,2-3H3",0.2385,0.3396,566.0,3.311,566.0,15,0.18
2371,1-methoxy-4-[(e)-prop-1-enyl]benzene,CC=Cc1ccc(OC)cc1,104-46-1,"InChI=1S/C10H12O/c1-3-4-9-5-7-10(11-2)8-6-9/h3-8H,1-2H3",0.2563,0.2926,723.0,2.075,723.0,25,0.38
2375,2-propoxyethanol,CCCOCCO,2807-30-9,"InChI=1S/C5H12O2/c1-2-4-7-5-3-6/h6H,2-5H2,1H3",0.2521,0.2662,614.6,2.746,614.6000089764498,82,0.06
2376,2-hydroxyethyl acetate,CC(=O)OCCO,542-59-6,"InChI=1S/C4H8O3/c1-4(6)7-3-2-5/h5H,2-3H2,1H3",0.255,0.2296,611.78,3.284,611.7814,14,0.03
2387,"1,1,1,2-tetrafluoroethane",FCC(F)(F)F,811-97-2,"InChI=1S/C2H2F4/c3-1-2(4,5)6/h1H2",0.2588,0.2944,374.25,5.03,374.24999960865676,45,0.19
2417,trifluoro-lambda3-chlorane,,7790-91-2,InChI=1S/ClF3/c2-1(3)4,0.2216,0.1753,368.4,6.211,368.4000007940357,6,0.3
2421,arsane,[AsH3],7784-42-1,InChI=1S/AsH3/h1H3,0.3768,0.379,373.0,10.225,373.0,14,0.3
2422,trichloroarsane,Cl[As](Cl)Cl,7784-34-1,InChI=1S/AsCl3/c2-1(3)4,0.2734,0.3096,654.0,4.049,653.9999968205075,60,0.34
2425,ethyl carbamate,CCOC(=N)O,51-79-6,"InChI=1S/C3H7NO2/c1-2-6-3(4)5/h2H2,1H3,(H2,4,5)",0.2709,0.1971,591.45,3.868,591.44517,11,0.15
2427,2-methyl-5-propan-2-ylphenol,Cc1ccc(C(C)C)cc1O,499-75-2,"InChI=1S/C10H14O/c1-7(2)9-5-4-8(3)10(11)6-9/h4-7,11H,1-3H3",0.3013,0.3419,733.95,2.372,733.95,24,0.02
2437,"1,3-dimethoxybenzene",COc1cccc(OC)c1,151-10-0,"InChI=1S/C8H10O2/c1-9-7-4-3-5-8(6-7)10-2/h3-6H,1-2H3",0.3193,0.218,595.97,2.878,595.972169396325,25,0.39
2451,2-iodobutane,CCC(C)I,513-48-4,"InChI=1S/C4H9I/c1-3-4(2)5/h4H,3H2,1-2H3",0.3412,0.3084,563.37,3.67,563.37,9,0.02
2460,3-methylbutyl 2-hydroxybenzoate,CC(C)CCOC(=O)c1ccccc1O,87-20-7,"InChI=1S/C12H16O3/c1-9(2)7-8-15-12(14)10-5-3-4-6-11(10)13/h3-6,9,13H,7-8H2,1-2H3",0.3109,0.4068,791.08,1.918,791.0772971546696,18,0.18
2467,prop-2-en-1-amine,C=CCN,107-11-9,"InChI=1S/C3H7N/c1-2-3-4/h2H,1,3-4H2",0.248,0.344,540.0,4.608,539.999999704129,11,0.13
2468,methyl heptanoate,CCCCCCC(=O)OC,106-73-0,"InChI=1S/C8H16O2/c1-3-4-5-6-7-8(9)10-2/h3-7H2,1-2H3",0.2635,0.302,628.0,2.024,627.9999822430769,101,0.08
2477,"1,1-dichloro-1-fluoroethane",CC(F)(Cl)Cl,1717-00-6,"InChI=1S/C2H3Cl2F/c1-2(3,4)5/h1H3",0.2711,0.2736,477.3,3.887,477.3000007685958,115,0.25
2487,1-fluoropentane,CCCCCF,592-50-7,"InChI=1S/C5H11F/c1-2-3-4-5-6/h2-5H2,1H3",0.254,0.2759,496.7,3.003,496.7,8,0.08
2493,"benzene-1,2-diamine",Nc1ccccc1N,95-54-5,"InChI=1S/C6H8N2/c7-5-3-1-2-4-6(5)8/h1-4H,7-8H2",0.2855,0.1637,781.0,3.175,781.0,4,0.12
2496,2-methyl-n-(2-methylpropyl)propan-1-amine,CC(C)CNCC(C)C,110-96-3,"InChI=1S/C8H19N/c1-7(2)5-9-6-8(3)4/h7-9H,5-6H2,1-4H3",0.2614,0.2917,584.4,1.931,584.3999989298168,20,0.22
2498,3-methoxyphenol,COc1cccc(O)c1,150-19-6,"InChI=1S/C7H8O2/c1-9-7-4-2-3-6(8)5-7/h2-5,8H,1H3",0.3897,0.2959,646.75,4.175,646.7463172596464,26,0.64
2513,"1,2,3,4,5,6-hexamethylbenzene",Cc1c(C)c(C)c(C)c(C)c1C,87-85-4,InChI=1S/C12H18/c1-7-8(2)10(4)12(6)11(5)9(7)3/h1-6H3,0.2577,0.2549,758.0,1.721,757.9986253652314,30,0.05
2559,4-methylcyclohexan-1-ol,CC1CCC(O)CC1,589-91-3,"InChI=1S/C7H14O/c1-6-2-4-7(8)5-3-6/h6-8H,2-5H2,1H3",0.2548,0.2146,635.0,2.415,635.0,9,0.15
2618,"(9z,12z,15z)-octadeca-9,12,15-trienoic acid",CCC=CCC=CCC=CCCCCCCCC(=O)O,463-40-1,"InChI=1S/C18H30O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20/h3-4,6-7,9-10H,2,5,8,11-17H2,1H3,(H,19,20)/b4-3-,7-6-,10-9-",0.2471,0.2257,780.0,0.935,780.0,4,0.18
2619,"(9z,12z)-octadeca-9,12-dienoic acid",CCCCCC=CCC=CCCCCCCCC(=O)O,60-33-3,"InChI=1S/C18H32O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20/h6-7,9-10H,2-5,8,11-17H2,1H3,(H,19,20)/b7-6-,10-9-",0.2669,0.276,775.0,1.01,775.0,8,0.04
2630,ethyl 2-methylprop-2-enoate,C=C(C)C(=O)OCC,97-63-2,"InChI=1S/C6H10O2/c1-4-8-6(7)5(2)3/h2,4H2,1,3H3",0.2602,0.2878,577.0,2.667,577.0,16,0.03
2757,1-propylsulfonylpropane,CCCS(=O)(=O)CCC,598-03-8,"InChI=1S/C6H14O2S/c1-3-5-9(7,8)6-4-2/h3-6H2,1-2H3",0.2555,0.3082,763.0,2.16,763.0,12,0.13
2829,methyl pentadecanoate,CCCCCCCCCCCCCCC(=O)OC,7132-64-1,"InChI=1S/C16H32O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16(17)18-2/h3-15H2,1-2H3",0.269,0.3589,721.0,1.137,721.0,6,0.02
2835,2-(2-ethoxyethoxy)ethyl acetate,CCOCCOCCOC(C)=O,112-15-2,"InChI=1S/C8H16O4/c1-3-10-4-5-11-6-7-12-8(2)9/h3-7H2,1-2H3",0.2426,0.3155,660.01,1.77,660.0053198902842,29,0.24
2857,3-methylcyclohexan-1-ol,CC1CCCC(O)C1,591-23-1,"InChI=1S/C7H14O/c1-6-3-2-4-7(8)5-6/h6-8H,2-5H2,1H3",0.2496,0.2331,635.0,2.415,635.0,9,0.1
2859,tetrachlorovanadium,[Cl-].[Cl-].[Cl-].[Cl-].[V+4],7632-51-1,InChI=1S/4ClH.V/h4*1H;/q;;;;+4/p-4,0.3229,0.3535,697.0,3.731,697.0,6,0.17
2860,oxovanadium;trihydrochloride,Cl.Cl.Cl.[O].[V],7727-18-6,InChI=1S/3ClH.O.V/h3*1H;;,0.3056,0.2547,636.0,3.448,636.0,7,0.14
2864,4-methylmorpholine,CN1CCOCC1,109-02-4,"InChI=1S/C5H11NO/c1-6-2-4-7-5-3-6/h2-5H2,1H3",0.3121,0.2288,569.6,3.373,569.59918,9,0.33
2880,2-phenoxyethanol,OCCOc1ccccc1,122-99-6,"InChI=1S/C8H10O2/c9-6-7-10-8-4-2-1-3-5-8/h1-5,9H,6-7H2",0.2728,0.2735,685.59,2.628,685.5852171742887,12,0.02
2916,2-methylpropane-2-thiol,CC(C)(C)S,75-66-1,"InChI=1S/C4H10S/c1-4(2,3)5/h5H,1-3H3",0.278,0.2985,523.0,3.256,523.0002442100199,34,0.05
2955,1-bromo-3-chloropropane,ClCCCBr,109-70-6,InChI=1S/C3H6BrCl/c4-2-1-3-5/h1-3H2,0.262,0.1993,567.5,3.18,567.50416,4,0.01
2997,"1,5-dibromopentane",BrCCCCCBr,111-24-0,InChI=1S/C5H10Br2/c6-4-2-1-3-5-7/h1-5H2,0.2573,0.2727,722.02,2.275,722.02,22,0.09
2998,"1,6-dibromohexane",BrCCCCCCBr,629-03-8,InChI=1S/C6H12Br2/c7-5-3-1-2-4-6-8/h1-6H2,0.2591,0.2591,684.21,2.043,684.21,16,0.06
3000,"1,4-dibromobutane",BrCCCCBr,110-52-1,InChI=1S/C4H8Br2/c5-3-1-2-4-6/h1-4H2,0.2554,0.2728,699.44,2.608,699.44,15,0.07
3005,2-bromopyridine,Brc1ccccn1,109-04-6,InChI=1S/C5H4BrN/c6-5-3-1-2-4-7-5/h1-4H,0.2835,0.2745,677.8,3.49,677.8044595440069,7,0.03
3014,acetic acid;pyridine,CC(=O)O.c1ccncc1,5153-63-9,"InChI=1S/C5H5N.C2H4O2/c1-2-4-6-5-3-1;1-2(3)4/h1-5H;1H3,(H,3,4)",0.2569,0.4702,829.94,2.436,829.9372142452399,10,0.01
3030,methyl thiocyanate,CSC#N,556-64-9,InChI=1S/C2H3NS/c1-4-2-3/h1H3,0.2357,0.294,639.12,4.396,639.12055,12,0.04
3035,"2,2-dichloro-1,1,1-trifluoroethane",FC(F)(F)C(Cl)Cl,306-83-2,"InChI=1S/C2HCl2F3/c3-1(4)2(5,6)7/h1H",0.2696,0.2871,456.94,3.635,456.9399971947809,115,0.1
3053,hexanedioic acid,O=C(O)CCCCC(=O)O,124-04-9,"InChI=1S/C6H10O4/c7-5(8)3-1-2-4-6(9)10/h1-4H2,(H,7,8)(H,9,10)",0.2415,0.3513,841.0,2.5,840.9999738551403,25,0.72
3056,pentadecanoic acid,CCCCCCCCCCCCCCC(=O)O,1002-84-2,"InChI=1S/C15H30O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15(16)17/h2-14H2,1H3,(H,16,17)",0.241,0.2172,774.0,0.998,774.0000612872985,8,1.01
3057,heptadecanoic acid,CCCCCCCCCCCCCCCCC(=O)O,506-12-7,"InChI=1S/C17H34O2/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17(18)19/h2-16H2,1H3,(H,18,19)",0.2594,0.3094,792.01,1.011,792.0058725965073,21,0.12
3068,"1,2-dibromo-1,1,2,2-tetrafluoroethane",FC(F)(Br)C(F)(F)Br,124-73-2,"InChI=1S/C2Br2F4/c3-1(5,6)2(4,7)8",0.2619,0.3025,487.8,3.03,487.7999991250775,49,0.58
3082,2-[2-(2-hydroxypropoxy)propoxy]propan-1-ol,CC(O)COC(C)COC(C)CO,24800-44-0,"InChI=1S/C9H20O4/c1-7(11)5-12-9(3)6-13-8(2)4-10/h7-11H,4-6H2,1-3H3",0.2627,0.2618,677.0,1.678,677.0,25,0.23
3095,octan-3-one,CCCCCC(=O)CC,106-68-3,"InChI=1S/C8H16O/c1-3-5-6-7-8(9)4-2/h3-7H2,1-2H3",0.2645,0.2973,627.7,2.132,627.6987203194196,39,0.33
3107,icosan-1-ol,CCCCCCCCCCCCCCCCCCCCO,629-96-9,"InChI=1S/C20H42O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20-21/h21H,2-20H2,1H3",0.2593,0.3462,807.7,0.889,807.7034661329744,8,0.02
3111,"1,1,2,2,3,3,4,4,4a,5,5,6,6,7,7,8,8,8a-octadecafluoronaphthalene",FC1(F)C(F)(F)C(F)(F)C2(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C2(F)C1(F)F,306-94-5,"InChI=1S/C10F18/c11-1-2(12,5(17,18)9(25,26)7(21,22)3(1,13)14)6(19,20)10(27,28)8(23,24)4(1,15)16",0.2453,0.2406,565.0,1.293,565.0,24,0.18
3176,1-butylsulfonylbutane,CCCCS(=O)(=O)CCCC,598-04-9,"InChI=1S/C8H18O2S/c1-3-5-7-11(9,10)8-6-4-2/h3-8H2,1-2H3",0.2581,0.3052,767.0,1.757,767.0,5,0.01
3193,butyl 2-hydroxypropanoate,CCCCOC(=O)C(C)O,138-22-7,"InChI=1S/C7H14O3/c1-3-4-5-10-7(9)6(2)8/h6,8H,3-5H2,1-2H3",0.251,0.3372,679.88,2.144,679.87573,79,0.04
3209,"1,2-diethylbenzene",CCc1ccccc1CC,135-01-3,"InChI=1S/C10H14/c1-3-9-7-5-6-8-10(9)4-2/h5-8H,3-4H2,1-2H3",0.2473,0.2761,668.0,1.992,668.0,9,0.03
3231,2-[2-[2-[2-(2-hydroxyethoxy)ethoxy]ethoxy]ethoxy]ethanol,OCCOCCOCCOCCOCCO,4792-15-8,"InChI=1S/C10H22O6/c11-1-3-13-5-7-15-9-10-16-8-6-14-4-2-12/h11-12H,1-10H2",0.2564,0.2496,751.0,1.417,751.0,24,0.16
3232,2-[2-[2-[2-[2-(2-hydroxyethoxy)ethoxy]ethoxy]ethoxy]ethoxy]ethanol,OCCOCCOCCOCCOCCOCCO,2615-15-8,"InChI=1S/C12H26O7/c13-1-3-15-5-7-17-9-11-19-12-10-18-8-6-16-4-2-14/h13-14H,1-12H2",0.2485,0.3924,944.09,1.197,944.09338,18,0.02
3239,"1,1,3,3-tetraethylurea",CCN(CC)C(=O)N(CC)CC,1187-03-7,"InChI=1S/C9H20N2O/c1-5-10(6-2)9(12)11(7-3)8-4/h5-8H2,1-4H3",0.2646,0.2918,655.19,1.72,655.18694,6,0.03
3254,"2,3-di(hexanoyloxy)propyl hexanoate",CCCCCC(=O)OCC(COC(=O)CCCCC)OC(=O)CCCCC,621-70-5,"InChI=1S/C21H38O6/c1-4-7-10-13-19(22)25-16-18(27-21(24)15-12-9-6-3)17-26-20(23)14-11-8-5-2/h18H,4-17H2,1-3H3",0.2445,0.5163,1046.19,0.779,1046.1872,25,1.02
3268,ethyl 2-cyanoacetate,CCOC(=O)CC#N,105-56-6,"InChI=1S/C5H7NO2/c1-2-8-5(7)3-4-6/h2-3H2,1H3",0.2422,0.2771,679.0,2.793,679.0,42,0.21
3273,pentyl propanoate,CCCCCOC(=O)CC,624-54-4,"InChI=1S/C8H16O2/c1-3-5-6-7-10-8(9)4-2/h3-7H2,1-2H3",0.2519,0.2893,617.8,1.927,617.8,10,0.07
3293,ethyl tetradecanoate,CCCCCCCCCCCCCC(=O)OCC,124-06-1,"InChI=1S/C16H32O2/c1-3-5-6-7-8-9-10-11-12-13-14-15-16(17)18-4-2/h3-15H2,1-2H3",0.2741,0.349,743.41,1.132,743.4099503626883,209,0.07
3294,ethyl hexadecanoate,CCCCCCCCCCCCCCCC(=O)OCC,628-97-7,"InChI=1S/C18H36O2/c1-3-5-6-7-8-9-10-11-12-13-14-15-16-17-18(19)20-4-2/h3-17H2,1-2H3",0.272,0.3523,765.18,1.009,765.1799446128891,98,0.18
3295,hexadecyl acetate,CCCCCCCCCCCCCCCCOC(C)=O,629-70-9,"InChI=1S/C18H36O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-20-18(2)19/h3-17H2,1-2H3",0.2458,0.3198,762.5,0.91,762.5,5,0.01
3297,diethyl nonanedioate,CCOC(=O)CCCCCCCC(=O)OCC,624-17-9,"InChI=1S/C13H24O4/c1-3-16-12(14)10-8-6-5-7-9-11-13(15)17-4-2/h3-11H2,1-2H3",0.2401,0.4032,785.04,1.226,785.04112,18,0.53
3298,"methyl 2,2-dichloroacetate",COC(=O)C(Cl)Cl,116-54-1,"InChI=1S/C3H4Cl2O2/c1-7-3(6)2(4)5/h2H,1H3",0.2606,0.2583,598.16,3.11,598.1553,9,0.02
3300,"propyl 2,2,2-trichloroacetate",CCCOC(=O)C(Cl)(Cl)Cl,13313-91-2,"InChI=1S/C5H7Cl3O2/c1-2-3-10-4(9)5(6,7)8/h2-3H2,1H3",0.2592,0.3337,689.25,2.094,689.25244,10,0.04
3301,"butyl 2,2,2-trichloroacetate",CCCCOC(=O)C(Cl)(Cl)Cl,3657-07-6,"InChI=1S/C6H9Cl3O2/c1-2-3-4-11-5(10)6(7,8)9/h2-4H2,1H3",0.259,0.3338,709.16,1.874,709.1645,11,0.04
3319,"1,2-diphenylethane-1,2-dione",O=C(C(=O)c1ccccc1)c1ccccc1,134-81-6,InChI=1S/C14H10O2/c15-13(11-7-3-1-4-8-11)14(16)12-9-5-2-6-10-12/h1-10H,0.2852,0.3243,869.99,1.813,869.9856361014524,5,0.03
3331,"1,2-dinitrobenzene",O=[N+]([O-])c1ccccc1[N+](=O)[O-],528-29-0,InChI=1S/C6H4N2O4/c9-7(10)5-3-1-2-4-6(5)8(11)12/h1-4H,0.2443,0.2279,831.0,2.304,831.0,10,0.16
3342,chlorosulfanyl thiohypochlorite,ClSSCl,10025-67-9,InChI=1S/Cl2S2/c1-3-4-2,0.2722,0.3004,659.37,4.177,659.37,14,0.05
3361,naphthalen-2-yl 2-hydroxybenzoate,O=C(Oc1ccc2ccccc2c1)c1ccccc1O,613-78-5,"InChI=1S/C17H12O3/c18-16-8-4-3-7-15(16)17(19)20-14-10-9-12-5-1-2-6-13(12)11-14/h1-11,18H",0.3459,0.441,909.55,1.903,909.5475557066203,10,0.05
3389,"1,4-dimethoxybenzene",COc1ccc(OC)cc1,150-78-7,"InChI=1S/C8H10O2/c1-9-7-3-5-8(10-2)6-4-7/h3-6H,1-2H3",0.3221,0.2106,595.97,2.878,595.972169396325,21,0.39
3391,2-nitrooxyethyl nitrate,O=[N+]([O-])OCCO[N+](=O)[O-],628-96-6,InChI=1S/C2H4N2O6/c5-3(6)9-1-2-10-4(7)8/h1-2H2,0.2289,0.257,654.0,2.762,654.0,18,0.19
3392,3-nitrooxypropyl nitrate,O=[N+]([O-])OCCCO[N+](=O)[O-],3457-90-7,InChI=1S/C3H6N2O6/c6-4(7)10-2-1-3-11-5(8)9/h1-3H2,0.4462,0.2675,470.12,4.515,470.11592608048494,8,0.05
3394,"1,3-dinitrooxypropan-2-yl nitrate",O=[N+]([O-])OCC(CO[N+](=O)[O-])O[N+](=O)[O-],55-63-0,"InChI=1S/C3H5N3O9/c7-4(8)13-1-3(15-6(11)12)2-14-5(9)10/h3H,1-2H2",0.2793,0.298,680.0,2.387,680.0,13,0.05
3396,undecan-6-one,CCCCCC(=O)CCCCC,927-49-1,"InChI=1S/C11H22O/c1-3-5-7-9-11(12)10-8-6-4-2/h3-10H2,1-2H3",0.2516,0.3012,678.5,1.517,678.4997674802013,38,0.27
3414,dibromo(difluoro)methane,FC(F)(Br)Br,75-61-6,"InChI=1S/CBr2F2/c2-1(3,4)5",0.2895,0.2261,478.0,4.016,477.9999911264772,6,0.25
3415,acetyl chloride,CC(=O)Cl,75-36-5,InChI=1S/C2H3ClO/c1-2(3)4/h1H3,0.278,0.2674,508.0,5.102,508.0,7,0.06
3445,cyclooctanol,OC1CCCCCCC1,696-71-9,"InChI=1S/C8H16O/c9-8-6-4-2-1-3-5-7-8/h8-9H,1-7H2",0.2628,0.28,707.93,2.384,707.9253,6,0.0
3473,"3,3-dichloro-1,1,1,2,2-pentafluoropropane",FC(F)(F)C(F)(F)C(Cl)Cl,422-56-0,"InChI=1S/C3HCl2F5/c4-1(5)2(6,7)3(8,9)10/h1H",0.2618,0.2727,476.71,2.74,476.71000000000004,15,0.02
3484,pyridine-2-carbonitrile,N#Cc1ccccn1,100-70-9,InChI=1S/C6H4N2/c7-5-6-3-1-2-4-8-6/h1-4H,0.257,0.3061,736.04,3.263,736.0401114353243,6,0.02
3485,pyridine-3-carbonitrile,N#Cc1cccnc1,100-54-9,"InChI=1S/C6H4N2/c7-4-6-2-1-3-8-5-6/h1-3,5H",0.2284,0.2491,703.0,2.907,703.0,10,0.03
3486,2-chloropyridine,Clc1ccccn1,109-09-1,InChI=1S/C5H4ClN/c6-5-3-1-2-4-7-5/h1-4H,0.2849,0.2611,634.88,3.656,634.87662421019,7,0.04
3497,pyridine-4-carbonitrile,N#Cc1ccncc1,100-48-1,InChI=1S/C6H4N2/c7-5-6-1-3-8-4-2-6/h1-4H,0.2539,0.312,736.04,3.263,736.0401114353243,5,0.01
3501,tripropyl borate,CCCOB(OCCC)OCCC,688-71-1,"InChI=1S/C9H21BO3/c1-4-7-11-10(12-8-5-2)13-9-6-3/h4-9H2,1-3H3",0.278,0.3818,639.48,1.66,639.4841426152284,11,0.03
3503,tris(2-methylpropyl) borate,CC(C)COB(OCC(C)C)OCC(C)C,13195-76-1,"InChI=1S/C12H27BO3/c1-10(2)7-14-13(15-8-11(3)4)16-9-12(5)6/h10-12H,7-9H2,1-6H3",0.2769,0.4415,713.05,1.329,713.0466130885798,11,0.04
3504,"1,2-dichloro-1,1,2-trifluoroethane",FC(Cl)C(F)(F)Cl,354-23-4,"InChI=1S/C2HCl2F3/c3-1(5)2(4,6)7/h1H",0.2747,0.2741,461.7,3.632,461.6999955747349,21,0.47
3618,carbon monoxide; iron,[C-]#[O+].[C-]#[O+].[C-]#[O+].[C-]#[O+].[C-]#[O+].[Fe],13463-40-6,InChI=1S/5CO.Fe/c5*1-2;,0.2535,0.3289,585.95,2.503,585.9497066461429,34,0.25
3640,"pentane-1,2-diol",CCCC(O)CO,5343-92-0,"InChI=1S/C5H12O2/c1-2-3-5(7)4-6/h5-7H,2-4H2,1H3",0.2587,0.2273,637.98,2.878,637.98,6,0.05
3658,phenyl 2-hydroxybenzoate,O=C(Oc1ccccc1)c1ccccc1O,118-55-8,"InChI=1S/C13H10O3/c14-12-9-5-4-8-11(12)13(15)16-10-6-2-1-3-7-10/h1-9,14H",0.2379,0.3275,804.9,1.621,804.9,66,0.55
3694,1-bromotetradecane,CCCCCCCCCCCCCCBr,112-71-0,"InChI=1S/C14H29Br/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15/h2-14H2,1H3",0.2552,0.3075,750.56,1.134,750.56,40,0.08
3725,2-chloro-2-methylbutane,CCC(C)(C)Cl,594-36-5,"InChI=1S/C5H11Cl/c1-4-5(2,3)6/h4H2,1-3H3",0.2462,0.2108,509.1,2.519,509.10017793270714,7,0.01
3731,2-methylbutane-2-thiol,CCC(C)(C)S,1679-09-0,"InChI=1S/C5H12S/c1-4-5(2,3)6/h6H,4H2,1-3H3",0.2739,0.2969,566.0,2.789,566.00011102433,9,0.1
3767,3-methyl-1-oxidopyridin-1-ium,Cc1ccc[n+]([O-])c1,1003-73-2,"InChI=1S/C6H7NO/c1-6-3-2-4-7(8)5-6/h2-5H,1H3",0.2995,0.0975,505.06,3.431,505.0615683277627,5,0.12
3768,"2,6-dimethyl-1-oxidopyridin-1-ium",Cc1cccc(C)[n+]1[O-],1073-23-0,"InChI=1S/C7H9NO/c1-6-4-3-5-7(2)8(6)9/h3-5H,1-2H3",0.3212,0.1126,496.64,3.17,496.6383183080953,5,0.21
3774,"butane-1,2-diol",CCC(O)CO,584-03-2,"InChI=1S/C4H10O2/c1-2-4(6)3-5/h4-6H,2-3H2,1H3",0.2492,0.2382,680.0,3.3,680.0,168,0.05
3781,(4s)-1-methyl-4-prop-1-en-2-ylcyclohexene,C=C(C)C1CC=C(C)CC1,5989-54-8,"InChI=1S/C10H16/c1-8(2)10-6-4-9(3)5-7-10/h4,10H,1,5-7H2,2-3H3/t10-/m1/s1",0.2536,0.2596,660.0,1.908,660.0,8,0.09
3835,molecular iodine,II,7553-56-2,InChI=1S/I2/c1-2,0.3181,0.397,819.15,6.452,819.15,21,0.29
3870,"1,1,1,2,2,3,3,4,4,5,5,6,6,7,7,8,8,8-octadecafluorooctane",FC(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,307-34-6,"InChI=1S/C8F18/c9-1(10,3(13,14)5(17,18)7(21,22)23)2(11,12)4(15,16)6(19,20)8(24,25)26",0.2406,0.2418,498.2,1.28,498.2000344429101,76,0.57
3916,nonan-2-ol,CCCCCCCC(C)O,628-99-9,"InChI=1S/C9H20O/c1-3-4-5-6-7-8-9(2)10/h9-10H,3-8H2,1-2H3",0.2412,0.2893,649.5,1.733,649.5000101894127,31,0.45
3993,octadecyl acetate,CCCCCCCCCCCCCCCCCCOC(C)=O,822-23-1,"InChI=1S/C20H40O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-22-20(2)21/h3-19H2,1-2H3",0.2453,0.3232,779.6,0.823,779.6,5,0.01
4089,1-methylcyclopentan-1-ol,CC1(O)CCCC1,1462-03-9,"InChI=1S/C6H12O/c1-6(7)4-2-3-5-6/h7H,2-5H2,1H3",0.2565,0.3329,640.39,3.035,640.3872,4,0.0
4166,"1,2-dichlorobutane",CCC(Cl)CCl,616-21-7,"InChI=1S/C4H8Cl2/c1-2-4(6)3-5/h4H,2-3H2,1H3",0.2633,0.2869,600.0,2.915,600.0,9,0.54
4198,2-(2-aminoethylamino)ethanol,NCCNCCO,111-41-1,"InChI=1S/C4H12N2O/c5-1-2-6-3-4-7/h6-7H,1-5H2",0.2397,0.2588,739.2,2.822,739.199839305982,45,0.06
4201,"1,3-dichloro-1,1,2,2,3-pentafluoropropane",FC(Cl)C(F)(F)C(F)(F)Cl,507-55-1,"InChI=1S/C3HCl2F5/c4-1(6)2(7,8)3(5,9)10/h1H",0.2621,0.2731,484.91,2.732,484.9081601309041,20,0.01
4307,1-[ethoxy(ethyl)phosphoryl]oxyethane,CCOP(=O)(CC)OCC,78-38-6,"InChI=1S/C6H15O3P/c1-4-8-10(7,6-3)9-5-2/h4-6H2,1-3H3",0.3076,0.1742,528.16,2.21,528.161246072003,8,0.13
4308,3-[[2-ethylhexoxy(2-ethylhexyl)phosphoryl]oxymethyl]heptane,CCCCC(CC)COP(=O)(CC(CC)CCCC)OCC(CC)CCCC,126-63-6,"InChI=1S/C24H51O3P/c1-7-13-16-22(10-4)19-26-28(25,21-24(12-6)18-15-9-3)27-20-23(11-5)17-14-8-2/h22-24H,7-21H2,1-6H3",0.2598,0.4546,958.28,0.693,958.2771958245157,4,0.01
4370,heptane-1-thiol,CCCCCCCS,1639-09-4,"InChI=1S/C7H16S/c1-2-3-4-5-6-7-8/h8H,2-7H2,1H3",0.2654,0.3239,645.0,2.151,645.0,49,0.54
4405,pentane-1-thiol,CCCCCS,110-66-7,"InChI=1S/C5H12S/c1-2-3-4-5-6/h6H,2-5H2,1H3",0.2701,0.3062,598.0,2.786,597.999997916057,44,0.2
4406,2-methyloctane-2-thiol,CCCCCCC(C)(C)S,55646-15-6,"InChI=1S/C9H20S/c1-4-5-6-7-8-9(2,3)10/h10H,4-8H2,1-3H3",0.263,0.296,660.75,1.717,660.7456057114557,6,0.04
4407,methyl carbamate,COC(=N)O,598-55-0,"InChI=1S/C2H5NO2/c1-5-2(3)4/h1H3,(H2,3,4)",0.2681,0.1893,569.87,4.938,569.87205,5,0.01
4408,propyl carbamate,CCCOC(=N)O,627-12-3,"InChI=1S/C4H9NO2/c1-2-3-7-4(5)6/h2-3H2,1H3,(H2,5,6)",0.2625,0.2302,612.74,3.18,612.73872,5,0.01
4410,ethyl n-ethylcarbamate,CCN=C(O)OCC,623-78-9,"InChI=1S/C5H11NO2/c1-3-6-5(7)8-4-2/h3-4H2,1-2H3,(H,6,7)",0.2599,0.2432,601.74,2.656,601.73541,14,0.09
4434,2-methylheptan-1-ol,CCCCCC(C)CO,60435-70-3,"InChI=1S/C8H18O/c1-3-4-5-6-8(2)7-9/h8-9H,3-7H2,1-2H3",0.3165,0.0657,608.5,2.075,608.4975042010606,4,0.83
4492,(e)-3-phenylprop-2-enal,O=CC=Cc1ccccc1,104-55-2,InChI=1S/C9H8O/c10-8-4-7-9-5-2-1-3-6-9/h1-8H,0.2732,0.1597,673.53,2.522,673.531982221343,15,1.63
4537,dichloromercury,[Cl-].[Cl-].[Hg+2],7487-94-7,InChI=1S/2ClH.Hg/h2*1H;/q;;+2/p-2,0.2372,0.0877,972.86,4.235,972.8633808219272,12,0.3
4622,ethyl decanoate,CCCCCCCCCC(=O)OCC,110-38-3,"InChI=1S/C12H24O2/c1-3-5-6-7-8-9-10-11-12(13)14-4-2/h3-11H2,1-2H3",0.2597,0.3183,688.1,1.394,688.0988743962537,245,0.15
4688,oxan-2-one,O=C1CCCCO1,542-28-9,InChI=1S/C5H8O2/c6-5-3-1-2-4-7-5/h1-4H2,0.2371,0.3069,586.61,3.431,586.61192,24,1.76
4714,2-acetyloxybenzoic acid,CC(=O)Oc1ccccc1C(=O)O,50-78-2,"InChI=1S/C9H8O4/c1-6(10)13-8-5-3-2-4-7(8)9(11)12/h2-5H,1H3,(H,11,12)",0.2594,0.2209,765.0,2.132,765.0,31,0.12
4734,1-ethenylpyrrolidin-2-one,C=CN1CCCC1=O,88-12-0,"InChI=1S/C6H9NO/c1-2-7-5-3-4-6(7)8/h2H,1,3-5H2",0.2716,0.2434,640.93,3.053,640.93261,17,0.1
4777,tribromophosphane,BrP(Br)Br,7789-60-8,InChI=1S/Br3P/c1-4(2)3,0.2587,0.2861,711.0,3.343,711.0,7,0.01
4779,1-methoxy-4-nitrobenzene,COc1ccc([N+](=O)[O-])cc1,100-17-4,"InChI=1S/C7H7NO3/c1-11-7-4-2-6(3-5-7)8(9)10/h2-5H,1H3",0.2918,0.2898,744.94,2.813,744.9420966740375,10,0.05
4780,1-bromoundecane,CCCCCCCCCCCBr,693-67-4,"InChI=1S/C11H23Br/c1-2-3-4-5-6-7-8-9-10-11-12/h2-11H2,1H3",0.2579,0.2925,713.07,1.402,713.07,18,0.26
4807,cyclobutanone,O=C1CCC1,1191-95-3,InChI=1S/C4H6O/c5-4-2-1-3-4/h1-3H2,0.27,0.3067,588.15,4.619,588.15085,13,0.06
4812,isothiocyanatoethane,CCN=C=S,542-85-8,"InChI=1S/C3H5NS/c1-2-4-3-5/h2H2,1H3",0.549,0.8599,540.35,8.425,540.3546829881387,11,0.06
4832,methyl 4-methylbenzoate,COC(=O)c1ccc(C)cc1,99-75-2,"InChI=1S/C9H10O2/c1-7-3-5-8(6-4-7)9(10)11-2/h3-6H,1-2H3",0.2342,0.3615,718.4,2.07,718.4,9,1.88
5826,stibane,[H].[H].[H].[Sb],7803-52-3,InChI=1S/Sb.3H,0.276,0.2653,440.35,6.361,440.35,8,0.05
5830,isothiocyanatobenzene,S=C=Nc1ccccc1,103-72-0,InChI=1S/C7H5NS/c9-6-8-7-4-2-1-3-5-7/h1-5H,0.4963,0.6313,669.76,5.148,669.7561841324172,11,0.03
6020,[methoxy(methyl)phosphoryl]oxymethane,COP(C)(=O)OC,756-79-6,"InChI=1S/C3H9O3P/c1-5-7(3,4)6-2/h1-3H3",0.3282,0.1264,457.5,3.515,457.5000992597815,14,0.08
6189,(ne)-n-ethylidenehydroxylamine,CC=NO,107-29-9,"InChI=1S/C2H5NO/c1-2-3-4/h2,4H,1H3",0.2336,0.2108,568.0,4.695,568.0,10,0.16
6449,diethyl sulfite,CCOS(=O)OCC,623-81-4,"InChI=1S/C4H10O3S/c1-3-6-8(5)7-4-2/h3-4H2,1-2H3",0.279,0.2802,624.0,2.681,624.0,24,0.67
6686,3-chloroheptane,CCCCC(Cl)CC,999-52-0,"InChI=1S/C7H15Cl/c1-3-5-6-7(8)4-2/h7H,3-6H2,1-2H3",0.2575,0.2934,621.08,2.099,621.08,17,0.02
7005,ethyl ethanesulfonate,CCOS(=O)(=O)CC,1912-30-7,"InChI=1S/C4H10O3S/c1-3-7-8(5,6)4-2/h3-4H2,1-2H3",0.3075,0.084,430.78,2.861,430.7817107997773,9,0.13
7029,2-bromopentane,CCCC(C)Br,107-81-3,"InChI=1S/C5H11Br/c1-3-4-5(2)6/h5H,3-4H2,1-2H3",0.2675,0.2729,585.36,2.692,585.36,11,0.11
7030,2-iodopentane,CCCC(C)I,637-97-8,"InChI=1S/C5H11I/c1-3-4-5(2)6/h5H,3-4H2,1-2H3",0.3243,0.295,585.69,3.044,585.69,8,0.03
7031,3-iodopentane,CCC(I)CC,1809-05-8,"InChI=1S/C5H11I/c1-3-5(6)4-2/h5H,3-4H2,1-2H3",0.3318,0.2675,588.5,3.044,588.5,8,0.23
7066,ethyl undecanoate,CCCCCCCCCCC(=O)OCC,627-90-7,"InChI=1S/C13H26O2/c1-3-5-6-7-8-9-10-11-12-13(14)15-4-2/h3-12H2,1-2H3",0.2607,0.2938,682.0,1.289,682.0,9,0.01
7100,1-ethoxypentane,CCCCCOCC,17952-11-3,"InChI=1S/C7H16O/c1-3-5-6-7-8-4-2/h3-7H2,1-2H3",0.2772,0.2911,558.21,2.334,558.21,13,0.04
7110,1-methoxynaphthalene,COc1cccc2ccccc12,2216-69-5,"InChI=1S/C11H10O/c1-12-11-8-4-6-9-5-2-3-7-10(9)11/h2-8H,1H3",0.3211,0.2352,652.1,2.581,652.1042893330988,4,0.02
7130,dipropan-2-yl oxalate,CC(C)OC(=O)C(=O)OC(C)C,615-81-6,"InChI=1S/C8H14O4/c1-5(2)11-7(9)8(10)12-6(3)4/h5-6H,1-4H3",0.2594,0.3726,683.84,1.91,683.83545,9,0.03
7379,propyl pyridine-3-carboxylate,CCCOC(=O)c1cccnc1,7681-15-4,"InChI=1S/C9H11NO2/c1-2-6-12-9(11)8-4-3-5-10-7-8/h3-5,7H,2,6H2,1H3",0.2671,0.3096,732.61,2.107,732.607364186758,4,0.03
7551,"2,2,3,3,4,4,4-heptafluorobutan-1-ol",OCC(F)(F)C(F)(F)C(F)(F)F,375-01-9,"InChI=1S/C4H3F7O/c5-2(6,1-12)3(7,8)4(9,10)11/h12H,1H2",0.2614,0.2363,503.61,2.692,503.60974999999996,77,0.06
7606,1-cyclohexylpropan-1-ol,CCC(O)C1CCCCC1,17264-02-7,"InChI=1S/C9H18O/c1-2-9(10)8-6-4-3-5-7-8/h8-10H,2-7H2,1H3",0.2559,0.2612,709.21,2.06,709.20632,11,0.04
7736,"2-(difluoromethoxy)-1,1,1-trifluoroethane",FC(F)OCC(F)(F)F,1885-48-9,"InChI=1S/C3H3F5O/c4-2(5)9-1-3(6,7)8/h2H,1H2",0.2604,0.2849,444.9,3.46,444.8999877097853,13,0.03
7754,n-oxonitramide,O=N[N+](=O)[O-],10544-73-7,InChI=1S/N2O3/c3-1-2(4)5,0.238,0.0904,425.0,5.128,425.0,17,0.69
7760,"n,n-dibutylformamide",CCCCN(C=O)CCCC,761-65-9,"InChI=1S/C9H19NO/c1-3-5-7-10(9-11)8-6-4-2/h9H,3-8H2,1-2H3",0.2532,0.2637,634.9,1.741,634.89771,14,0.0
8041,"1,1,2,2,3,3,4,5,5,6-decafluoro-4,6-bis(trifluoromethyl)cyclohexane",FC(F)(F)C1(F)C(F)(F)C(F)(F)C(F)(F)C(F)(C(F)(F)F)C1(F)F,335-27-3,"InChI=1S/C8F16/c9-1(7(19,20)21)3(11,12)2(10,8(22,23)24)5(15,16)6(17,18)4(1,13)14",0.2492,0.2478,512.0,1.503,512.0,11,0.35
8077,"2,5-dimethylfuran",Cc1ccc(C)o1,625-86-5,"InChI=1S/C6H8O/c1-5-3-4-6(2)7-5/h3-4H,1-2H3",0.2679,0.296,557.13,3.263,557.1301137398896,116,0.06
8080,1-phenylpropan-1-ol,CCC(O)c1ccccc1,93-54-9,"InChI=1S/C9H12O/c1-2-9(10)8-6-4-3-5-7-8/h3-7,9-10H,2H2,1H3",0.2564,0.267,677.0,2.273,677.0,25,0.25
8115,1-tert-butyl-4-methylbenzene,Cc1ccc(C(C)(C)C)cc1,98-51-1,"InChI=1S/C11H16/c1-9-5-7-10(8-6-9)11(2,3)4/h5-8H,1-4H3",0.236,0.4333,676.56,1.878,676.56,4,0.02
8242,cyclohexylmethanol,OCC1CCCCC1,100-49-2,"InChI=1S/C7H14O/c8-6-7-4-2-1-3-5-7/h7-8H,1-6H2",0.271,0.2508,664.37,2.635,664.36896,27,0.01
8337,(4-methoxyphenyl)-(4-methoxyphenyl)imino-oxidoazanium,COc1ccc(N=[N+]([O-])c2ccc(OC)cc2)cc1,1562-94-3,"InChI=1S/C14H14N2O3/c1-18-13-7-3-11(4-8-13)15-16(17)12-5-9-14(19-2)10-6-12/h3-10H,1-2H3",0.5133,1.0,796.8,3.214,796.7971031915595,12,0.19
8406,tetranitromethane,O=[N+]([O-])C([N+](=O)[O-])([N+](=O)[O-])[N+](=O)[O-],509-14-8,"InChI=1S/CN4O8/c6-2(7)1(3(8)9,4(10)11)5(12)13",0.2192,0.1983,540.0,2.278,540.0,22,0.12
8468,furan-2-ylmethyl acetate,CC(=O)OCc1ccco1,623-17-6,"InChI=1S/C7H8O3/c1-6(8)10-5-7-3-2-4-9-7/h2-4H,5H2,1H3",0.2799,0.3137,640.9,2.805,640.9015458852566,37,0.01
8494,"(1r,5r)-2,6,6-trimethylbicyclo[3.1.1]hept-2-ene",CC1=CCC2CC1C2(C)C,7785-70-8,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h4,8-9H,5-6H2,1-3H3/t8-,9-/m1/s1",0.2526,0.2859,647.0,1.979,647.0,5,0.02
8495,"(1s,5s)-2,6,6-trimethylbicyclo[3.1.1]hept-2-ene",CC1=CCC2CC1C2(C)C,7785-26-4,"InChI=1S/C10H16/c1-7-4-5-8-6-9(7)10(8,2)3/h4,8-9H,5-6H2,1-3H3/t8-,9-/m0/s1",0.2797,0.3126,647.0,2.193,646.9999380664077,22,0.02
8814,"1,1,2,2,3,3,3-heptafluoro-n,n-bis(1,1,2,2,3,3,3-heptafluoropropyl)propan-1-amine",FC(F)(F)C(F)(F)C(F)(F)N(C(F)(F)C(F)(F)C(F)(F)F)C(F)(F)C(F)(F)C(F)(F)F,338-83-0,"InChI=1S/C9F21N/c10-1(11,4(16,17)18)7(25,26)31(8(27,28)2(12,13)5(19,20)21)9(29,30)3(14,15)6(22,23)24",0.2514,0.2891,524.0,1.195,524.0,11,1.66
8860,pentyl nitrite,CCCCCON=O,463-04-7,"InChI=1S/C5H11NO2/c1-2-3-4-5-8-6-7/h2-5H2,1H3",0.344,0.4137,568.11,3.416,568.10705,8,0.01
8861,ethyl thiocyanate,CCSC#N,542-90-5,"InChI=1S/C3H5NS/c1-2-5-3-4/h2H2,1H3",0.2485,0.2721,659.05,3.527,659.0498,12,0.36
8862,2-methylpropanoyl 2-methylpropanoate,CC(C)C(=O)OC(=O)C(C)C,97-72-3,"InChI=1S/C8H14O3/c1-5(2)7(9)11-8(10)6(3)4/h5-6H,1-4H3",0.2649,0.3398,631.5,2.058,631.5,15,0.16
8867,2-hydroxypropanenitrile,CC(O)C#N,78-97-7,"InChI=1S/C3H5NO/c1-3(5)2-4/h3,5H,1H3",0.2439,0.2433,643.0,4.115,643.0,20,0.14
8958,"(1r,2s)-2-methylcyclohexan-1-ol",CC1CCCCC1O,7443-70-1,"InChI=1/C7H14O/c1-6-4-2-3-5-7(6)8/h6-8H,2-5H2,1H3/t6-,7+/s2",0.275,0.2194,614.0,2.674,614.0,10,0.08
9480,"1,1,1,2,3,3-hexafluoropropane",FC(F)C(F)C(F)(F)F,431-63-0,"InChI=1S/C3H2F6/c4-1(2(5)6)3(7,8)9/h1-2H",0.2664,0.284,412.43,3.738,412.4328398716139,22,0.01
9790,"2,3-di(octanoyloxy)propyl octanoate",CCCCCCCC(=O)OCC(COC(=O)CCCCCCC)OC(=O)CCCCCCC,538-23-8,"InChI=1S/C27H50O6/c1-4-7-10-13-16-19-25(28)31-22-24(33-27(30)21-18-15-12-9-6-3)23-32-26(29)20-17-14-11-8-5-2/h24H,4-23H2,1-3H3",0.1859,0.2746,850.7,0.452,850.7,79,0.36
9926,"2,3-dihydroxypropyl 2-hydroxybenzoate",O=C(OCC(O)CO)c1ccccc1O,6170-45-2,"InChI=1S/C10H12O5/c11-5-7(12)6-15-10(14)8-3-1-2-4-9(8)13/h1-4,7,11-13H,5-6H2",0.2883,0.5244,910.58,2.235,910.5836310361228,8,0.06
9927,phenyl 2-acetyloxybenzoate,CC(=O)Oc1ccccc1C(=O)Oc1ccccc1,134-55-4,"InChI=1S/C15H12O4/c1-11(16)18-14-10-6-5-9-13(14)15(17)19-12-7-3-2-4-8-12/h2-10H,1H3",0.3029,0.4806,863.46,1.784,863.45904,12,0.03
9928,methyl 2-methoxybenzoate,COC(=O)c1ccccc1OC,606-45-1,"InChI=1S/C9H10O3/c1-11-8-6-4-3-5-7(8)9(10)12-2/h3-6H,1-2H3",0.2853,0.2901,660.92,2.43,660.9219623570577,16,0.14
10015,(4-ethoxyphenyl)-(4-ethoxyphenyl)imino-oxidoazanium,CCOc1ccc(N=[N+]([O-])c2ccc(OCC)cc2)cc1,4792-83-0,"InChI=1S/C16H18N2O3/c1-3-20-15-9-5-13(6-10-15)17-18(19)14-7-11-16(12-8-14)21-4-2/h5-12H,3-4H2,1-2H3",0.4241,1.0,835.42,2.483,835.418753383073,10,0.16
10043,methyl 2-acetyloxybenzoate,COC(=O)c1ccccc1OC(C)=O,580-02-9,"InChI=1S/C10H10O4/c1-7(11)14-9-6-4-3-5-8(9)10(12)13-2/h3-6H,1-2H3",0.2505,0.4729,723.61,2.103,723.6146481388612,8,0.09
10044,(3-acetyloxy-2-hydroxypropyl) acetate,CC(=O)OCC(O)COC(C)=O,105-70-4,"InChI=1S/C7H12O5/c1-5(8)11-3-7(10)4-12-6(2)9/h7,10H,3-4H2,1-2H3",0.241,0.3624,743.38,2.03,743.37871,15,0.19
10075,pentafluoro-lambda5-iodane,FI(F)(F)(F)F,7783-66-6,"InChI=1S/F5I/c1-6(2,3,4)5",0.2817,0.4111,594.33,5.602,594.33,5,0.33
10308,1-methylimidazole,Cn1ccnc1,616-47-7,"InChI=1S/C4H6N2/c1-6-3-2-5-4-6/h2-4H,1H3",0.2671,0.2049,578.51,4.024,578.51396,34,0.1
10741,"1,1,1,2,2-pentafluoro-2-methoxyethane",COC(F)(F)C(F)(F)F,22410-44-2,"InChI=1S/C3H3F5O/c1-9-3(7,8)2(4,5)6/h1H3",0.2604,0.2774,406.8,3.322,406.8000085440272,15,0.04
10746,"hexane-2,5-diol",CC(O)CCC(C)O,2935-44-6,"InChI=1S/C6H14O2/c1-5(7)3-4-6(2)8/h5-8H,3-4H2,1-2H3",0.2647,0.2058,648.79,2.516,648.79,6,0.0
11070,"(1r,3s)-3-methylcyclohexan-1-ol",CC1CCCC(O)C1,5454-79-5,"InChI=1S/C7H14O/c1-6-3-2-4-7(8)5-6/h6-8H,2-5H2,1H3/t6-,7+/m0/s1",0.2887,0.1944,625.0,2.674,625.0,7,0.29
11554,"1,9-dibromononane",BrCCCCCCCCCBr,4549-33-1,InChI=1S/C9H18Br2/c10-8-6-4-2-1-3-5-7-9-11/h1-9H2,0.2588,0.2697,729.44,1.521,729.44,4,0.01
11878,"1,1,1,3,3-pentafluorobutane",CC(F)(F)CC(F)(F)F,406-58-6,"InChI=1S/C4H5F5/c1-3(5,6)2-4(7,8)9/h2H2,1H3",0.2662,0.3152,473.7,3.226,473.6999973686081,75,0.24
11879,"1,1,1,3,3-pentafluoropropane",FC(F)CC(F)(F)F,460-73-1,"InChI=1S/C3H3F5/c4-2(5)1-3(6,7)8/h2H,1H2",0.2444,0.33,427.16,3.817,427.1602508972234,8,0.52
12090,2-hydroxy-2-phenylacetonitrile,N#CC(O)c1ccccc1,532-28-5,"InChI=1S/C8H7NO/c9-6-8(10)7-4-2-1-3-5-7/h1-5,8,10H",0.2617,0.3008,788.1,2.614,788.0966156062581,4,0.0
12605,"7-methyl-3-methylideneocta-1,6-diene",C=CC(=C)CCC=C(C)C,123-35-3,"InChI=1S/C10H16/c1-5-10(4)8-6-7-9(2)3/h5,7H,1,4,6,8H2,2-3H3",0.2445,0.3142,609.87,1.854,609.86708,7,0.27
12647,"(1r,2s,6r,7s)-tricyclo[5.2.1.02,6]decane",C1CC2C3CCC(C3)C2C1,2825-82-3,"InChI=1/C10H16/c1-2-9-7-4-5-8(6-7)10(9)3-1/h7-10H,1-6H2/t7-,8+,9+,10-",0.2625,0.2654,661.92,2.186,661.9168303319112,172,0.03
13515,3-ethoxypropan-1-amine,CCOCCCN,6291-85-6,"InChI=1S/C5H13NO/c1-2-7-5-3-4-6/h2-6H2,1H3",0.2576,0.3036,590.02,2.759,590.01893,5,0.0
14466,"pentane-1,4-diol",CC(O)CCCO,626-95-9,"InChI=1S/C5H12O2/c1-5(7)3-2-4-6/h5-7H,2-4H2,1H3",0.264,0.1955,687.16,2.878,687.1602049019823,16,0.19
14597,"diethyl 2,3-dihydroxybutanedioate",CCOC(=O)C(O)C(O)C(=O)OCC,408332-88-7,"InChI=1S/C8H14O6/c1-3-13-7(11)5(9)6(10)8(12)14-4-2/h5-6,9-10H,3-4H2,1-2H3",0.246,0.3967,855.98,1.781,855.9800520129277,19,0.02
14660,methyl (z)-docos-13-enoate,CCCCCCCCC=CCCCCCCCCCCCC(=O)OC,1120-34-9,"InChI=1S/C23H44O2/c1-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19-20-21-22-23(24)25-2/h10-11H,3-9,12-22H2,1-2H3/b11-10-",0.2052,0.2942,806.2,0.617,806.2,24,0.04
14726,(z)-octadec-9-en-1-ol,CCCCCCCCC=CCCCCCCCCO,143-28-2,"InChI=1S/C18H36O/c1-2-3-4-5-6-7-8-9-10-11-12-13-14-15-16-17-18-19/h9-10,19H,2-8,11-18H2,1H3/b10-9-",0.3052,0.0792,755.0,1.009,755.0,21,0.24
14941,"4-methylpenta-1,3-diene",C=CC=C(C)C,926-56-7,"InChI=1S/C6H10/c1-4-5-6(2)3/h4-5H,1H2,2-3H3",0.2584,0.2932,535.66,2.999,535.66,6,0.16
15912,1-butyl-3-methylimidazol-3-ium;hexafluorophosphate,CCCCn1cc[n+](C)c1.F[P-](F)(F)(F)(F)F,174501-64-5,"InChI=1S/C8H15N2.F6P/c1-3-4-5-10-7-6-9(2)8-10;1-7(2,3,4,5)6/h6-8H,3-5H2,1-2H3;/q+1;-1",0.3006,0.1298,562.28,1.617,562.279509603486,586,0.12
16066,bis(trifluoromethylsulfonyl)azanide;1-ethyl-3-methylimidazol-3-ium,CCn1cc[n+](C)c1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,174899-82-2,"InChI=1S/C6H11N2.C2F6NO4S2/c1-3-8-5-4-7(2)6-8;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h4-6H,3H2,1-2H3;/q+1;-1",0.6789,0.9506,571.85,3.201,571.851641683674,407,0.07
16196,bis(trifluoromethylsulfonyl)azanide;1-butyl-3-methylimidazol-3-ium,CCCCn1cc[n+](C)c1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,174899-83-3,"InChI=1S/C8H15N2.C2F6NO4S2/c1-3-4-5-10-7-6-9(2)8-10;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h6-8H,3-5H2,1-2H3;/q+1;-1",0.6526,0.8876,619.34,2.698,619.343884203479,984,0.07
16197,1-ethyl-3-methylimidazol-3-ium;ethyl sulfate,CCOS(=O)(=O)[O-].CCn1cc[n+](C)c1,342573-75-5,"InChI=1S/C6H11N2.C2H6O4S/c1-3-8-5-4-7(2)6-8;1-2-6-7(3,4)5/h4-6H,3H2,1-2H3;2H2,1H3,(H,3,4,5)/q+1;/p-1",0.2934,0.1065,556.12,1.691,556.1158366637691,940,0.17
16338,"bis(trifluoromethylsulfonyl)azanide;1-ethyl-2,3-dimethylimidazol-3-ium",CCn1cc[n+](C)c1C.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,174899-90-2,"InChI=1S/C7H13N2.C2F6NO4S2/c1-4-9-6-5-8(3)7(9)2;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h5-6H,4H2,1-3H3;/q+1;-1",0.6964,1.0,565.93,3.1,565.9345201295375,52,0.04
16421,1-methyl-3-octylimidazol-1-ium;hexafluorophosphate,CCCCCCCCn1cc[n+](C)c1.F[P-](F)(F)(F)(F)F,304680-36-2,"InChI=1S/C12H23N2.F6P/c1-3-4-5-6-7-8-9-14-11-10-13(2)12-14;1-7(2,3,4,5)6/h10-12H,3-9H2,1-2H3;/q+1;-1",0.2872,0.1809,654.26,1.187,654.2568113190631,258,0.16
16422,1-methyl-3-octylimidazol-1-ium;tetrafluoroborate,CCCCCCCCn1cc[n+](C)c1.F[B-](F)(F)F,244193-52-0,"InChI=1S/C12H23N2.BF4/c1-3-4-5-6-7-8-9-14-11-10-13(2)12-14;2-1(3,4)5/h10-12H,3-9H2,1-2H3;/q+1;-1",0.2844,0.184,662.2,1.268,662.1983228237573,240,0.21
16748,1-ethyl-3-methylimidazol-3-ium;tetrafluoroborate,CCn1cc[n+](C)c1.F[B-](F)(F)F,143314-16-3,"InChI=1S/C6H11N2.BF4/c1-3-8-5-4-7(2)6-8;2-1(3,4)5/h4-6H,3H2,1-2H3;/q+1;-1",0.3082,0.1072,526.48,2.21,526.4778988248507,320,0.44
16749,bis(trifluoromethylsulfonyl)azanide;1-butylpyridin-1-ium,CCCC[n+]1ccccc1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,187863-42-9,"InChI=1S/C9H14N.C2F6NO4S2/c1-2-3-7-10-8-5-4-6-9-10;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h4-6,8-9H,2-3,7H2,1H3;/q+1;-1",0.5003,0.4049,646.85,2.031,646.8517021633475,182,0.13
16773,1-butyl-3-methylimidazol-3-ium;tetrafluoroborate,CCCCn1cc[n+](C)c1.F[B-](F)(F)F,174501-65-6,"InChI=1S/C8H15N2.BF4/c1-3-4-5-10-7-6-9(2)8-10;2-1(3,4)5/h6-8H,3-5H2,1-2H3;/q+1;-1",0.2966,0.1367,572.07,1.771,572.0652855618243,908,0.15
16871,1-hexyl-3-methylimidazol-3-ium;hexafluorophosphate,CCCCCCn1cc[n+](C)c1.F[P-](F)(F)(F)(F)F,304680-35-1,"InChI=1S/C10H19N2.F6P/c1-3-4-5-6-7-12-9-8-11(2)10-12;1-7(2,3,4,5)6/h8-10H,3-7H2,1-2H3;/q+1;-1",0.2916,0.1596,608.2,1.369,608.1988673361183,234,0.1
16891,1-methyl-3-octylimidazol-1-ium;chloride,CCCCCCCCn1cc[n+](C)c1.[Cl-],64697-40-1,"InChI=1S/C12H23N2.ClH/c1-3-4-5-6-7-8-9-14-11-10-13(2)12-14;/h10-12H,3-9H2,1-2H3;1H/q+1;/p-1",0.2727,0.1954,727.1,1.354,727.0972342035296,91,0.16
17260,bis(trifluoromethylsulfonyl)azanide;1-butyl-1-methylpyrrolidin-1-ium,CCCC[N+]1(C)CCCC1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,223437-11-4,"InChI=1S/C9H20N.C2F6NO4S2/c1-3-4-7-10(2)8-5-6-9-10;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h3-9H2,1-2H3;/q+1;-1",0.6547,0.8365,631.11,2.577,631.1084057086136,454,0.1
17622,"1,3-dimethylimidazol-1-ium;dimethyl phosphate",COP(=O)([O-])OC.Cn1cc[n+](C)c1,654058-04-5,"InChI=1S/C5H9N2.C2H7O4P/c1-6-3-4-7(2)5-6;1-5-7(3,4)6-2/h3-5H,1-2H3;1-2H3,(H,3,4)/q+1;/p-1",0.304,0.1244,580.57,1.899,580.5721267878962,78,0.52
17737,bis(trifluoromethylsulfonyl)azanide;1-methyl-3-octylimidazol-1-ium,CCCCCCCCn1cc[n+](C)c1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,178631-04-4,"InChI=1S/C12H23N2.C2F6NO4S2/c1-3-4-5-6-7-8-9-14-11-10-13(2)12-14;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h10-12H,3-9H2,1-2H3;/q+1;-1",0.5963,0.8691,716.7,2.01,716.7019180550516,136,0.14
17738,bis(trifluoromethylsulfonyl)azanide;1-hexyl-3-methylimidazol-3-ium,CCCCCCn1cc[n+](C)c1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,382150-50-7,"InChI=1S/C10H19N2.C2F6NO4S2/c1-3-4-5-6-7-12-9-8-11(2)10-12;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h8-10H,3-7H2,1-2H3;/q+1;-1",0.6286,0.9048,667.47,2.336,667.4661298083264,605,0.07
17750,1-hexyl-3-methylimidazol-3-ium;tetrafluoroborate,CCCCCCn1cc[n+](C)c1.F[B-](F)(F)F,244193-50-8,"InChI=1S/C10H19N2.BF4/c1-3-4-5-6-7-12-9-8-11(2)10-12;2-1(3,4)5/h8-10H,3-7H2,1-2H3;/q+1;-1",0.2881,0.1655,617.12,1.478,617.123577561189,312,0.16
17808,"3,4,4,4-tetrafluoro-3-(trifluoromethyl)butan-2-one",CC(=O)C(F)(C(F)(F)F)C(F)(F)F,80553-01-1,"InChI=1S/C5H3F7O/c1-2(13)3(6,4(7,8)9)5(10,11)12/h1H3",0.2605,0.2741,468.0,2.445,467.999975731838,8,0.05
18059,bis(trifluoromethylsulfonyl)azanide;1-methyl-3-propylimidazol-1-ium,CCCn1cc[n+](C)c1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,216299-72-8,"InChI=1S/C7H13N2.C2F6NO4S2/c1-3-4-9-6-5-8(2)7-9;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h5-7H,3-4H2,1-2H3;/q+1;-1",0.6629,0.8751,595.55,2.909,595.5497786489259,149,0.05
18087,"4-ethyl-1,3-dioxolan-2-one",CCC1COC(=O)O1,4437-85-8,"InChI=1S/C5H8O3/c1-2-4-3-7-5(6)8-4/h4H,2-3H2,1H3",0.3996,0.1421,462.91,4.454,462.9143760874759,8,0.13
18217,ethanamine;nitric acid,CC[NH3+].O=[N+]([O-])[O-],22113-86-6,"InChI=1S/C2H7N.NO3/c1-2-3;2-1(3)4/h2-3H2,1H3;/q;-1/p+1",0.5797,0.1625,397.98,7.22,397.97903558484995,7,0.06
18405,1-butyl-3-methylimidazol-3-ium;methyl sulfate,CCCCn1cc[n+](C)c1.COS(=O)(=O)[O-],401788-98-5,"InChI=1S/C8H15N2.CH4O4S/c1-3-4-5-10-7-6-9(2)8-10;1-5-6(2,3)4/h6-8H,3-5H2,1-2H3;1H3,(H,2,3,4)/q+1;/p-1",0.2823,0.1434,579.03,1.544,579.0298738121644,193,0.21
18423,1-butyl-3-methylimidazol-3-ium;trifluoromethanesulfonate,CCCCn1cc[n+](C)c1.O=S(=O)([O-])C(F)(F)F,174899-66-2,"InChI=1S/C8H15N2.CHF3O3S/c1-3-4-5-10-7-6-9(2)8-10;2-1(3,4)8(5,6)7/h6-8H,3-5H2,1-2H3;(H,5,6,7)/q+1;/p-1",0.2968,0.1142,538.31,1.487,538.3052664955223,399,0.17
18543,1-ethyl-3-methylimidazol-3-ium;trifluoromethanesulfonate,CCn1cc[n+](C)c1.O=S(=O)([O-])C(F)(F)F,145022-44-2,"InChI=1S/C6H11N2.CHF3O3S/c1-3-8-5-4-7(2)6-8;2-1(3,4)8(5,6)7/h4-6H,3H2,1-2H3;(H,5,6,7)/q+1;/p-1",0.3022,0.0981,490.98,1.784,490.98231297047727,261,0.19
18544,cyanoiminomethylideneazanide;1-ethyl-3-methylimidazol-3-ium,CCn1cc[n+](C)c1.N#C[N-]C#N,370865-89-7,"InChI=1S/C6H11N2.C2N3/c1-3-8-5-4-7(2)6-8;3-1-5-2-4/h4-6H,3H2,1-2H3;/q+1;-1",0.5746,1.0,926.55,4.273,926.5473152951965,145,0.11
18545,trihexyl(tetradecyl)phosphanium;chloride,CCCCCCCCCCCCCC[P+](CCCCCC)(CCCCCC)CCCCCC.[Cl-],258864-54-9,"InChI=1S/C32H68P.ClH/c1-5-9-13-17-18-19-20-21-22-23-24-28-32-33(29-25-14-10-6-2,30-26-15-11-7-3)31-27-16-12-8-4;/h5-32H2,1-4H3;1H/q+1;/p-1",0.2529,0.5295,1208.22,0.525,1208.220476919498,126,0.17
18608,2-(3-methylimidazol-3-ium-1-yl)ethanol;tetrafluoroborate,C[n+]1ccn(CCO)c1.F[B-](F)(F)F,374564-83-7,"InChI=1S/C6H11N2O.BF4/c1-7-2-3-8(6-7)4-5-9;2-1(3,4)5/h2-3,6,9H,4-5H2,1H3;/q+1;-1",0.2962,0.1617,616.62,2.121,616.6184964338008,43,1.2
19325,"1,1-dimethoxypropan-2-one",COC(OC)C(C)=O,6342-56-9,"InChI=1S/C5H10O3/c1-4(6)5(7-2)8-3/h5H,1-3H3",0.2641,0.2916,595.11,2.845,595.1110931539909,8,0.11
19674,1-butyl-3-methylimidazol-3-ium;thiocyanate,CCCCn1cc[n+](C)c1.N#C[S-],344790-87-0,"InChI=1S/C8H15N2.CHNS/c1-3-4-5-10-7-6-9(2)8-10;2-1-3/h6-8H,3-5H2,1-2H3;3H/q+1;/p-1",0.2967,0.2143,741.3,1.826,741.3040847692879,179,0.05
19676,1-butyl-3-methylimidazol-3-ium;cyanoiminomethylideneazanide,CCCCn1cc[n+](C)c1.N#C[N-]C#N,448245-52-1,"InChI=1S/C8H15N2.C2N3/c1-3-4-5-10-7-6-9(2)8-10;3-1-5-2-4/h6-8H,3-5H2,1-2H3;/q+1;-1",0.5684,1.0,964.7,3.496,964.7040202595758,391,0.06
19974,"2,6-dimethoxyphenol",COc1cccc(OC)c1O,91-10-1,"InChI=1S/C8H10O3/c1-10-6-4-3-5-7(11-2)8(6)9/h3-5,9H,1-2H3",0.2617,0.2515,752.2,2.353,752.2,7,0.22
20104,bis(trifluoromethylsulfonyl)azanide;1-hexylpyridin-1-ium,CCCCCC[n+]1ccccc1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,460983-97-5,"InChI=1S/C11H18N.C2F6NO4S2/c1-2-3-4-6-9-12-10-7-5-8-11-12;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h5,7-8,10-11H,2-4,6,9H2,1H3;/q+1;-1",0.6444,1.0,693.92,2.43,693.919425932027,93,0.35
20129,"1-(2,2-difluoroethoxy)-1,1,2,2-tetrafluoroethane",CC(F)(F)OC(F)(F)C(F)F,50807-77-7,"InChI=1S/C4H4F6O/c1-3(7,8)11-4(9,10)2(5)6/h2H,1H3",0.2597,0.2918,501.08,2.85,501.08,10,0.05
20755,bis(trifluoromethylsulfonyl)azanide;butyl(trimethyl)azanium,CCCC[N+](C)(C)C.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,258273-75-5,"InChI=1S/C7H18N.C2F6NO4S2/c1-5-6-7-8(2,3)4;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h5-7H2,1-4H3;/q+1;-1",0.7028,1.0,555.6,2.984,555.600512070204,296,0.09
20757,bis(trifluoromethylsulfonyl)azanide;trihexyl(tetradecyl)phosphanium,CCCCCCCCCCCCCC[P+](CCCCCC)(CCCCCC)CCCCCC.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,460092-03-9,"InChI=1S/C32H68P.C2F6NO4S2/c1-5-9-13-17-18-19-20-21-22-23-24-28-32-33(29-25-14-10-6-2,30-26-15-11-7-3)31-27-16-12-8-4;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h5-32H2,1-4H3;/q+1;-1",0.3983,1.0,1342.99,0.681,1342.988839836184,104,0.21
20930,diethyl phosphate;1-ethyl-3-methylimidazol-3-ium,CCOP(=O)([O-])OCC.CCn1cc[n+](C)c1,848641-69-0,"InChI=1S/C6H11N2.C4H11O4P/c1-3-8-5-4-7(2)6-8;1-3-7-9(5,6)8-4-2/h4-6H,3H2,1-2H3;3-4H2,1-2H3,(H,5,6)/q+1;/p-1",0.2924,0.1795,647.33,1.44,647.326647713372,98,0.32
21295,1-butyl-1-methylpyrrolidin-1-ium;trifluoromethanesulfonate,CCCC[N+]1(C)CCCC1.O=S(=O)([O-])C(F)(F)F,367522-96-1,"InChI=1S/C9H20N.CHF3O3S/c1-3-4-7-10(2)8-5-6-9-10;2-1(3,4)8(5,6)7/h3-9H2,1-2H3;(H,5,6,7)/q+1;/p-1",0.2891,0.1151,552.05,1.382,552.0498008649563,94,0.09
21832,bis(trifluoromethylsulfonyl)azanide;1-methyl-3-pentylimidazol-1-ium,CCCCCn1cc[n+](C)c1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,280779-53-5,"InChI=1S/C9H17N2.C2F6NO4S2/c1-3-4-5-6-11-8-7-10(2)9-11;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h7-9H,3-6H2,1-2H3;/q+1;-1",0.6147,0.7105,643.3,2.37,643.2957957708646,107,0.13
22507,2-aminoethanol;formic acid,NCCO.O=CO,53226-35-0,"InChI=1S/C2H7NO.CH2O2/c3-1-2-4;2-1-3/h4H,1-3H2;1H,(H,2,3)",0.2263,0.1316,852.36,2.729,852.3637,78,1.48
22508,acetic acid;2-aminoethanol,CC(=O)O.NCCO,54300-24-2,"InChI=1S/C2H7NO.C2H4O2/c3-1-2-4;1-2(3)4/h4H,1-3H2;1H3,(H,3,4)",0.269,0.1985,800.72,2.861,800.7209437693406,58,0.24
22848,"1-butyl-2,3-dimethylimidazol-3-ium;hexafluorophosphate",CCCCn1cc[n+](C)c1C.F[P-](F)(F)(F)(F)F,227617-70-1,"InChI=1S/C9H17N2.F6P/c1-4-5-6-11-8-7-10(3)9(11)2;1-7(2,3,4,5)6/h7-8H,4-6H2,1-3H3;/q+1;-1",0.3334,0.0608,555.66,1.556,555.6558670361134,45,1.2
23280,1-ethyl-3-methylimidazol-3-ium;acetate,CC(=O)[O-].CCn1cc[n+](C)c1,143314-17-4,"InChI=1S/C6H11N2.C2H4O2/c1-3-8-5-4-7(2)6-8;1-2(3)4/h4-6H,3H2,1-2H3;1H3,(H,3,4)/q+1;/p-1",0.2915,0.1711,663.96,2.121,663.9613307481246,226,0.09
23489,bis(trifluoromethylsulfonyl)azanide;methyl(trioctyl)azanium,CCCCCCCC[N+](C)(CCCCCCCC)CCCCCCCC.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,375395-33-8,"InChI=1S/C25H54N.C2F6NO4S2/c1-5-8-11-14-17-20-23-26(4,24-21-18-15-12-9-6-2)25-22-19-16-13-10-7-3;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h5-25H2,1-4H3;/q+1;-1",0.372,1.0,1053.74,0.835,1053.73824757442,21,0.79
23505,1-ethyl-3-methylimidazol-3-ium;hydrogen sulfate,CCn1cc[n+](C)c1.O=S(=O)([O-])O,412009-61-1,"InChI=1S/C6H11N2.H2O4S/c1-3-8-5-4-7(2)6-8;1-5(2,3)4/h4-6H,3H2,1-2H3;(H2,1,2,3,4)/q+1;/p-1",0.2913,0.0994,578.33,2.081,578.3320681054115,172,0.03
23592,methyl sulfate;tributyl(methyl)phosphanium,CCCC[P+](C)(CCCC)CCCC.COS(=O)(=O)[O-],69056-62-8,"InChI=1S/C13H30P.CH4O4S/c1-5-8-11-14(4,12-9-6-2)13-10-7-3;1-5-6(2,3)4/h5-13H2,1-4H3;1H3,(H,2,3,4)/q+1;/p-1",0.2826,0.1639,654.59,1.028,654.5863199881687,54,0.35
23596,2-hydroxyethyl(trimethyl)azanium;(2s)-2-hydroxypropanoate,CC(O)C(=O)[O-].C[N+](C)(C)CCO,888724-51-4,"InChI=1S/C5H14NO.C3H6O3/c1-6(2,3)4-5-7;1-2(4)3(5)6/h7H,4-5H2,1-3H3;2,4H,1H3,(H,5,6)/q+1;/p-1/t;2-/m.0/s1",0.2731,0.2159,795.75,1.823,795.7467525893694,49,0.14
24660,1-hexyl-3-methylimidazol-3-ium;iodide,CCCCCCn1cc[n+](C)c1.[I-],178631-05-5,"InChI=1S/C10H19N2.HI/c1-3-4-5-6-7-12-9-8-11(2)10-12;/h8-10H,3-7H2,1-2H3;1H/q+1;/p-1",0.2894,0.2007,763.37,1.503,763.3656905210261,33,1.48
24716,"1-butyl-2,3-dimethylimidazol-3-ium;tetrafluoroborate",CCCCn1cc[n+](C)c1C.F[B-](F)(F)F,402846-78-0,"InChI=1S/C9H17N2.BF4/c1-4-5-6-11-8-7-10(3)9(11)2;2-1(3,4)5/h7-8H,4-6H2,1-3H3;/q+1;-1",0.3164,0.105,565.08,1.699,565.0834294411521,37,1.39
25208,methyl sulfate;tris(2-hydroxyethyl)-methylazanium,COS(=O)(=O)[O-].C[N+](CCO)(CCO)CCO,29463-06-7,"InChI=1S/C7H18NO3.CH4O4S/c1-8(2-5-9,3-6-10)4-7-11;1-5-6(2,3)4/h9-11H,2-7H2,1H3;1H3,(H,2,3,4)/q+1;/p-1",0.2665,0.1747,801.88,1.442,801.8815914248785,15,0.07
25209,bis(trifluoromethylsulfonyl)azanide;1-methyl-1-propylpiperidin-1-ium,CCC[N+]1(C)CCCCC1.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,608140-12-1,"InChI=1S/C9H20N.C2F6NO4S2/c1-3-7-10(2)8-5-4-6-9-10;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h3-9H2,1-2H3;/q+1;-1",0.5397,0.4579,639.5,2.103,639.5047435040879,111,0.13
25215,"bis(trifluoromethylsulfonyl)azanide;1-butyl-2,3-dimethylimidazol-3-ium",CCCCn1cc[n+](C)c1C.O=S(=O)([N-]S(=O)(=O)C(F)(F)F)C(F)(F)F,350493-08-2,"InChI=1S/C9H17N2.C2F6NO4S2/c1-4-5-6-11-8-7-10(3)9(11)2;3-1(4,5)14(10,11)9-15(12,13)2(6,7)8/h7-8H,4-6H2,1-3H3;/q+1;-1",0.6706,0.9996,613.73,2.665,613.7347213931403,128,0.06
26278,1-ethyl-3-methylimidazol-3-ium;thiocyanate,CCn1cc[n+](C)c1.N#C[S-],331717-63-6,"InChI=1S/C6H11N2.CHNS/c1-3-8-5-4-7(2)6-8;2-1-3/h4-6H,3H2,1-2H3;3H/q+1;/p-1",0.3081,0.1957,701.18,2.296,701.1825516942986,137,0.22
27384,"(e)-1,3,3,3-tetrafluoroprop-1-ene",FC=CC(F)(F)F,29118-24-9,"InChI=1S/C3H2F4/c4-2-1-3(5,6)7/h1-2H/b2-1+",0.2637,0.2815,382.51,4.255,382.51,6,0.02
28120,1-butyl-1-methylpyrrolidin-1-ium;cyanoiminomethylideneazanide,CCCC[N+]1(C)CCCC1.N#C[N-]C#N,370865-80-8,"InChI=1S/C9H20N.C2N3/c1-3-4-7-10(2)8-5-6-9-10;3-1-5-2-4/h3-9H2,1-2H3;/q+1;-1",0.7236,1.0,981.58,3.898,981.5833911033601,148,0.98
28123,1-butyl-3-methylpyridin-1-ium;methyl sulfate,CCCC[n+]1cccc(C)c1.COS(=O)(=O)[O-],916730-28-4,"InChI=1S/C10H16N.CH4O4S/c1-3-4-7-11-8-5-6-10(2)9-11;1-5-6(2,3)4/h5-6,8-9H,3-4,7H2,1-2H3;1H3,(H,2,3,4)/q+1;/p-1",0.2846,0.1323,602.91,1.472,602.9052276559138,8,0.04
30060,1-hexylpyridin-1-ium;tetrafluoroborate,CCCCCC[n+]1ccccc1.F[B-](F)(F)F,474368-70-2,"InChI=1S/C11H18N.BF4/c1-2-3-4-6-9-12-10-7-5-8-11-12;2-1(3,4)5/h5,7-8,10-11H,2-4,6,9H2,1H3;/q+1;-1",0.2793,0.1729,647.95,1.461,647.9465450896707,27,0.05
30895,1-methyl-3-propylimidazol-1-ium;iodide,CCCn1cc[n+](C)c1.[I-],119171-18-5,"InChI=1S/C7H13N2.HI/c1-3-4-9-6-5-8(2)7-9;/h5-7H,3-4H2,1-2H3;1H/q+1;/p-1",0.2916,0.1802,704.69,2.01,704.6925779169655,15,0.04
31071,1-methylimidazole;hydrochloride,Cl.Cn1ccnc1,35487-17-3,"InChI=1S/C4H6N2.ClH/c1-6-3-2-5-4-6;/h2-4H,1H3;1H",0.2909,0.12,629.42,3.263,629.420348430033,7,0.04
31539,1-ethyl-3-methylimidazol-3-ium;(2s)-2-hydroxypropanoate,CC(O)C(=O)[O-].CCn1cc[n+](C)c1,878132-19-5,"InChI=1S/C6H11N2.C3H6O3/c1-3-8-5-4-7(2)6-8;1-2(4)3(5)6/h4-6H,3H2,1-2H3;2,4H,1H3,(H,5,6)/q+1;/p-1/t;2-/m.0/s1",0.2787,0.2532,770.3,1.85,770.29608306555,130,0.13
32068,"3,3,4,4,5,5,6,6,7,7,8,8,8-tridecafluorooctan-1-ol",OCCC(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,647-42-7,"InChI=1S/C8H5F13O/c9-3(10,1-2-22)4(11,12)5(13,14)6(15,16)7(17,18)8(19,20)21/h22H,1-2H2",0.2561,0.2532,570.14,1.491,570.14238,9,0.0
32159,diethyl-(2-methoxyethyl)-methylazanium;tetrafluoroborate,CC[N+](C)(CC)CCOC.F[B-](F)(F)F,464927-72-8,"InChI=1S/C8H20NO.BF4/c1-5-9(3,6-2)7-8-10-4;2-1(3,4)5/h5-8H2,1-4H3;/q+1;-1",0.2828,0.1168,554.27,1.594,554.2674693964806,15,0.05
33863,methyl 4-oxopentanoate,COC(=O)CCC(C)=O,624-45-3,"InChI=1S/C6H10O3/c1-5(7)3-4-6(8)9-2/h3-4H2,1-2H3",0.2481,0.2677,634.46,2.478,634.45915,93,0.02
38027,"3,3,4,4,5,5,5-heptafluoropentan-2-one",CC(=O)C(F)(F)C(F)(F)C(F)(F)F,355-17-9,"InChI=1S/C5H3F7O/c1-2(13)3(6,7)4(8,9)5(10,11)12/h1H3",0.2699,0.2922,476.55,2.537,476.54999999999995,10,0.06
38030,"3,3,4,4,5,5,6,6,6-nonafluorohexan-2-one",CC(=O)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,678-18-2,"InChI=1S/C6H3F9O/c1-2(16)3(7,8)4(9,10)5(11,12)6(13,14)15/h1H3",0.2516,0.2766,498.97,1.984,498.97,10,0.09
38049,"(z)-1,1,1,4,4,4-hexafluorobut-2-ene",FC(F)(F)C=CC(F)(F)F,692-49-9,"InChI=1S/C4H2F6/c5-3(6,7)1-2-4(8,9)10/h1-2H/b2-1-",0.264,0.2365,421.45,3.072,421.4529321649844,6,0.01
55223,furan-2-ylmethyl propanoate,CCC(=O)OCc1ccco1,623-19-8,"InChI=1S/C8H10O3/c1-2-8(9)11-6-7-4-3-5-10-7/h3-5H,2,6H2,1H3",0.2722,0.3293,661.34,2.424,661.340445439708,37,0.0
55225,furan-2-ylmethyl butanoate,CCCC(=O)OCc1ccco1,623-21-2,"InChI=1S/C9H12O3/c1-2-4-9(10)12-7-8-5-3-6-11-8/h3,5-6H,2,4,7H2,1H3",0.2715,0.3411,681.69,2.134,681.6870249845996,37,0.01
78390,"3,3,4,4,5,5,6,6,7,7,7-undecafluoroheptan-2-one",CC(=O)C(F)(F)C(F)(F)C(F)(F)C(F)(F)C(F)(F)F,2708-07-8,"InChI=1S/C7H3F11O/c1-2(19)3(8,9)4(10,11)5(12,13)6(14,15)7(16,17)18/h1H3",0.2536,0.2933,525.37,1.735,525.3670821214782,10,0.07
2400,butyl octadecanoate,CCCCCCCCCCCCCCCCCC(=O)OCCCC,123-95-5,"InChI=1S/C22H44O2/c1-3-5-7-8-9-10-11-12-13-14-15-16-17-18-19-20-22(23)24-21-6-4-2/h3-21H2,1-2H3",0.2673,0.3202,764.0,0.813,764.0,5,0.18
1235,bromo-chloro-difluoromethane,FC(F)(Cl)Br,353-59-3,"InChI=1S/CBrClF2/c2-1(3,4)5",0.2485,0.2831,426.15,4.049,426.1500033962262,18,0.13
10319,"pentane-2,4-diol",CC(O)CC(C)O,625-69-4,"InChI=1S/C5H12O2/c1-4(6)3-5(2)7/h4-7H,3H2,1-2H3",0.3178,0.0639,629.0,3.077,629.0,8,0.7
68814,1-butyl-3-methylimidazol-3-ium;(2s)-2-hydroxypropanoate,CC(O)C(=O)[O-].CCCCn1cc[n+](C)c1,878132-20-8,"InChI=1S/C8H15N2.C3H6O3/c1-3-4-5-10-7-6-9(2)8-10;1-2(4)3(5)6/h6-8H,3-5H2,1-2H3;2,4H,1H3,(H,5,6)/q+1;/p-1/t;2-/m.0/s1",0.2691,0.2787,812.97,1.533,812.9746027746747,9,0.03


==> anc/1_create_dataset.py <==
import json
import math
from collections import defaultdict
from pathlib import Path

import pandas as pd
from rdkit import Chem
from scipy import constants

folder = Path(__file__).parent
target_temperature = 298.15
manually_excluded_smiles = {
    # Measurement frequency is unstated, and epsilon=6.0 is inconsistent with the related silicate series.
    Chem.CanonSmiles("CO[Si](OC)(OC)OC"),
    # Hydrocarbons whose MB epsilon is physically implausible: for a non-polar liquid eps ~ n^2 plus a
    # small orientation term, and inverting the Onsager equation (eps_inf = n_D^2 + 0.04) gives the
    # dipole the value would require. Without a C#C group no hydrocarbon here exceeds ~0.8 D (cumene),
    # but these need 1.0-1.7 D.
    # Tetratriacontadiene: eps 2.82 vs n^2 2.14 (MB, Volume 6 - 35D1), apparent dipole 1.7 D.
    Chem.CanonSmiles("C=CC=CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC"),
    # 4-Ethylstyrene: eps 3.35 vs n^2 2.32 (MB, Handbook 2017), apparent dipole 1.0 D; styrene is ~0.1 D.
    Chem.CanonSmiles("C=Cc1ccc(CC)cc1"),
    # 2-Methyl-2-hexene: eps 2.96 vs n^2 1.99 (MB, Handbook 2017), apparent dipole 1.0 D; trialkyl
    # alkenes are ~0.3-0.4 D.
    Chem.CanonSmiles("CCCC=C(C)C"),
    # Acetamide melts at about 80 C, so it is a solid at the evaluation temperature: its PM value
    # (T_min = 298.15 K) is not a liquid-state permittivity, and the model predicted 255 against 108.
    Chem.CanonSmiles("CC(N)=O"),
    # 2-Pyrrolidone is the only lactam (cyclic cis-amide) in the training set; one molecule is not
    # enough to fit a separate parameter for this polar group, and the open-chain amide scale does
    # not describe it (predicted 194 against 27.9).
    Chem.CanonSmiles("O=C1CCCN1"),
}
RTP_GAS_SMILES = {
    "[He]", "[Ar]", "N#N", "O=O", "FF", "ClCl", "O=[O+][O-]", "N", "P",
    "[AsH3]", "S", "O=S=O", "Br", "F", "C#C", "C=C", "CC", "CCC",
    "C=CC", "C#CC", "C=C=C", "CCCC", "CC(C)C", "C=CCC", "C=C(C)C",
    "CC=CC", r"C/C=C\C", "C/C=C/C", "C=CC=C", "C#CC=C", "CC(C)(C)C",
    "CF", "CCl", "CBr", "FCF", "FC(F)F", "FC(F)(F)F", "FC(F)Cl", "C=CCl",
    "CCCl", "CC(F)F", "CN", "CNC", "CCN", "CN(C)C", "COC", "C1CO1",
    "CC=O", "CON=O",
}
rtp_gas_smiles = set()
for gas_smiles in RTP_GAS_SMILES:
    rtp_gas_smiles.add(Chem.CanonSmiles(gas_smiles))

def add_record(records, smiles, name, cas, epsilon, temperature, source):
    smiles = Chem.CanonSmiles(smiles)
    molecule = Chem.MolFromSmiles(smiles) if smiles else None

    if smiles in manually_excluded_smiles or smiles in rtp_gas_smiles:
        return
    # Exclude systems with fewer than two carbon atoms from the dataset.
    if sum(atom.GetAtomicNum() == 6 for atom in molecule.GetAtoms()) < 2:
        return
    
    records[smiles].append({
        "epsilon": float(epsilon), "T_K": float(temperature),
        "name": name, "cas": cas, "source": source,
    })


records_by_smiles = defaultdict(list)
with (folder / "1_MB.json").open(encoding="utf-8") as file:
    mb_data = json.load(file)

for smiles, values in mb_data.items():
    name, cas, temperature, *_rest, epsilon = values
    add_record(records_by_smiles, smiles, name, cas, epsilon,
                float(temperature) + 273.15, "MB")

parameter_data = pd.read_csv(folder / "1_PM.csv")
density_data = pd.read_csv(folder / "1_PM_rho.csv")
density_by_id = density_data.set_index("substance_id")

for _, row in parameter_data.iterrows():
    if row["substance_id"] not in density_by_id.index:
        continue
    density = density_by_id.loc[row["substance_id"]]
    upper_temperature = min(0.9 * row["T_crit/K"], density["T_max/K"])
    temperature = min(max(target_temperature, row["T_min/K"]), upper_temperature)
    rho = density["rho_crit/(mol/dm3)"] * density["A"] ** (
        -(1 - temperature / density["T_crit/K"]) ** density["B"]
    )
    rho *= constants.Avogadro * 1e-27
    beta = 1 / (constants.k * temperature)
    y_mu2 = 4 / 9 * constants.pi * beta * rho
    y = y_mu2 * (row["a11_mu2"] * 1e-19 + 3 / beta * row["a12_alpha"])
    integral = 1 + row["a2"] * (math.exp(-y) - 1)
    epsilon = 1 + 3 * y * (1 + y + (17 / 16 * integral - 1) * y**2)
    add_record(records_by_smiles, row["smiles"], row["iupac_name"], row["cas"],
               epsilon, temperature, "PM")

dataset = []
for smiles, records in sorted(records_by_smiles.items()):
    temperatures = [record["T_K"] for record in records]
    epsilons = [record["epsilon"] for record in records]
    if len(records) > 1 and max(temperatures) - min(temperatures) <= 10:
        epsilon = sum(epsilons) / len(epsilons)
        temperature = sum(temperatures) / len(temperatures)
    else:
        selected = min(records, key=lambda record: abs(record["T_K"] - target_temperature))
        epsilon, temperature = selected["epsilon"], selected["T_K"]
    dataset.append({
        "smiles": smiles,
        "name": next((r["name"] for r in records if r["name"] not in (None, "", "nan")), records[0]["name"]),
        "cas": next((r["cas"] for r in records if r["cas"] not in (None, "", "nan")), records[0]["cas"]),
        "temperature_K": round(temperature, 2),
        "epsilon": round(epsilon, 4),
        "n_values": len(records),
        "sources": "+".join(sorted({r["source"] for r in records})),
    })

with (folder / "1_dataset.json").open("w", encoding="utf-8") as file:
    json.dump(dataset, file, indent=2, ensure_ascii=False)

